2.5PN accurate waveform information for generic-planar-orbit binaries in effective one-body models

We provide the post-Newtonian (PN) waveform for binary systems in motion along generic planar orbits at 2.5PN accuracy, in terms of the dynamical variables of the effective one-body (EOB) formalism. In addition to the calculation of the higher order terms for all the contributions to the waveform that have been already considered in previous avatars of EOB models, we also compute the EOB expression of the oscillatory memory terms. These are purely non-circular contributions, first appearing at 1.5PN order, that have been so far neglected in the EOB literature. This should foster their inclusion in EOB models and the definitive assessment of their role in shaping gravitational wave signals at infinity. To further promote the application of our results, we also derive associated non-circular factors according to the waveform factorization prescription of the non-circular EOB model TEOBResumS-DALI; the result is a set of ready-to-use non-circular factors that can be directly implemented as extra non-circular corrections in the waveform of TEOBResumS-DALI.

==> anc/2.5PN_results_in_EOB_coordinates.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to "2.5PN accurate waveform information for generic-planar-orbit binaries in*)
(* effective one-body models"*)


(* ::Text:: *)
(*Authors:  Andrea Placidi, Gianluca Grignani, Troels Harmark, Marta Orselli, Sara Gliorio, Alessandro Nagar*)


(* ::Subsection:: *)
(*Content description*)


(* ::Text:: *)
(*This file collects the explicit expressions of all the 2.5PN-accurate spherical modes (m!=0) for generic planar orbits, in the EOB mass-rescaled variables (u\[Congruent]1/r, \[Phi], prr\[Congruent]pr*, p\[Phi]). We provide separately the instantaneous, tail, memory (the oscillatory part), and post-adiabatic terms for each spherical mode relevant at 2.5PN. Even though we adopt geometrical units (G=c=1), we always use powers of the parameter \[Eta] to count PN orders beyond the leading quadrupolar approximation.*)
(*The instantaneous terms of each mode are given in two forms: with and without the order-reduction procedure via the equations of motion of the time derivatives of the aforementioned EOB variables.*)
(*Below we also provide the corresponding non-circular factors that follow from the factorization prescription outlined in Sec. III of the paper. They separately collect instantaneous (with explicit time derivatives), tail and memory contributions; for the mode l=m=2 we also provide a post-adiabatic non-circular factor.*)


(* ::Subsection:: *)
(*Notation:*)


(* ::Text:: *)
(*\[CapitalOmega]\[Congruent]\[Phi]dot and in general, given a variable X, we denote its nth time derivative as Xndot*)


(* ::Text:: *)
(*\[Gamma] is Euler's constant*)


(* ::Text:: *)
(*hinst[l,m]: instantaneous part of the mode (l,m) with explicit time derivatives*)


(* ::Text:: *)
(*hinstEom[l,m]: instantaneous part of the of the mode (l,m) with order-reduced time *)
(*derivatives*)


(* ::Text:: *)
(*htailQK[l,m]: tail part of the mode (l,m) computed from quasi-Keplerian results*)
(*in an expansion for small eccentricity*)


(* ::Text:: *)
(*hmemoQK[l,m]: oscillatory memory part of the mode (l,m) computed from quasi-Keplerian results*)
(*in an expansion for small eccentricity*)


(* ::Text:: *)
(*hpadiabQK[2,2]: post-adiabatic part of the mode (l,m) computed from quasi-Keplerian results*)
(*in an expansion for small eccentricity (at 2.5PN this is the only post-adiabatic contribution)*)


(* ::Text:: *)
(*instNc[l,m]: non-circular instantaneous factor for the mode (l,m) with explicit time derivatives*)


(* ::Text:: *)
(*tailNc[l,m]: non-circular tail factor for the mode (l,m)*)


(* ::Text:: *)
(*memoNc[l,m]: non-circular oscillatory memory factor for the mode (l,m)*)


(* ::Text:: *)
(*padiabNc[2,2]: non-circular post-adiabatic factor for the l=m=2 mode (at 2.5PN there are no other post-adiabatic contributions)*)


(* ::Text:: *)
(**)


(* ::Subsection::Closed:: *)
(*hinst[l, m] *)


hinst[2,2]=-(1/(21 u^4))2 E^(-2 I \[Phi]) Sqrt[\[Pi]/5] \[Eta]^5 \[Nu]^2 (28 prr4dot u+2 r5dot u+112 prr2dot r2dot u^2+56 prrdot r3dot u^2+12 r2dot r3dot u^2+28 prr r4dot u^2+168 prr3dot rdot u^2-10 r4dot rdot u^2-56 prr r2dot^2 u^3+14 I p\[Phi] r4dot u^3-112 prrdot r2dot rdot u^3-84 r2dot^2 rdot u^3+112 prr2dot rdot^2 u^3-88 r3dot rdot^2 u^3+72 prr2dot u^4+42 I p\[Phi] r2dot^2 u^4+56 I p\[Phi] r3dot rdot u^4-224 prr r2dot rdot^2 u^4-112 prrdot rdot^3 u^4-24 r2dot rdot^3 u^4-144 I p\[Phi]2dot u^5+144 I p\[Phi] r2dot u^6+288 I p\[Phi]dot rdot u^6-288 I p\[Phi] rdot^2 u^7-56 I prr3dot u \[CapitalOmega]+168 I prrdot r2dot u^2 \[CapitalOmega]+24 I r2dot^2 u^2 \[CapitalOmega]-56 I prr r3dot u^2 \[CapitalOmega]+56 I prr2dot rdot u^2 \[CapitalOmega]+96 I r3dot rdot u^2 \[CapitalOmega]+112 p\[Phi] r3dot u^3 \[CapitalOmega]+560 I prr r2dot rdot u^3 \[CapitalOmega]+784 I prrdot rdot^2 u^3 \[CapitalOmega]+336 I r2dot rdot^2 u^3 \[CapitalOmega]-288 I prrdot u^4 \[CapitalOmega]+336 p\[Phi] r2dot rdot u^4 \[CapitalOmega]+336 I prr rdot^3 u^4 \[CapitalOmega]+24 I rdot^4 u^4 \[CapitalOmega]-576 p\[Phi]dot u^5 \[CapitalOmega]+576 p\[Phi] rdot u^6 \[CapitalOmega]+112 prr2dot u \[CapitalOmega]^2-32 r3dot u \[CapitalOmega]^2+112 prr r2dot u^2 \[CapitalOmega]^2+896 prrdot rdot u^2 \[CapitalOmega]^2+192 r2dot rdot u^2 \[CapitalOmega]^2-336 I p\[Phi] r2dot u^3 \[CapitalOmega]^2+672 prr rdot^2 u^3 \[CapitalOmega]^2+288 rdot^3 u^3 \[CapitalOmega]^2-288 prr u^4 \[CapitalOmega]^2-336 I p\[Phi] rdot^2 u^4 \[CapitalOmega]^2+576 I p\[Phi] u^5 \[CapitalOmega]^2-224 I prrdot u \[CapitalOmega]^3+64 I r2dot u \[CapitalOmega]^3-224 I prr rdot u^2 \[CapitalOmega]^3-256 I rdot^2 u^2 \[CapitalOmega]^3-448 p\[Phi] rdot u^3 \[CapitalOmega]^3+112 I p\[Phi] u^2 \[CapitalOmega]^4-16 I \[CapitalOmega]^5+56 I prrdot u \[CapitalOmega]2dot-16 I r2dot u \[CapitalOmega]2dot+56 I prr rdot u^2 \[CapitalOmega]2dot+64 I rdot^2 u^2 \[CapitalOmega]2dot+112 p\[Phi] rdot u^3 \[CapitalOmega]2dot-112 I p\[Phi] u^2 \[CapitalOmega] \[CapitalOmega]2dot+40 I \[CapitalOmega]^2 \[CapitalOmega]2dot+14 p\[Phi] u^2 \[CapitalOmega]3dot-10 \[CapitalOmega] \[CapitalOmega]3dot-I \[CapitalOmega]4dot+56 I prr2dot u \[CapitalOmega]dot-16 I r3dot u \[CapitalOmega]dot+56 I prr r2dot u^2 \[CapitalOmega]dot+448 I prrdot rdot u^2 \[CapitalOmega]dot+96 I r2dot rdot u^2 \[CapitalOmega]dot+168 p\[Phi] r2dot u^3 \[CapitalOmega]dot+336 I prr rdot^2 u^3 \[CapitalOmega]dot+144 I rdot^3 u^3 \[CapitalOmega]dot-144 I prr u^4 \[CapitalOmega]dot+168 p\[Phi] rdot^2 u^4 \[CapitalOmega]dot-288 p\[Phi] u^5 \[CapitalOmega]dot+336 prrdot u \[CapitalOmega] \[CapitalOmega]dot-96 r2dot u \[CapitalOmega] \[CapitalOmega]dot+336 prr rdot u^2 \[CapitalOmega] \[CapitalOmega]dot+384 rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]dot-672 I p\[Phi] rdot u^3 \[CapitalOmega] \[CapitalOmega]dot-336 p\[Phi] u^2 \[CapitalOmega]^2 \[CapitalOmega]dot+80 \[CapitalOmega]^3 \[CapitalOmega]dot-20 \[CapitalOmega]2dot \[CapitalOmega]dot-84 I p\[Phi] u^2 \[CapitalOmega]dot^2+60 I \[CapitalOmega] \[CapitalOmega]dot^2)+E^(-2 I \[Phi]) Sqrt[\[Pi]/5] \[Nu] (-((4 (r2dot u+rdot^2 u^2-4 I rdot u \[CapitalOmega]-2 \[CapitalOmega]^2-I \[CapitalOmega]dot))/u^2)-1/(21 u^2) 2 \[Eta]^2 (9 prr prr2dot (3+5 \[Nu])+9 prrdot^2 (3+5 \[Nu])-4 I prrdot u (5+6 \[Nu]) (p\[Phi]dot+p\[Phi] rdot u-2 I p\[Phi] \[CapitalOmega])+9 prr^2 (3+5 \[Nu]) (r2dot u+rdot^2 u^2-4 I rdot u \[CapitalOmega]-2 \[CapitalOmega]^2-I \[CapitalOmega]dot)-I u (7 I p\[Phi]dot^2 u-57 I r2dot u+21 I p\[Phi]dot^2 u \[Nu]+3 I r2dot u \[Nu]+2 prr2dot p\[Phi] (5+6 \[Nu])-228 rdot u \[CapitalOmega]+12 rdot u \[Nu] \[CapitalOmega]+228 I \[CapitalOmega]^2-12 I \[Nu] \[CapitalOmega]^2+7 p\[Phi] u (1+3 \[Nu]) (I p\[Phi]2dot+4 p\[Phi]dot \[CapitalOmega])-114 \[CapitalOmega]dot+6 \[Nu] \[CapitalOmega]dot+7 p\[Phi]^2 u (1+3 \[Nu]) (-2 I \[CapitalOmega]^2+\[CapitalOmega]dot))-2 I prr (p\[Phi]2dot u (5+6 \[Nu])+18 prrdot (3+5 \[Nu]) (I rdot u+\[CapitalOmega])+u (5+6 \[Nu]) (p\[Phi] r2dot u+2 p\[Phi]dot (rdot u-2 I \[CapitalOmega])-2 I p\[Phi] (2 rdot u \[CapitalOmega]-2 I \[CapitalOmega]^2+\[CapitalOmega]dot))))+1/(378 u^2) \[Eta]^4 (2 prr u (9 prr2dot p\[Phi]^2 u (25-\[Nu]+21 \[Nu]^2)-6 prr2dot (124+91 \[Nu]+47 \[Nu]^2)+I (36 prrdot^2 p\[Phi] (-5+43 \[Nu]+14 \[Nu]^2)-12 prrdot (3 I p\[Phi] p\[Phi]dot u (25-\[Nu]+21 \[Nu]^2)-I (124+91 \[Nu]+47 \[Nu]^2) (rdot u-2 I \[CapitalOmega])+3 p\[Phi]^2 u (25-\[Nu]+21 \[Nu]^2) \[CapitalOmega])+u (p\[Phi]2dot (983+1412 \[Nu]+88 \[Nu]^2+54 p\[Phi]^2 u (-5+11 \[Nu]+6 \[Nu]^2))-2 (-54 p\[Phi] p\[Phi]dot^2 u (-5+11 \[Nu]+6 \[Nu]^2)+54 p\[Phi]^2 p\[Phi]dot u (-5+11 \[Nu]+6 \[Nu]^2) (rdot u+2 I \[CapitalOmega])+2 I p\[Phi]dot (983+1412 \[Nu]+88 \[Nu]^2) \[CapitalOmega]+p\[Phi] (983+1412 \[Nu]+88 \[Nu]^2) (2 \[CapitalOmega]^2+I \[CapitalOmega]dot)+9 p\[Phi]^3 u (-5+11 \[Nu]+6 \[Nu]^2) (r2dot u-2 rdot^2 u^2-4 I rdot u \[CapitalOmega]+4 \[CapitalOmega]^2+2 I \[CapitalOmega]dot)))))+45 prr^4 (5-13 \[Nu]+\[Nu]^2) (r2dot u+rdot^2 u^2-4 I rdot u \[CapitalOmega]-2 \[CapitalOmega]^2-I \[CapitalOmega]dot)+6 prr^2 (45 prrdot^2 (5-13 \[Nu]+\[Nu]^2)+12 I prrdot u (-5+43 \[Nu]+14 \[Nu]^2) (p\[Phi]dot+p\[Phi] rdot u-2 I p\[Phi] \[CapitalOmega])+u (75 p\[Phi]dot^2 u-124 r2dot u-3 p\[Phi]dot^2 u \[Nu]-91 r2dot u \[Nu]+63 p\[Phi]dot^2 u \[Nu]^2-47 r2dot u \[Nu]^2+6 I prr2dot p\[Phi] (-5+43 \[Nu]+14 \[Nu]^2)+496 I rdot u \[CapitalOmega]+364 I rdot u \[Nu] \[CapitalOmega]+188 I rdot u \[Nu]^2 \[CapitalOmega]+496 \[CapitalOmega]^2+364 \[Nu] \[CapitalOmega]^2+188 \[Nu]^2 \[CapitalOmega]^2+3 p\[Phi] u (25-\[Nu]+21 \[Nu]^2) (p\[Phi]2dot-4 I p\[Phi]dot \[CapitalOmega])-3 p\[Phi]^2 u (25-\[Nu]+21 \[Nu]^2) (2 \[CapitalOmega]^2+I \[CapitalOmega]dot)+248 I \[CapitalOmega]dot+182 I \[Nu] \[CapitalOmega]dot+94 I \[Nu]^2 \[CapitalOmega]dot))+u (6 prrdot^2 (3 p\[Phi]^2 u (25-\[Nu]+21 \[Nu]^2)-2 (124+91 \[Nu]+47 \[Nu]^2))+4 prrdot u (I p\[Phi]dot (983+1412 \[Nu]+88 \[Nu]^2+54 p\[Phi]^2 u (-5+11 \[Nu]+6 \[Nu]^2))+2 p\[Phi] ((983+1412 \[Nu]+88 \[Nu]^2) \[CapitalOmega]+9 p\[Phi]^2 u (-5+11 \[Nu]+6 \[Nu]^2) (-I rdot u+2 \[CapitalOmega])))+u (3406 p\[Phi]dot^2 u+7612 p\[Phi]dot^2 u \[Nu]-868 p\[Phi]dot^2 u \[Nu]^2+2 I prr2dot p\[Phi] (983+1412 \[Nu]+88 \[Nu]^2+18 p\[Phi]^2 u (-5+11 \[Nu]+6 \[Nu]^2))+6 p\[Phi]^3 u^2 (-5+109 \[Nu]+143 \[Nu]^2) (p\[Phi]2dot-4 p\[Phi]dot (rdot u+I \[CapitalOmega]))+924 \[CapitalOmega]^2+6504 \[Nu] \[CapitalOmega]^2+1560 \[Nu]^2 \[CapitalOmega]^2+2 p\[Phi] u (-1703-3806 \[Nu]+434 \[Nu]^2) (-p\[Phi]2dot+2 p\[Phi]dot rdot u+4 I p\[Phi]dot \[CapitalOmega])+p\[Phi]^2 u (18 p\[Phi]dot^2 u (-5+109 \[Nu]+143 \[Nu]^2)+(-1703-3806 \[Nu]+434 \[Nu]^2) (r2dot u-2 rdot^2 u^2-4 I rdot u \[CapitalOmega]+4 \[CapitalOmega]^2+2 I \[CapitalOmega]dot))-3 p\[Phi]^4 u^2 (-5+109 \[Nu]+143 \[Nu]^2) (r2dot u-3 rdot^2 u^2-4 I rdot u \[CapitalOmega]+2 \[CapitalOmega]^2+I \[CapitalOmega]dot)+462 I \[CapitalOmega]dot+3252 I \[Nu] \[CapitalOmega]dot+780 I \[Nu]^2 \[CapitalOmega]dot))+6 prr^3 (15 prr2dot (5-13 \[Nu]+\[Nu]^2)+2 I p\[Phi]2dot u (-5+43 \[Nu]+14 \[Nu]^2)+60 prrdot (5-13 \[Nu]+\[Nu]^2) (rdot u-I \[CapitalOmega])+2 u (-5+43 \[Nu]+14 \[Nu]^2) (2 I p\[Phi]dot rdot u+4 p\[Phi]dot \[CapitalOmega]+p\[Phi] (I r2dot u+4 rdot u \[CapitalOmega]-4 I \[CapitalOmega]^2+2 \[CapitalOmega]dot)))));
hinst[2,1]=-(1/(3 u))8 I E^(-I \[Phi]) Sqrt[\[Pi]/5] \[Eta] Sqrt[1-4 \[Nu]] \[Nu] (p\[Phi]2dot+2 p\[Phi]dot (rdot u-I \[CapitalOmega])+p\[Phi] (r2dot u-2 I rdot u \[CapitalOmega]-\[CapitalOmega]^2-I \[CapitalOmega]dot))-1/(21 u) 2 I E^(-I \[Phi]) Sqrt[\[Pi]/5] \[Eta]^3 Sqrt[1-4 \[Nu]] \[Nu] (4 prrdot^2 p\[Phi] (2+3 \[Nu])-2 prrdot p\[Phi] u (5+18 \[Nu]) (2 I p\[Phi]dot+p\[Phi] \[CapitalOmega])+prr (4 prr2dot p\[Phi] (2+3 \[Nu])+8 prrdot (2+3 \[Nu]) (p\[Phi]dot+p\[Phi] rdot u-I p\[Phi] \[CapitalOmega])+I u (5+18 \[Nu]) (-2 p\[Phi]dot^2-2 p\[Phi] (p\[Phi]2dot-2 I p\[Phi]dot \[CapitalOmega])+p\[Phi]^2 (\[CapitalOmega]^2+I \[CapitalOmega]dot)))+2 prr^2 (2+3 \[Nu]) (p\[Phi]2dot+2 p\[Phi]dot (rdot u-I \[CapitalOmega])+p\[Phi] (r2dot u-2 I rdot u \[CapitalOmega]-\[CapitalOmega]^2-I \[CapitalOmega]dot))+u (-6 p\[Phi] p\[Phi]dot^2 u+p\[Phi]^3 r2dot u^2+6 p\[Phi]^2 p\[Phi]dot rdot u^2-2 p\[Phi]^3 rdot^2 u^3-72 p\[Phi] p\[Phi]dot^2 u \[Nu]+12 p\[Phi]^3 r2dot u^2 \[Nu]+72 p\[Phi]^2 p\[Phi]dot rdot u^2 \[Nu]-24 p\[Phi]^3 rdot^2 u^3 \[Nu]-I prr2dot p\[Phi]^2 (5+18 \[Nu])-p\[Phi]2dot (58-18 \[Nu]+3 p\[Phi]^2 (u+12 u \[Nu]))+116 I p\[Phi]dot \[CapitalOmega]+6 I p\[Phi]^2 p\[Phi]dot u \[CapitalOmega]-2 I p\[Phi]^3 rdot u^2 \[CapitalOmega]-36 I p\[Phi]dot \[Nu] \[CapitalOmega]+72 I p\[Phi]^2 p\[Phi]dot u \[Nu] \[CapitalOmega]-24 I p\[Phi]^3 rdot u^2 \[Nu] \[CapitalOmega]+58 p\[Phi] \[CapitalOmega]^2+p\[Phi]^3 u \[CapitalOmega]^2-18 p\[Phi] \[Nu] \[CapitalOmega]^2+12 p\[Phi]^3 u \[Nu] \[CapitalOmega]^2+58 I p\[Phi] \[CapitalOmega]dot+I p\[Phi]^3 u \[CapitalOmega]dot-18 I p\[Phi] \[Nu] \[CapitalOmega]dot+12 I p\[Phi]^3 u \[Nu] \[CapitalOmega]dot))+1/(189 u) I E^(-I \[Phi]) Sqrt[\[Pi]/5] \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (-prr u (2 prr2dot p\[Phi] (230+628 \[Nu]-174 \[Nu]^2+9 p\[Phi]^2 u (-4+\[Nu]+10 \[Nu]^2))+I (18 prrdot^2 p\[Phi]^2 (20+25 \[Nu]+72 \[Nu]^2)+4 I prrdot (-p\[Phi]dot (230+628 \[Nu]-174 \[Nu]^2+27 p\[Phi]^2 u (-4+\[Nu]+10 \[Nu]^2))+9 p\[Phi]^3 u (-4+\[Nu]+10 \[Nu]^2) (rdot u+I \[CapitalOmega])-2 I p\[Phi] (-115-314 \[Nu]+87 \[Nu]^2) \[CapitalOmega])+u (-4 p\[Phi]dot^2 (97+179 \[Nu]+192 \[Nu]^2)-4 p\[Phi] (97+179 \[Nu]+192 \[Nu]^2) (p\[Phi]2dot-2 p\[Phi]dot (rdot u+I \[CapitalOmega]))+12 p\[Phi]^3 u (20+25 \[Nu]+72 \[Nu]^2) (p\[Phi]2dot-4 p\[Phi]dot rdot u-2 I p\[Phi]dot \[CapitalOmega])+2 p\[Phi]^2 (18 p\[Phi]dot^2 u (20+25 \[Nu]+72 \[Nu]^2)+(97+179 \[Nu]+192 \[Nu]^2) (r2dot u-2 rdot^2 u^2-2 I rdot u \[CapitalOmega]+\[CapitalOmega]^2+I \[CapitalOmega]dot))-3 p\[Phi]^4 u (20+25 \[Nu]+72 \[Nu]^2) (2 r2dot u-6 rdot^2 u^2-4 I rdot u \[CapitalOmega]+\[CapitalOmega]^2+I \[CapitalOmega]dot))))+3 prr^3 (4 prr2dot p\[Phi] (16+11 \[Nu]+21 \[Nu]^2)+8 prrdot (16+11 \[Nu]+21 \[Nu]^2) (p\[Phi]dot+p\[Phi] rdot u-I p\[Phi] \[CapitalOmega])+I u (20+25 \[Nu]+72 \[Nu]^2) (-2 p\[Phi]dot^2-2 p\[Phi] (p\[Phi]2dot-2 I p\[Phi]dot \[CapitalOmega])+p\[Phi]^2 (\[CapitalOmega]^2+I \[CapitalOmega]dot)))+3 prr^4 (16+11 \[Nu]+21 \[Nu]^2) (p\[Phi]2dot+2 p\[Phi]dot (rdot u-I \[CapitalOmega])+p\[Phi] (r2dot u-2 I rdot u \[CapitalOmega]-\[CapitalOmega]^2-I \[CapitalOmega]dot))+prr^2 (36 prrdot^2 p\[Phi] (16+11 \[Nu]+21 \[Nu]^2)-18 prrdot p\[Phi] u (20+25 \[Nu]+72 \[Nu]^2) (2 I p\[Phi]dot+p\[Phi] \[CapitalOmega])+u (216 p\[Phi] p\[Phi]dot^2 u-36 p\[Phi]^3 r2dot u^2-216 p\[Phi]^2 p\[Phi]dot rdot u^2+72 p\[Phi]^3 rdot^2 u^3-54 p\[Phi] p\[Phi]dot^2 u \[Nu]+9 p\[Phi]^3 r2dot u^2 \[Nu]+54 p\[Phi]^2 p\[Phi]dot rdot u^2 \[Nu]-18 p\[Phi]^3 rdot^2 u^3 \[Nu]-540 p\[Phi] p\[Phi]dot^2 u \[Nu]^2+90 p\[Phi]^3 r2dot u^2 \[Nu]^2+540 p\[Phi]^2 p\[Phi]dot rdot u^2 \[Nu]^2-180 p\[Phi]^3 rdot^2 u^3 \[Nu]^2-9 I prr2dot p\[Phi]^2 (20+25 \[Nu]+72 \[Nu]^2)-p\[Phi]2dot (230+628 \[Nu]-174 \[Nu]^2+27 p\[Phi]^2 u (-4+\[Nu]+10 \[Nu]^2))+460 I p\[Phi]dot \[CapitalOmega]-216 I p\[Phi]^2 p\[Phi]dot u \[CapitalOmega]+72 I p\[Phi]^3 rdot u^2 \[CapitalOmega]+1256 I p\[Phi]dot \[Nu] \[CapitalOmega]+54 I p\[Phi]^2 p\[Phi]dot u \[Nu] \[CapitalOmega]-18 I p\[Phi]^3 rdot u^2 \[Nu] \[CapitalOmega]-348 I p\[Phi]dot \[Nu]^2 \[CapitalOmega]+540 I p\[Phi]^2 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]-180 I p\[Phi]^3 rdot u^2 \[Nu]^2 \[CapitalOmega]+230 p\[Phi] \[CapitalOmega]^2-36 p\[Phi]^3 u \[CapitalOmega]^2+628 p\[Phi] \[Nu] \[CapitalOmega]^2+9 p\[Phi]^3 u \[Nu] \[CapitalOmega]^2-174 p\[Phi] \[Nu]^2 \[CapitalOmega]^2+90 p\[Phi]^3 u \[Nu]^2 \[CapitalOmega]^2+230 I p\[Phi] \[CapitalOmega]dot-36 I p\[Phi]^3 u \[CapitalOmega]dot+628 I p\[Phi] \[Nu] \[CapitalOmega]dot+9 I p\[Phi]^3 u \[Nu] \[CapitalOmega]dot-174 I p\[Phi] \[Nu]^2 \[CapitalOmega]dot+90 I p\[Phi]^3 u \[Nu]^2 \[CapitalOmega]dot))+u (-2 prrdot^2 p\[Phi] (230+628 \[Nu]-174 \[Nu]^2+9 p\[Phi]^2 u (-4+\[Nu]+10 \[Nu]^2))+2 I prrdot p\[Phi] u (388 p\[Phi]dot+716 p\[Phi]dot \[Nu]+768 p\[Phi]dot \[Nu]^2-12 p\[Phi]^2 p\[Phi]dot u (20+25 \[Nu]+72 \[Nu]^2)+2 p\[Phi] rdot u (-97-179 \[Nu]-192 \[Nu]^2+3 p\[Phi]^2 u (20+25 \[Nu]+72 \[Nu]^2))+I p\[Phi] (3 p\[Phi]^2 u (20+25 \[Nu]+72 \[Nu]^2)-2 (97+179 \[Nu]+192 \[Nu]^2)) \[CapitalOmega])+u (48 p\[Phi] p\[Phi]dot^2 u-230 p\[Phi] r2dot u-460 p\[Phi]dot rdot u-240 p\[Phi]^3 p\[Phi]dot^2 u^2-16 p\[Phi]^3 r2dot u^2-96 p\[Phi]^2 p\[Phi]dot rdot u^2+460 p\[Phi] rdot^2 u^2+36 p\[Phi]^5 r2dot u^3+360 p\[Phi]^4 p\[Phi]dot rdot u^3+48 p\[Phi]^3 rdot^2 u^3-144 p\[Phi]^5 rdot^2 u^4+240 p\[Phi] p\[Phi]dot^2 u \[Nu]+200 p\[Phi] r2dot u \[Nu]+400 p\[Phi]dot rdot u \[Nu]-840 p\[Phi]^3 p\[Phi]dot^2 u^2 \[Nu]-80 p\[Phi]^3 r2dot u^2 \[Nu]-480 p\[Phi]^2 p\[Phi]dot rdot u^2 \[Nu]-400 p\[Phi] rdot^2 u^2 \[Nu]+126 p\[Phi]^5 r2dot u^3 \[Nu]+1260 p\[Phi]^4 p\[Phi]dot rdot u^3 \[Nu]+240 p\[Phi]^3 rdot^2 u^3 \[Nu]-504 p\[Phi]^5 rdot^2 u^4 \[Nu]+3546 p\[Phi] p\[Phi]dot^2 u \[Nu]^2+552 p\[Phi] r2dot u \[Nu]^2+1104 p\[Phi]dot rdot u \[Nu]^2-3060 p\[Phi]^3 p\[Phi]dot^2 u^2 \[Nu]^2-1182 p\[Phi]^3 r2dot u^2 \[Nu]^2-7092 p\[Phi]^2 p\[Phi]dot rdot u^2 \[Nu]^2-1104 p\[Phi] rdot^2 u^2 \[Nu]^2+459 p\[Phi]^5 r2dot u^3 \[Nu]^2+4590 p\[Phi]^4 p\[Phi]dot rdot u^3 \[Nu]^2+3546 p\[Phi]^3 rdot^2 u^3 \[Nu]^2-1836 p\[Phi]^5 rdot^2 u^4 \[Nu]^2-I prr2dot (3 p\[Phi]^4 u (20+25 \[Nu]+72 \[Nu]^2)-2 p\[Phi]^2 (97+179 \[Nu]+192 \[Nu]^2))+p\[Phi]2dot (230-200 \[Nu]-552 \[Nu]^2-15 p\[Phi]^4 u^2 (4+14 \[Nu]+51 \[Nu]^2)+3 p\[Phi]^2 u (8+40 \[Nu]+591 \[Nu]^2))-460 I p\[Phi]dot \[CapitalOmega]-48 I p\[Phi]^2 p\[Phi]dot u \[CapitalOmega]+460 I p\[Phi] rdot u \[CapitalOmega]+120 I p\[Phi]^4 p\[Phi]dot u^2 \[CapitalOmega]+32 I p\[Phi]^3 rdot u^2 \[CapitalOmega]-72 I p\[Phi]^5 rdot u^3 \[CapitalOmega]+400 I p\[Phi]dot \[Nu] \[CapitalOmega]-240 I p\[Phi]^2 p\[Phi]dot u \[Nu] \[CapitalOmega]-400 I p\[Phi] rdot u \[Nu] \[CapitalOmega]+420 I p\[Phi]^4 p\[Phi]dot u^2 \[Nu] \[CapitalOmega]+160 I p\[Phi]^3 rdot u^2 \[Nu] \[CapitalOmega]-252 I p\[Phi]^5 rdot u^3 \[Nu] \[CapitalOmega]+1104 I p\[Phi]dot \[Nu]^2 \[CapitalOmega]-3546 I p\[Phi]^2 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]-1104 I p\[Phi] rdot u \[Nu]^2 \[CapitalOmega]+1530 I p\[Phi]^4 p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]+2364 I p\[Phi]^3 rdot u^2 \[Nu]^2 \[CapitalOmega]-918 I p\[Phi]^5 rdot u^3 \[Nu]^2 \[CapitalOmega]-230 p\[Phi] \[CapitalOmega]^2-8 p\[Phi]^3 u \[CapitalOmega]^2+12 p\[Phi]^5 u^2 \[CapitalOmega]^2+200 p\[Phi] \[Nu] \[CapitalOmega]^2-40 p\[Phi]^3 u \[Nu] \[CapitalOmega]^2+42 p\[Phi]^5 u^2 \[Nu] \[CapitalOmega]^2+552 p\[Phi] \[Nu]^2 \[CapitalOmega]^2-591 p\[Phi]^3 u \[Nu]^2 \[CapitalOmega]^2+153 p\[Phi]^5 u^2 \[Nu]^2 \[CapitalOmega]^2-230 I p\[Phi] \[CapitalOmega]dot-8 I p\[Phi]^3 u \[CapitalOmega]dot+12 I p\[Phi]^5 u^2 \[CapitalOmega]dot+200 I p\[Phi] \[Nu] \[CapitalOmega]dot-40 I p\[Phi]^3 u \[Nu] \[CapitalOmega]dot+42 I p\[Phi]^5 u^2 \[Nu] \[CapitalOmega]dot+552 I p\[Phi] \[Nu]^2 \[CapitalOmega]dot-591 I p\[Phi]^3 u \[Nu]^2 \[CapitalOmega]dot+153 I p\[Phi]^5 u^2 \[Nu]^2 \[CapitalOmega]dot)));
hinst[3,3]=E^(-3 I \[Phi]) (-(1/u^3) Sqrt[(2 \[Pi])/21] \[Eta] Sqrt[1-4 \[Nu]] \[Nu] (r3dot u+2 rdot^3 u^3+3 r2dot u (2 rdot u-3 I \[CapitalOmega])-18 I rdot^2 u^2 \[CapitalOmega]-27 rdot u \[CapitalOmega]^2+9 I \[CapitalOmega]^3-I \[CapitalOmega]2dot-9 I rdot u \[CapitalOmega]dot-9 \[CapitalOmega] \[CapitalOmega]dot)+1/(9 u^3) Sqrt[\[Pi]/42] \[Eta]^3 Sqrt[1-4 \[Nu]] \[Nu] (18 I prrdot p\[Phi]2dot u-90 prrdot^2 rdot u+2 p\[Phi] p\[Phi]3dot u^2+6 p\[Phi]2dot p\[Phi]dot u^2+36 I prrdot p\[Phi] r2dot u^2+46 r3dot u^2+72 I prrdot p\[Phi]dot rdot u^2+6 p\[Phi] p\[Phi]dot r2dot u^3+p\[Phi]^2 r3dot u^3+6 p\[Phi] p\[Phi]2dot rdot u^3+6 p\[Phi]dot^2 rdot u^3+138 r2dot rdot u^3+36 I prrdot p\[Phi] rdot^2 u^3+18 I prrdot p\[Phi]2dot u \[Nu]-144 prrdot^2 rdot u \[Nu]-4 p\[Phi] p\[Phi]3dot u^2 \[Nu]-12 p\[Phi]2dot p\[Phi]dot u^2 \[Nu]+36 I prrdot p\[Phi] r2dot u^2 \[Nu]-8 r3dot u^2 \[Nu]+72 I prrdot p\[Phi]dot rdot u^2 \[Nu]-12 p\[Phi] p\[Phi]dot r2dot u^3 \[Nu]-2 p\[Phi]^2 r3dot u^3 \[Nu]-12 p\[Phi] p\[Phi]2dot rdot u^3 \[Nu]-12 p\[Phi]dot^2 rdot u^3 \[Nu]-24 r2dot rdot u^3 \[Nu]+36 I prrdot p\[Phi] rdot^2 u^3 \[Nu]+6 I prr3dot p\[Phi] u (1+\[Nu])-2 prr prr3dot (5+8 \[Nu])-6 prr2dot prrdot (5+8 \[Nu])+90 I prrdot^2 \[CapitalOmega]+108 prrdot p\[Phi]dot u \[CapitalOmega]-18 I p\[Phi] p\[Phi]2dot u^2 \[CapitalOmega]-18 I p\[Phi]dot^2 u^2 \[CapitalOmega]-414 I r2dot u^2 \[CapitalOmega]+216 prrdot p\[Phi] rdot u^2 \[CapitalOmega]-9 I p\[Phi]^2 r2dot u^3 \[CapitalOmega]-36 I p\[Phi] p\[Phi]dot rdot u^3 \[CapitalOmega]-414 I rdot^2 u^3 \[CapitalOmega]+144 I prrdot^2 \[Nu] \[CapitalOmega]+108 prrdot p\[Phi]dot u \[Nu] \[CapitalOmega]+36 I p\[Phi] p\[Phi]2dot u^2 \[Nu] \[CapitalOmega]+36 I p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega]+72 I r2dot u^2 \[Nu] \[CapitalOmega]+216 prrdot p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]+18 I p\[Phi]^2 r2dot u^3 \[Nu] \[CapitalOmega]+72 I p\[Phi] p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega]+72 I rdot^2 u^3 \[Nu] \[CapitalOmega]-162 I prrdot p\[Phi] u \[CapitalOmega]^2-54 p\[Phi] p\[Phi]dot u^2 \[CapitalOmega]^2-1242 rdot u^2 \[CapitalOmega]^2-27 p\[Phi]^2 rdot u^3 \[CapitalOmega]^2-162 I prrdot p\[Phi] u \[Nu] \[CapitalOmega]^2+108 p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega]^2+216 rdot u^2 \[Nu] \[CapitalOmega]^2+54 p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega]^2+621 I u \[CapitalOmega]^3+27 I p\[Phi]^2 u^2 \[CapitalOmega]^3-108 I u \[Nu] \[CapitalOmega]^3-54 I p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]^3+18 I prr2dot u (1+\[Nu]) (p\[Phi]dot+2 p\[Phi] rdot u-3 I p\[Phi] \[CapitalOmega])-69 I u \[CapitalOmega]2dot-3 I p\[Phi]^2 u^2 \[CapitalOmega]2dot+12 I u \[Nu] \[CapitalOmega]2dot+6 I p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]2dot+54 prrdot p\[Phi] u \[CapitalOmega]dot-18 I p\[Phi] p\[Phi]dot u^2 \[CapitalOmega]dot-414 I rdot u^2 \[CapitalOmega]dot-9 I p\[Phi]^2 rdot u^3 \[CapitalOmega]dot+54 prrdot p\[Phi] u \[Nu] \[CapitalOmega]dot+36 I p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega]dot+72 I rdot u^2 \[Nu] \[CapitalOmega]dot+18 I p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega]dot-621 u \[CapitalOmega] \[CapitalOmega]dot-27 p\[Phi]^2 u^2 \[CapitalOmega] \[CapitalOmega]dot+108 u \[Nu] \[CapitalOmega] \[CapitalOmega]dot+54 p\[Phi]^2 u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-3 prr^2 (5+8 \[Nu]) (r3dot u+2 rdot^3 u^3+3 r2dot u (2 rdot u-3 I \[CapitalOmega])-18 I rdot^2 u^2 \[CapitalOmega]-27 rdot u \[CapitalOmega]^2+9 I \[CapitalOmega]^3-I \[CapitalOmega]2dot-9 I rdot u \[CapitalOmega]dot-9 \[CapitalOmega] \[CapitalOmega]dot)+6 prr (-15 prr2dot rdot u+6 I p\[Phi]dot r2dot u^2+2 I p\[Phi] r3dot u^2+6 I p\[Phi]2dot rdot u^2+6 I p\[Phi] r2dot rdot u^3+6 I p\[Phi]dot rdot^2 u^3-24 prr2dot rdot u \[Nu]+6 I p\[Phi]dot r2dot u^2 \[Nu]+2 I p\[Phi] r3dot u^2 \[Nu]+6 I p\[Phi]2dot rdot u^2 \[Nu]+6 I p\[Phi] r2dot rdot u^3 \[Nu]+6 I p\[Phi]dot rdot^2 u^3 \[Nu]+I p\[Phi]3dot u (1+\[Nu])+15 I prr2dot \[CapitalOmega]+9 p\[Phi]2dot u \[CapitalOmega]+18 p\[Phi] r2dot u^2 \[CapitalOmega]+36 p\[Phi]dot rdot u^2 \[CapitalOmega]+18 p\[Phi] rdot^2 u^3 \[CapitalOmega]+24 I prr2dot \[Nu] \[CapitalOmega]+9 p\[Phi]2dot u \[Nu] \[CapitalOmega]+18 p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]+36 p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]+18 p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]-27 I p\[Phi]dot u \[CapitalOmega]^2-54 I p\[Phi] rdot u^2 \[CapitalOmega]^2-27 I p\[Phi]dot u \[Nu] \[CapitalOmega]^2-54 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^2-27 p\[Phi] u \[CapitalOmega]^3-27 p\[Phi] u \[Nu] \[CapitalOmega]^3+3 p\[Phi] u \[CapitalOmega]2dot+3 p\[Phi] u \[Nu] \[CapitalOmega]2dot-3 prrdot (5+8 \[Nu]) (r2dot u+2 rdot^2 u^2-6 I rdot u \[CapitalOmega]-3 \[CapitalOmega]^2-I \[CapitalOmega]dot)+9 p\[Phi]dot u \[CapitalOmega]dot+18 p\[Phi] rdot u^2 \[CapitalOmega]dot+9 p\[Phi]dot u \[Nu] \[CapitalOmega]dot+18 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]dot-27 I p\[Phi] u \[CapitalOmega] \[CapitalOmega]dot-27 I p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]dot))+1/(1980 u^3) Sqrt[\[Pi]/42] \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (-15 prr^4 (-37+192 \[Nu]+32 \[Nu]^2) (r3dot u+2 rdot^3 u^3+3 r2dot u (2 rdot u-3 I \[CapitalOmega])-18 I rdot^2 u^2 \[CapitalOmega]-27 rdot u \[CapitalOmega]^2+9 I \[CapitalOmega]^3-I \[CapitalOmega]2dot-9 I rdot u \[CapitalOmega]dot-9 \[CapitalOmega] \[CapitalOmega]dot)-20 prr^3 (prr3dot (-37+192 \[Nu]+32 \[Nu]^2)-3 I (-111 I prr2dot rdot u+6 p\[Phi]dot r2dot u^2+2 p\[Phi] r3dot u^2+6 p\[Phi]2dot rdot u^2+6 p\[Phi] r2dot rdot u^3+6 p\[Phi]dot rdot^2 u^3+576 I prr2dot rdot u \[Nu]+240 p\[Phi]dot r2dot u^2 \[Nu]+80 p\[Phi] r3dot u^2 \[Nu]+240 p\[Phi]2dot rdot u^2 \[Nu]+240 p\[Phi] r2dot rdot u^3 \[Nu]+240 p\[Phi]dot rdot^2 u^3 \[Nu]+96 I prr2dot rdot u \[Nu]^2+84 p\[Phi]dot r2dot u^2 \[Nu]^2+28 p\[Phi] r3dot u^2 \[Nu]^2+84 p\[Phi]2dot rdot u^2 \[Nu]^2+84 p\[Phi] r2dot rdot u^3 \[Nu]^2+84 p\[Phi]dot rdot^2 u^3 \[Nu]^2+p\[Phi]3dot u (1+40 \[Nu]+14 \[Nu]^2)-111 prr2dot \[CapitalOmega]-9 I p\[Phi]2dot u \[CapitalOmega]-18 I p\[Phi] r2dot u^2 \[CapitalOmega]-36 I p\[Phi]dot rdot u^2 \[CapitalOmega]-18 I p\[Phi] rdot^2 u^3 \[CapitalOmega]+576 prr2dot \[Nu] \[CapitalOmega]-360 I p\[Phi]2dot u \[Nu] \[CapitalOmega]-720 I p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]-1440 I p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]-720 I p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]+96 prr2dot \[Nu]^2 \[CapitalOmega]-126 I p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]-252 I p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]-504 I p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]-252 I p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]-27 p\[Phi]dot u \[CapitalOmega]^2-54 p\[Phi] rdot u^2 \[CapitalOmega]^2-1080 p\[Phi]dot u \[Nu] \[CapitalOmega]^2-2160 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^2-378 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^2-756 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^2+27 I p\[Phi] u \[CapitalOmega]^3+1080 I p\[Phi] u \[Nu] \[CapitalOmega]^3+378 I p\[Phi] u \[Nu]^2 \[CapitalOmega]^3-3 I p\[Phi] u \[CapitalOmega]2dot-120 I p\[Phi] u \[Nu] \[CapitalOmega]2dot-42 I p\[Phi] u \[Nu]^2 \[CapitalOmega]2dot-9 I p\[Phi]dot u \[CapitalOmega]dot-18 I p\[Phi] rdot u^2 \[CapitalOmega]dot-360 I p\[Phi]dot u \[Nu] \[CapitalOmega]dot-720 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]dot-126 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]dot-252 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]dot-27 p\[Phi] u \[CapitalOmega] \[CapitalOmega]dot-1080 p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]dot-378 p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+3 prrdot (-37+192 \[Nu]+32 \[Nu]^2) (I r2dot u+2 I rdot^2 u^2+6 rdot u \[CapitalOmega]-3 I \[CapitalOmega]^2+\[CapitalOmega]dot)))-2 prr (60 prrdot^3 (-37+192 \[Nu]+32 \[Nu]^2)-540 I prrdot^2 u (1+40 \[Nu]+14 \[Nu]^2) (p\[Phi]dot+2 p\[Phi] rdot u-3 I p\[Phi] \[CapitalOmega])+u (-5604 prr2dot p\[Phi] p\[Phi]dot u+5880 prr2dot rdot u+8532 I p\[Phi] p\[Phi]2dot p\[Phi]dot u^2+2844 I p\[Phi]dot^3 u^2-4125 I p\[Phi]dot r2dot u^2-1375 I p\[Phi] r3dot u^2-2802 prr2dot p\[Phi]^2 rdot u^2-4125 I p\[Phi]2dot rdot u^2-6624 prr2dot p\[Phi] p\[Phi]dot u \[Nu]+5520 prr2dot rdot u \[Nu]-10368 I p\[Phi] p\[Phi]2dot p\[Phi]dot u^2 \[Nu]-3456 I p\[Phi]dot^3 u^2 \[Nu]-10230 I p\[Phi]dot r2dot u^2 \[Nu]-3410 I p\[Phi] r3dot u^2 \[Nu]-3312 prr2dot p\[Phi]^2 rdot u^2 \[Nu]-10230 I p\[Phi]2dot rdot u^2 \[Nu]-4272 prr2dot p\[Phi] p\[Phi]dot u \[Nu]^2+5760 prr2dot rdot u \[Nu]^2-4104 I p\[Phi] p\[Phi]2dot p\[Phi]dot u^2 \[Nu]^2-1368 I p\[Phi]dot^3 u^2 \[Nu]^2-1980 I p\[Phi]dot r2dot u^2 \[Nu]^2-660 I p\[Phi] r3dot u^2 \[Nu]^2-2136 prr2dot p\[Phi]^2 rdot u^2 \[Nu]^2-1980 I p\[Phi]2dot rdot u^2 \[Nu]^2-I p\[Phi]3dot u (55 (25+62 \[Nu]+12 \[Nu]^2)+18 p\[Phi]^2 u (-79+96 \[Nu]+38 \[Nu]^2))+prr3dot (20 (49+46 \[Nu]+48 \[Nu]^2)-2 p\[Phi]^2 u (467+552 \[Nu]+356 \[Nu]^2))-8820 I prr2dot \[CapitalOmega]+8406 I prr2dot p\[Phi]^2 u \[CapitalOmega]-12375 p\[Phi]2dot u \[CapitalOmega]+12798 p\[Phi]^2 p\[Phi]2dot u^2 \[CapitalOmega]+25596 p\[Phi] p\[Phi]dot^2 u^2 \[CapitalOmega]-12375 p\[Phi] r2dot u^2 \[CapitalOmega]-24750 p\[Phi]dot rdot u^2 \[CapitalOmega]-8280 I prr2dot \[Nu] \[CapitalOmega]+9936 I prr2dot p\[Phi]^2 u \[Nu] \[CapitalOmega]-30690 p\[Phi]2dot u \[Nu] \[CapitalOmega]-15552 p\[Phi]^2 p\[Phi]2dot u^2 \[Nu] \[CapitalOmega]-31104 p\[Phi] p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega]-30690 p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]-61380 p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]-8640 I prr2dot \[Nu]^2 \[CapitalOmega]+6408 I prr2dot p\[Phi]^2 u \[Nu]^2 \[CapitalOmega]-5940 p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]-6156 p\[Phi]^2 p\[Phi]2dot u^2 \[Nu]^2 \[CapitalOmega]-12312 p\[Phi] p\[Phi]dot^2 u^2 \[Nu]^2 \[CapitalOmega]-5940 p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]-11880 p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]+37125 I p\[Phi]dot u \[CapitalOmega]^2-38394 I p\[Phi]^2 p\[Phi]dot u^2 \[CapitalOmega]^2+37125 I p\[Phi] rdot u^2 \[CapitalOmega]^2+92070 I p\[Phi]dot u \[Nu] \[CapitalOmega]^2+46656 I p\[Phi]^2 p\[Phi]dot u^2 \[Nu] \[CapitalOmega]^2+92070 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^2+17820 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^2+18468 I p\[Phi]^2 p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]^2+17820 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^2+37125 p\[Phi] u \[CapitalOmega]^3-12798 p\[Phi]^3 u^2 \[CapitalOmega]^3+92070 p\[Phi] u \[Nu] \[CapitalOmega]^3+15552 p\[Phi]^3 u^2 \[Nu] \[CapitalOmega]^3+17820 p\[Phi] u \[Nu]^2 \[CapitalOmega]^3+6156 p\[Phi]^3 u^2 \[Nu]^2 \[CapitalOmega]^3-4125 p\[Phi] u \[CapitalOmega]2dot+1422 p\[Phi]^3 u^2 \[CapitalOmega]2dot-10230 p\[Phi] u \[Nu] \[CapitalOmega]2dot-1728 p\[Phi]^3 u^2 \[Nu] \[CapitalOmega]2dot-1980 p\[Phi] u \[Nu]^2 \[CapitalOmega]2dot-684 p\[Phi]^3 u^2 \[Nu]^2 \[CapitalOmega]2dot-12375 p\[Phi]dot u \[CapitalOmega]dot+12798 p\[Phi]^2 p\[Phi]dot u^2 \[CapitalOmega]dot-12375 p\[Phi] rdot u^2 \[CapitalOmega]dot-30690 p\[Phi]dot u \[Nu] \[CapitalOmega]dot-15552 p\[Phi]^2 p\[Phi]dot u^2 \[Nu] \[CapitalOmega]dot-30690 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]dot-5940 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]dot-6156 p\[Phi]^2 p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]dot-5940 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]dot+37125 I p\[Phi] u \[CapitalOmega] \[CapitalOmega]dot-12798 I p\[Phi]^3 u^2 \[CapitalOmega] \[CapitalOmega]dot+92070 I p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]dot+15552 I p\[Phi]^3 u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+17820 I p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+6156 I p\[Phi]^3 u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot)-6 prrdot u (90 I prr2dot p\[Phi] (1+40 \[Nu]+14 \[Nu]^2)+2 p\[Phi] u (467+552 \[Nu]+356 \[Nu]^2) (p\[Phi]2dot+2 p\[Phi]dot rdot u-6 I p\[Phi]dot \[CapitalOmega])+2 (p\[Phi]dot^2 u (467+552 \[Nu]+356 \[Nu]^2)-5 (49+46 \[Nu]+48 \[Nu]^2) (2 r2dot u+2 rdot^2 u^2-12 I rdot u \[CapitalOmega]-9 \[CapitalOmega]^2-3 I \[CapitalOmega]dot))+p\[Phi]^2 u (467+552 \[Nu]+356 \[Nu]^2) (r2dot u-3 I (2 rdot u \[CapitalOmega]-3 I \[CapitalOmega]^2+\[CapitalOmega]dot))))+u (360 I prrdot^3 p\[Phi] (1+40 \[Nu]+14 \[Nu]^2)+12 prrdot^2 (2 p\[Phi] p\[Phi]dot u (467+552 \[Nu]+356 \[Nu]^2)+p\[Phi]^2 u (467+552 \[Nu]+356 \[Nu]^2) (rdot u-3 I \[CapitalOmega])-10 (49+46 \[Nu]+48 \[Nu]^2) (2 rdot u-3 I \[CapitalOmega]))+6 prr2dot (2 prrdot (-10 (49+46 \[Nu]+48 \[Nu]^2)+p\[Phi]^2 u (467+552 \[Nu]+356 \[Nu]^2))+u (55 I p\[Phi]dot (25+62 \[Nu]+12 \[Nu]^2)+55 I p\[Phi] rdot u (25+62 \[Nu]+12 \[Nu]^2)+18 I p\[Phi]^2 p\[Phi]dot u (-79+96 \[Nu]+38 \[Nu]^2)+3 p\[Phi] (55 (25+62 \[Nu]+12 \[Nu]^2)+6 p\[Phi]^2 u (-79+96 \[Nu]+38 \[Nu]^2)) \[CapitalOmega]))+6 prrdot u (36 I p\[Phi] p\[Phi]dot^2 u (-79+96 \[Nu]+38 \[Nu]^2)+I p\[Phi]2dot (55 (25+62 \[Nu]+12 \[Nu]^2)+18 p\[Phi]^2 u (-79+96 \[Nu]+38 \[Nu]^2))+108 p\[Phi]^2 p\[Phi]dot u (-79+96 \[Nu]+38 \[Nu]^2) \[CapitalOmega]+110 p\[Phi]dot (25+62 \[Nu]+12 \[Nu]^2) (I rdot u+3 \[CapitalOmega])+18 p\[Phi]^3 u (-79+96 \[Nu]+38 \[Nu]^2) (-3 I \[CapitalOmega]^2+\[CapitalOmega]dot)+55 p\[Phi] (25+62 \[Nu]+12 \[Nu]^2) (I r2dot u+6 rdot u \[CapitalOmega]-9 I \[CapitalOmega]^2+3 \[CapitalOmega]dot))+u (2 I prr3dot (55 p\[Phi] (25+62 \[Nu]+12 \[Nu]^2)+6 p\[Phi]^3 u (-79+96 \[Nu]+38 \[Nu]^2))+4 p\[Phi]^3 u^2 (-259+816 \[Nu]+488 \[Nu]^2) (p\[Phi]3dot-3 (p\[Phi]2dot (rdot u+3 I \[CapitalOmega])+p\[Phi]dot (r2dot u-2 rdot^2 u^2-6 I rdot u \[CapitalOmega]+9 \[CapitalOmega]^2+3 I \[CapitalOmega]dot)))+2 p\[Phi] u (p\[Phi]3dot (2403+8978 \[Nu]-436 \[Nu]^2)+12 p\[Phi]dot^3 u (-259+816 \[Nu]+488 \[Nu]^2)+9 I p\[Phi]2dot (-2403-8978 \[Nu]+436 \[Nu]^2) \[CapitalOmega]+9 p\[Phi]dot (-2403-8978 \[Nu]+436 \[Nu]^2) (3 \[CapitalOmega]^2+I \[CapitalOmega]dot))-p\[Phi]^4 u^2 (-259+816 \[Nu]+488 \[Nu]^2) (r3dot u-3 (-2 rdot^3 u^3+r2dot u (2 rdot u+3 I \[CapitalOmega])-6 I rdot^2 u^2 \[CapitalOmega]+9 rdot u \[CapitalOmega]^2+9 I \[CapitalOmega]^3-I \[CapitalOmega]2dot+3 I rdot u \[CapitalOmega]dot-9 \[CapitalOmega] \[CapitalOmega]dot))-3 p\[Phi]^2 u (-12 p\[Phi]2dot p\[Phi]dot u (-259+816 \[Nu]+488 \[Nu]^2)+12 p\[Phi]dot^2 u (-259+816 \[Nu]+488 \[Nu]^2) (rdot u+3 I \[CapitalOmega])+I (-2403-8978 \[Nu]+436 \[Nu]^2) (9 \[CapitalOmega]^3-\[CapitalOmega]2dot+9 I \[CapitalOmega] \[CapitalOmega]dot))+2 (3 p\[Phi]2dot p\[Phi]dot u (2403+8978 \[Nu]-436 \[Nu]^2)-20 r3dot u (107+56 \[Nu]+46 \[Nu]^2)+9 I p\[Phi]dot^2 u (-2403-8978 \[Nu]+436 \[Nu]^2) \[CapitalOmega]+60 I (107+56 \[Nu]+46 \[Nu]^2) (3 r2dot u \[CapitalOmega]-9 \[CapitalOmega]^3+\[CapitalOmega]2dot-9 I \[CapitalOmega] \[CapitalOmega]dot+3 rdot u (-3 I \[CapitalOmega]^2+\[CapitalOmega]dot)))))-2 prr^2 (90 prr2dot (prrdot (-37+192 \[Nu]+32 \[Nu]^2)-3 I u (1+40 \[Nu]+14 \[Nu]^2) (p\[Phi]dot+2 p\[Phi] rdot u-3 I p\[Phi] \[CapitalOmega]))-I (90 prr3dot p\[Phi] u (1+40 \[Nu]+14 \[Nu]^2)+270 prrdot^2 (-37+192 \[Nu]+32 \[Nu]^2) (I rdot u+\[CapitalOmega])+270 prrdot u (1+40 \[Nu]+14 \[Nu]^2) (p\[Phi]2dot+4 p\[Phi]dot rdot u-6 I p\[Phi]dot \[CapitalOmega]+p\[Phi] (2 r2dot u+2 rdot^2 u^2-12 I rdot u \[CapitalOmega]-9 \[CapitalOmega]^2-3 I \[CapitalOmega]dot))-u (2 p\[Phi] u (467+552 \[Nu]+356 \[Nu]^2) (I p\[Phi]3dot+3 I p\[Phi]dot r2dot u+3 I p\[Phi]2dot rdot u+9 p\[Phi]2dot \[CapitalOmega]+18 p\[Phi]dot rdot u \[CapitalOmega]-27 I p\[Phi]dot \[CapitalOmega]^2+9 p\[Phi]dot \[CapitalOmega]dot)+p\[Phi]^2 u (467+552 \[Nu]+356 \[Nu]^2) (I r3dot u+3 (3 r2dot u \[CapitalOmega]-9 \[CapitalOmega]^3+\[CapitalOmega]2dot-9 I \[CapitalOmega] \[CapitalOmega]dot+3 rdot u (-3 I \[CapitalOmega]^2+\[CapitalOmega]dot)))+2 I (-10 r3dot u (49+46 \[Nu]+48 \[Nu]^2)+3 p\[Phi]2dot p\[Phi]dot u (467+552 \[Nu]+356 \[Nu]^2)+3 p\[Phi]dot^2 u (467+552 \[Nu]+356 \[Nu]^2) (rdot u-3 I \[CapitalOmega])-15 (49+46 \[Nu]+48 \[Nu]^2) (2 r2dot u (rdot u-3 I \[CapitalOmega])-I (6 rdot^2 u^2 \[CapitalOmega]-9 \[CapitalOmega]^3+\[CapitalOmega]2dot-9 I \[CapitalOmega] \[CapitalOmega]dot+6 rdot u (-3 I \[CapitalOmega]^2+\[CapitalOmega]dot)))))))));
hinst[3,2]=E^(-2 I \[Phi]) (1/(3 u^2) Sqrt[\[Pi]/7] \[Eta]^2 \[Nu] (-1+3 \[Nu]) (I p\[Phi]3dot+6 p\[Phi]2dot (I rdot u+\[CapitalOmega])+6 p\[Phi]dot (I r2dot u+I rdot^2 u^2+4 rdot u \[CapitalOmega]-2 I \[CapitalOmega]^2+\[CapitalOmega]dot)+2 p\[Phi] (I r3dot u+6 rdot^2 u^2 \[CapitalOmega]-12 I rdot u \[CapitalOmega]^2-4 \[CapitalOmega]^3+3 r2dot u (I rdot u+2 \[CapitalOmega])+\[CapitalOmega]2dot+6 rdot u \[CapitalOmega]dot-6 I \[CapitalOmega] \[CapitalOmega]dot))+1/(30 u^4) I Sqrt[\[Pi]/7] \[Eta]^5 \[Nu]^2 (20 r4dot u \[CapitalOmega]+60 r2dot^2 u^2 \[CapitalOmega]-240 r2dot rdot^2 u^3 \[CapitalOmega]-40 I r3dot u \[CapitalOmega]^2+120 I r2dot rdot u^2 \[CapitalOmega]^2+240 I rdot^3 u^3 \[CapitalOmega]^2-80 r2dot u \[CapitalOmega]^3+240 rdot^2 u^2 \[CapitalOmega]^3+16 \[CapitalOmega]^5+20 r2dot u \[CapitalOmega]2dot-60 rdot^2 u^2 \[CapitalOmega]2dot-40 \[CapitalOmega]^2 \[CapitalOmega]2dot-10 I \[CapitalOmega] \[CapitalOmega]3dot+\[CapitalOmega]4dot+20 r3dot u \[CapitalOmega]dot-60 r2dot rdot u^2 \[CapitalOmega]dot-120 rdot^3 u^3 \[CapitalOmega]dot-120 I r2dot u \[CapitalOmega] \[CapitalOmega]dot+360 I rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]dot+80 I \[CapitalOmega]^3 \[CapitalOmega]dot-20 I \[CapitalOmega]2dot \[CapitalOmega]dot-60 \[CapitalOmega] \[CapitalOmega]dot^2+40 p\[Phi] u^2 (r4dot u+3 r2dot^2 u^2+4 r3dot rdot u^2-8 I r3dot u \[CapitalOmega]-24 rdot^2 u^2 \[CapitalOmega]^2+32 I rdot u \[CapitalOmega]^3+8 \[CapitalOmega]^4-8 I rdot u \[CapitalOmega]2dot-8 \[CapitalOmega] \[CapitalOmega]2dot-I \[CapitalOmega]3dot-12 I rdot^2 u^2 \[CapitalOmega]dot-48 rdot u \[CapitalOmega] \[CapitalOmega]dot+24 I \[CapitalOmega]^2 \[CapitalOmega]dot-6 \[CapitalOmega]dot^2-12 I r2dot u (2 rdot u \[CapitalOmega]-2 I \[CapitalOmega]^2+\[CapitalOmega]dot)))+1/(270 u^2) Sqrt[\[Pi]/7] \[Eta]^4 \[Nu] (-180 I prrdot^2 p\[Phi]dot-48 prr3dot p\[Phi]^2 u-288 prrdot p\[Phi] p\[Phi]2dot u+310 I p\[Phi]3dot u-288 prrdot p\[Phi]dot^2 u-360 I prrdot^2 p\[Phi] rdot u+54 I p\[Phi]^2 p\[Phi]3dot u^2+324 I p\[Phi] p\[Phi]2dot p\[Phi]dot u^2+108 I p\[Phi]dot^3 u^2-144 prrdot p\[Phi]^2 r2dot u^2+930 I p\[Phi]dot r2dot u^2+310 I p\[Phi] r3dot u^2+930 I p\[Phi]2dot rdot u^2-576 prrdot p\[Phi] p\[Phi]dot rdot u^2+90 I prrdot^2 p\[Phi]dot \[Nu]+60 prr3dot p\[Phi]^2 u \[Nu]+360 prrdot p\[Phi] p\[Phi]2dot u \[Nu]-1010 I p\[Phi]3dot u \[Nu]+360 prrdot p\[Phi]dot^2 u \[Nu]+180 I prrdot^2 p\[Phi] rdot u \[Nu]-135 I p\[Phi]^2 p\[Phi]3dot u^2 \[Nu]-810 I p\[Phi] p\[Phi]2dot p\[Phi]dot u^2 \[Nu]-270 I p\[Phi]dot^3 u^2 \[Nu]+180 prrdot p\[Phi]^2 r2dot u^2 \[Nu]-3030 I p\[Phi]dot r2dot u^2 \[Nu]-1010 I p\[Phi] r3dot u^2 \[Nu]-3030 I p\[Phi]2dot rdot u^2 \[Nu]+720 prrdot p\[Phi] p\[Phi]dot rdot u^2 \[Nu]+720 I prrdot^2 p\[Phi]dot \[Nu]^2+300 prr3dot p\[Phi]^2 u \[Nu]^2+1800 prrdot p\[Phi] p\[Phi]2dot u \[Nu]^2+320 I p\[Phi]3dot u \[Nu]^2+1800 prrdot p\[Phi]dot^2 u \[Nu]^2+1440 I prrdot^2 p\[Phi] rdot u \[Nu]^2-540 I p\[Phi]^2 p\[Phi]3dot u^2 \[Nu]^2-3240 I p\[Phi] p\[Phi]2dot p\[Phi]dot u^2 \[Nu]^2-1080 I p\[Phi]dot^3 u^2 \[Nu]^2+900 prrdot p\[Phi]^2 r2dot u^2 \[Nu]^2+960 I p\[Phi]dot r2dot u^2 \[Nu]^2+320 I p\[Phi] r3dot u^2 \[Nu]^2+960 I p\[Phi]2dot rdot u^2 \[Nu]^2+3600 prrdot p\[Phi] p\[Phi]dot rdot u^2 \[Nu]^2-360 prrdot^2 p\[Phi] \[CapitalOmega]+1860 p\[Phi]2dot u \[CapitalOmega]+1152 I prrdot p\[Phi] p\[Phi]dot u \[CapitalOmega]+324 p\[Phi]^2 p\[Phi]2dot u^2 \[CapitalOmega]+648 p\[Phi] p\[Phi]dot^2 u^2 \[CapitalOmega]+1860 p\[Phi] r2dot u^2 \[CapitalOmega]+576 I prrdot p\[Phi]^2 rdot u^2 \[CapitalOmega]+3720 p\[Phi]dot rdot u^2 \[CapitalOmega]+180 prrdot^2 p\[Phi] \[Nu] \[CapitalOmega]-6060 p\[Phi]2dot u \[Nu] \[CapitalOmega]-1440 I prrdot p\[Phi] p\[Phi]dot u \[Nu] \[CapitalOmega]-810 p\[Phi]^2 p\[Phi]2dot u^2 \[Nu] \[CapitalOmega]-1620 p\[Phi] p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega]-6060 p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]-720 I prrdot p\[Phi]^2 rdot u^2 \[Nu] \[CapitalOmega]-12120 p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]+1440 prrdot^2 p\[Phi] \[Nu]^2 \[CapitalOmega]+1920 p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]-7200 I prrdot p\[Phi] p\[Phi]dot u \[Nu]^2 \[CapitalOmega]-3240 p\[Phi]^2 p\[Phi]2dot u^2 \[Nu]^2 \[CapitalOmega]-6480 p\[Phi] p\[Phi]dot^2 u^2 \[Nu]^2 \[CapitalOmega]+1920 p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]-3600 I prrdot p\[Phi]^2 rdot u^2 \[Nu]^2 \[CapitalOmega]+3840 p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]+576 prrdot p\[Phi]^2 u \[CapitalOmega]^2-3720 I p\[Phi]dot u \[CapitalOmega]^2-648 I p\[Phi]^2 p\[Phi]dot u^2 \[CapitalOmega]^2-3720 I p\[Phi] rdot u^2 \[CapitalOmega]^2-720 prrdot p\[Phi]^2 u \[Nu] \[CapitalOmega]^2+12120 I p\[Phi]dot u \[Nu] \[CapitalOmega]^2+1620 I p\[Phi]^2 p\[Phi]dot u^2 \[Nu] \[CapitalOmega]^2+12120 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^2-3600 prrdot p\[Phi]^2 u \[Nu]^2 \[CapitalOmega]^2-3840 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^2+6480 I p\[Phi]^2 p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]^2-3840 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^2-2480 p\[Phi] u \[CapitalOmega]^3-144 p\[Phi]^3 u^2 \[CapitalOmega]^3+8080 p\[Phi] u \[Nu] \[CapitalOmega]^3+360 p\[Phi]^3 u^2 \[Nu] \[CapitalOmega]^3-2560 p\[Phi] u \[Nu]^2 \[CapitalOmega]^3+1440 p\[Phi]^3 u^2 \[Nu]^2 \[CapitalOmega]^3+18 prr2dot p\[Phi] (5 I prrdot (-2+\[Nu]+8 \[Nu]^2)+2 u (-4+5 \[Nu]+25 \[Nu]^2) (2 p\[Phi]dot+p\[Phi] rdot u-2 I p\[Phi] \[CapitalOmega]))+620 p\[Phi] u \[CapitalOmega]2dot+36 p\[Phi]^3 u^2 \[CapitalOmega]2dot-2020 p\[Phi] u \[Nu] \[CapitalOmega]2dot-90 p\[Phi]^3 u^2 \[Nu] \[CapitalOmega]2dot+640 p\[Phi] u \[Nu]^2 \[CapitalOmega]2dot-360 p\[Phi]^3 u^2 \[Nu]^2 \[CapitalOmega]2dot+288 I prrdot p\[Phi]^2 u \[CapitalOmega]dot+1860 p\[Phi]dot u \[CapitalOmega]dot+324 p\[Phi]^2 p\[Phi]dot u^2 \[CapitalOmega]dot+1860 p\[Phi] rdot u^2 \[CapitalOmega]dot-360 I prrdot p\[Phi]^2 u \[Nu] \[CapitalOmega]dot-6060 p\[Phi]dot u \[Nu] \[CapitalOmega]dot-810 p\[Phi]^2 p\[Phi]dot u^2 \[Nu] \[CapitalOmega]dot-6060 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]dot-1800 I prrdot p\[Phi]^2 u \[Nu]^2 \[CapitalOmega]dot+1920 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]dot-3240 p\[Phi]^2 p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]dot+1920 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]dot-3720 I p\[Phi] u \[CapitalOmega] \[CapitalOmega]dot-216 I p\[Phi]^3 u^2 \[CapitalOmega] \[CapitalOmega]dot+12120 I p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]dot+540 I p\[Phi]^3 u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-3840 I p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+2160 I p\[Phi]^3 u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+6 I prr (-30 prr2dot p\[Phi]dot+16 I p\[Phi] p\[Phi]3dot u+48 I p\[Phi]2dot p\[Phi]dot u-60 prr2dot p\[Phi] rdot u+48 I p\[Phi] p\[Phi]dot r2dot u^2+8 I p\[Phi]^2 r3dot u^2+48 I p\[Phi] p\[Phi]2dot rdot u^2+48 I p\[Phi]dot^2 rdot u^2+15 prr2dot p\[Phi]dot \[Nu]-20 I p\[Phi] p\[Phi]3dot u \[Nu]-60 I p\[Phi]2dot p\[Phi]dot u \[Nu]+30 prr2dot p\[Phi] rdot u \[Nu]-60 I p\[Phi] p\[Phi]dot r2dot u^2 \[Nu]-10 I p\[Phi]^2 r3dot u^2 \[Nu]-60 I p\[Phi] p\[Phi]2dot rdot u^2 \[Nu]-60 I p\[Phi]dot^2 rdot u^2 \[Nu]+120 prr2dot p\[Phi]dot \[Nu]^2-100 I p\[Phi] p\[Phi]3dot u \[Nu]^2-300 I p\[Phi]2dot p\[Phi]dot u \[Nu]^2+240 prr2dot p\[Phi] rdot u \[Nu]^2-300 I p\[Phi] p\[Phi]dot r2dot u^2 \[Nu]^2-50 I p\[Phi]^2 r3dot u^2 \[Nu]^2-300 I p\[Phi] p\[Phi]2dot rdot u^2 \[Nu]^2-300 I p\[Phi]dot^2 rdot u^2 \[Nu]^2+5 prr3dot p\[Phi] (-2+\[Nu]+8 \[Nu]^2)+60 I prr2dot p\[Phi] \[CapitalOmega]+96 p\[Phi] p\[Phi]2dot u \[CapitalOmega]+96 p\[Phi]dot^2 u \[CapitalOmega]+48 p\[Phi]^2 r2dot u^2 \[CapitalOmega]+192 p\[Phi] p\[Phi]dot rdot u^2 \[CapitalOmega]-30 I prr2dot p\[Phi] \[Nu] \[CapitalOmega]-120 p\[Phi] p\[Phi]2dot u \[Nu] \[CapitalOmega]-120 p\[Phi]dot^2 u \[Nu] \[CapitalOmega]-60 p\[Phi]^2 r2dot u^2 \[Nu] \[CapitalOmega]-240 p\[Phi] p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]-240 I prr2dot p\[Phi] \[Nu]^2 \[CapitalOmega]-600 p\[Phi] p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]-600 p\[Phi]dot^2 u \[Nu]^2 \[CapitalOmega]-300 p\[Phi]^2 r2dot u^2 \[Nu]^2 \[CapitalOmega]-1200 p\[Phi] p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]-192 I p\[Phi] p\[Phi]dot u \[CapitalOmega]^2-96 I p\[Phi]^2 rdot u^2 \[CapitalOmega]^2+240 I p\[Phi] p\[Phi]dot u \[Nu] \[CapitalOmega]^2+120 I p\[Phi]^2 rdot u^2 \[Nu] \[CapitalOmega]^2+1200 I p\[Phi] p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^2+600 I p\[Phi]^2 rdot u^2 \[Nu]^2 \[CapitalOmega]^2-64 p\[Phi]^2 u \[CapitalOmega]^3+80 p\[Phi]^2 u \[Nu] \[CapitalOmega]^3+400 p\[Phi]^2 u \[Nu]^2 \[CapitalOmega]^3+16 p\[Phi]^2 u \[CapitalOmega]2dot-20 p\[Phi]^2 u \[Nu] \[CapitalOmega]2dot-100 p\[Phi]^2 u \[Nu]^2 \[CapitalOmega]2dot+15 prrdot (-2+\[Nu]+8 \[Nu]^2) (p\[Phi]2dot+4 p\[Phi]dot (rdot u-I \[CapitalOmega])+2 p\[Phi] (r2dot u+rdot^2 u^2-4 I rdot u \[CapitalOmega]-2 \[CapitalOmega]^2-I \[CapitalOmega]dot))+96 p\[Phi] p\[Phi]dot u \[CapitalOmega]dot+48 p\[Phi]^2 rdot u^2 \[CapitalOmega]dot-120 p\[Phi] p\[Phi]dot u \[Nu] \[CapitalOmega]dot-60 p\[Phi]^2 rdot u^2 \[Nu] \[CapitalOmega]dot-600 p\[Phi] p\[Phi]dot u \[Nu]^2 \[CapitalOmega]dot-300 p\[Phi]^2 rdot u^2 \[Nu]^2 \[CapitalOmega]dot-96 I p\[Phi]^2 u \[CapitalOmega] \[CapitalOmega]dot+120 I p\[Phi]^2 u \[Nu] \[CapitalOmega] \[CapitalOmega]dot+600 I p\[Phi]^2 u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot)+15 prr^2 (-2+\[Nu]+8 \[Nu]^2) (I p\[Phi]3dot+6 p\[Phi]2dot (I rdot u+\[CapitalOmega])+6 p\[Phi]dot (I r2dot u+I rdot^2 u^2+4 rdot u \[CapitalOmega]-2 I \[CapitalOmega]^2+\[CapitalOmega]dot)+2 p\[Phi] (I r3dot u+6 rdot^2 u^2 \[CapitalOmega]-12 I rdot u \[CapitalOmega]^2-4 \[CapitalOmega]^3+3 r2dot u (I rdot u+2 \[CapitalOmega])+\[CapitalOmega]2dot+6 rdot u \[CapitalOmega]dot-6 I \[CapitalOmega] \[CapitalOmega]dot))));
hinst[3,1]=E^(-I \[Phi]) (1/(3 u^3) Sqrt[(2 \[Pi])/35] \[Eta] Sqrt[1-4 \[Nu]] \[Nu] (3 r3dot u+6 rdot^3 u^3+9 r2dot u (2 rdot u-I \[CapitalOmega])-18 I rdot^2 u^2 \[CapitalOmega]-9 rdot u \[CapitalOmega]^2+I \[CapitalOmega]^3-I \[CapitalOmega]2dot-9 I rdot u \[CapitalOmega]dot-3 \[CapitalOmega] \[CapitalOmega]dot)+1/(9 u^3) Sqrt[\[Pi]/70] \[Eta]^3 Sqrt[1-4 \[Nu]] \[Nu] (6 prr2dot (prrdot (5+8 \[Nu])-I u (1+\[Nu]) (p\[Phi]dot+2 p\[Phi] rdot u-I p\[Phi] \[CapitalOmega]))+prr^2 (5+8 \[Nu]) (3 r3dot u+6 rdot^3 u^3+9 r2dot u (2 rdot u-I \[CapitalOmega])-18 I rdot^2 u^2 \[CapitalOmega]-9 rdot u \[CapitalOmega]^2+I \[CapitalOmega]^3-I \[CapitalOmega]2dot-9 I rdot u \[CapitalOmega]dot-3 \[CapitalOmega] \[CapitalOmega]dot)+2 prr (prr3dot (5+8 \[Nu])-I (45 I prr2dot rdot u+6 p\[Phi]dot r2dot u^2+2 p\[Phi] r3dot u^2+6 p\[Phi]2dot rdot u^2+6 p\[Phi] r2dot rdot u^3+6 p\[Phi]dot rdot^2 u^3+72 I prr2dot rdot u \[Nu]+6 p\[Phi]dot r2dot u^2 \[Nu]+2 p\[Phi] r3dot u^2 \[Nu]+6 p\[Phi]2dot rdot u^2 \[Nu]+6 p\[Phi] r2dot rdot u^3 \[Nu]+6 p\[Phi]dot rdot^2 u^3 \[Nu]+p\[Phi]3dot u (1+\[Nu])+15 prr2dot \[CapitalOmega]-3 I p\[Phi]2dot u \[CapitalOmega]-6 I p\[Phi] r2dot u^2 \[CapitalOmega]-12 I p\[Phi]dot rdot u^2 \[CapitalOmega]-6 I p\[Phi] rdot^2 u^3 \[CapitalOmega]+24 prr2dot \[Nu] \[CapitalOmega]-3 I p\[Phi]2dot u \[Nu] \[CapitalOmega]-6 I p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]-12 I p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]-6 I p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]-3 p\[Phi]dot u \[CapitalOmega]^2-6 p\[Phi] rdot u^2 \[CapitalOmega]^2-3 p\[Phi]dot u \[Nu] \[CapitalOmega]^2-6 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^2+I p\[Phi] u \[CapitalOmega]^3+I p\[Phi] u \[Nu] \[CapitalOmega]^3-I p\[Phi] u \[CapitalOmega]2dot-I p\[Phi] u \[Nu] \[CapitalOmega]2dot-3 I p\[Phi]dot u \[CapitalOmega]dot-6 I p\[Phi] rdot u^2 \[CapitalOmega]dot-3 I p\[Phi]dot u \[Nu] \[CapitalOmega]dot-6 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]dot-3 p\[Phi] u \[CapitalOmega] \[CapitalOmega]dot-3 p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]dot+3 prrdot (5+8 \[Nu]) (3 I r2dot u+6 I rdot^2 u^2+6 rdot u \[CapitalOmega]-I \[CapitalOmega]^2+\[CapitalOmega]dot)))-I (2 prr3dot p\[Phi] u (1+\[Nu])+6 prrdot^2 (5+8 \[Nu]) (3 I rdot u+\[CapitalOmega])+6 prrdot u (1+\[Nu]) (p\[Phi]2dot+4 p\[Phi]dot rdot u-2 I p\[Phi]dot \[CapitalOmega]+p\[Phi] (2 r2dot u+2 rdot^2 u^2-4 I rdot u \[CapitalOmega]-\[CapitalOmega]^2-I \[CapitalOmega]dot))+u (-46 I r3dot u+42 I p\[Phi]dot^2 rdot u^2-138 I r2dot rdot u^2+8 I r3dot u \[Nu]-84 I p\[Phi]dot^2 rdot u^2 \[Nu]+24 I r2dot rdot u^2 \[Nu]-42 I p\[Phi]2dot p\[Phi]dot u (-1+2 \[Nu])+42 p\[Phi]dot^2 u \[CapitalOmega]-138 r2dot u \[CapitalOmega]-138 rdot^2 u^2 \[CapitalOmega]-84 p\[Phi]dot^2 u \[Nu] \[CapitalOmega]+24 r2dot u \[Nu] \[CapitalOmega]+24 rdot^2 u^2 \[Nu] \[CapitalOmega]+138 I rdot u \[CapitalOmega]^2-24 I rdot u \[Nu] \[CapitalOmega]^2+23 \[CapitalOmega]^3-4 \[Nu] \[CapitalOmega]^3-23 \[CapitalOmega]2dot+4 \[Nu] \[CapitalOmega]2dot-138 rdot u \[CapitalOmega]dot+24 rdot u \[Nu] \[CapitalOmega]dot+69 I \[CapitalOmega] \[CapitalOmega]dot-12 I \[Nu] \[CapitalOmega] \[CapitalOmega]dot-14 I p\[Phi] u (-1+2 \[Nu]) (p\[Phi]3dot+3 p\[Phi]dot r2dot u+3 p\[Phi]2dot rdot u-3 I p\[Phi]2dot \[CapitalOmega]-6 I p\[Phi]dot rdot u \[CapitalOmega]-3 p\[Phi]dot \[CapitalOmega]^2-3 I p\[Phi]dot \[CapitalOmega]dot)+7 p\[Phi]^2 u (-1+2 \[Nu]) (-I r3dot u-3 r2dot u \[CapitalOmega]+3 I rdot u \[CapitalOmega]^2+\[CapitalOmega]^3-\[CapitalOmega]2dot-3 rdot u \[CapitalOmega]dot+3 I \[CapitalOmega] \[CapitalOmega]dot))))+1/(1188 u^3) Sqrt[\[Pi]/70] \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (3 prr^4 (-37+192 \[Nu]+32 \[Nu]^2) (3 r3dot u+6 rdot^3 u^3+9 r2dot u (2 rdot u-I \[CapitalOmega])-18 I rdot^2 u^2 \[CapitalOmega]-9 rdot u \[CapitalOmega]^2+I \[CapitalOmega]^3-I \[CapitalOmega]2dot-9 I rdot u \[CapitalOmega]dot-3 \[CapitalOmega] \[CapitalOmega]dot)+12 prr^3 (prr3dot (-37+192 \[Nu]+32 \[Nu]^2)-I (-333 I prr2dot rdot u+6 p\[Phi]dot r2dot u^2+2 p\[Phi] r3dot u^2+6 p\[Phi]2dot rdot u^2+6 p\[Phi] r2dot rdot u^3+6 p\[Phi]dot rdot^2 u^3+1728 I prr2dot rdot u \[Nu]+240 p\[Phi]dot r2dot u^2 \[Nu]+80 p\[Phi] r3dot u^2 \[Nu]+240 p\[Phi]2dot rdot u^2 \[Nu]+240 p\[Phi] r2dot rdot u^3 \[Nu]+240 p\[Phi]dot rdot^2 u^3 \[Nu]+288 I prr2dot rdot u \[Nu]^2+84 p\[Phi]dot r2dot u^2 \[Nu]^2+28 p\[Phi] r3dot u^2 \[Nu]^2+84 p\[Phi]2dot rdot u^2 \[Nu]^2+84 p\[Phi] r2dot rdot u^3 \[Nu]^2+84 p\[Phi]dot rdot^2 u^3 \[Nu]^2+p\[Phi]3dot u (1+40 \[Nu]+14 \[Nu]^2)-111 prr2dot \[CapitalOmega]-3 I p\[Phi]2dot u \[CapitalOmega]-6 I p\[Phi] r2dot u^2 \[CapitalOmega]-12 I p\[Phi]dot rdot u^2 \[CapitalOmega]-6 I p\[Phi] rdot^2 u^3 \[CapitalOmega]+576 prr2dot \[Nu] \[CapitalOmega]-120 I p\[Phi]2dot u \[Nu] \[CapitalOmega]-240 I p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]-480 I p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]-240 I p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]+96 prr2dot \[Nu]^2 \[CapitalOmega]-42 I p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]-84 I p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]-168 I p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]-84 I p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]-3 p\[Phi]dot u \[CapitalOmega]^2-6 p\[Phi] rdot u^2 \[CapitalOmega]^2-120 p\[Phi]dot u \[Nu] \[CapitalOmega]^2-240 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^2-42 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^2-84 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^2+I p\[Phi] u \[CapitalOmega]^3+40 I p\[Phi] u \[Nu] \[CapitalOmega]^3+14 I p\[Phi] u \[Nu]^2 \[CapitalOmega]^3-I p\[Phi] u \[CapitalOmega]2dot-40 I p\[Phi] u \[Nu] \[CapitalOmega]2dot-14 I p\[Phi] u \[Nu]^2 \[CapitalOmega]2dot-3 I p\[Phi]dot u \[CapitalOmega]dot-6 I p\[Phi] rdot u^2 \[CapitalOmega]dot-120 I p\[Phi]dot u \[Nu] \[CapitalOmega]dot-240 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]dot-42 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]dot-84 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]dot-3 p\[Phi] u \[CapitalOmega] \[CapitalOmega]dot-120 p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]dot-42 p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+3 prrdot (-37+192 \[Nu]+32 \[Nu]^2) (3 I r2dot u+6 I rdot^2 u^2+6 rdot u \[CapitalOmega]-I \[CapitalOmega]^2+\[CapitalOmega]dot)))+2 prr (36 prrdot^3 (-37+192 \[Nu]+32 \[Nu]^2)-108 I prrdot^2 u (1+40 \[Nu]+14 \[Nu]^2) (p\[Phi]dot+2 p\[Phi] rdot u-I p\[Phi] \[CapitalOmega])-u (2268 prr2dot p\[Phi] p\[Phi]dot u-3528 prr2dot rdot u+540 I p\[Phi] p\[Phi]2dot p\[Phi]dot u^2+180 I p\[Phi]dot^3 u^2+825 I p\[Phi]dot r2dot u^2+275 I p\[Phi] r3dot u^2+1134 prr2dot p\[Phi]^2 rdot u^2+825 I p\[Phi]2dot rdot u^2-4320 prr2dot p\[Phi] p\[Phi]dot u \[Nu]-3312 prr2dot rdot u \[Nu]+2592 I p\[Phi] p\[Phi]2dot p\[Phi]dot u^2 \[Nu]+864 I p\[Phi]dot^3 u^2 \[Nu]+2046 I p\[Phi]dot r2dot u^2 \[Nu]+682 I p\[Phi] r3dot u^2 \[Nu]-2160 prr2dot p\[Phi]^2 rdot u^2 \[Nu]+2046 I p\[Phi]2dot rdot u^2 \[Nu]-3888 prr2dot p\[Phi] p\[Phi]dot u \[Nu]^2-3456 prr2dot rdot u \[Nu]^2-11448 I p\[Phi] p\[Phi]2dot p\[Phi]dot u^2 \[Nu]^2-3816 I p\[Phi]dot^3 u^2 \[Nu]^2+396 I p\[Phi]dot r2dot u^2 \[Nu]^2+132 I p\[Phi] r3dot u^2 \[Nu]^2-1944 prr2dot p\[Phi]^2 rdot u^2 \[Nu]^2+396 I p\[Phi]2dot rdot u^2 \[Nu]^2-6 prr3dot (98+92 \[Nu]+96 \[Nu]^2+3 p\[Phi]^2 u (-21+40 \[Nu]+36 \[Nu]^2))-I p\[Phi]3dot u (-11 (25+62 \[Nu]+12 \[Nu]^2)+18 p\[Phi]^2 u (-5-24 \[Nu]+106 \[Nu]^2))+1764 I prr2dot \[CapitalOmega]-1134 I prr2dot p\[Phi]^2 u \[CapitalOmega]+825 p\[Phi]2dot u \[CapitalOmega]+270 p\[Phi]^2 p\[Phi]2dot u^2 \[CapitalOmega]+540 p\[Phi] p\[Phi]dot^2 u^2 \[CapitalOmega]+825 p\[Phi] r2dot u^2 \[CapitalOmega]+1650 p\[Phi]dot rdot u^2 \[CapitalOmega]+1656 I prr2dot \[Nu] \[CapitalOmega]+2160 I prr2dot p\[Phi]^2 u \[Nu] \[CapitalOmega]+2046 p\[Phi]2dot u \[Nu] \[CapitalOmega]+1296 p\[Phi]^2 p\[Phi]2dot u^2 \[Nu] \[CapitalOmega]+2592 p\[Phi] p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega]+2046 p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]+4092 p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]+1728 I prr2dot \[Nu]^2 \[CapitalOmega]+1944 I prr2dot p\[Phi]^2 u \[Nu]^2 \[CapitalOmega]+396 p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]-5724 p\[Phi]^2 p\[Phi]2dot u^2 \[Nu]^2 \[CapitalOmega]-11448 p\[Phi] p\[Phi]dot^2 u^2 \[Nu]^2 \[CapitalOmega]+396 p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]+792 p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]-825 I p\[Phi]dot u \[CapitalOmega]^2-270 I p\[Phi]^2 p\[Phi]dot u^2 \[CapitalOmega]^2-825 I p\[Phi] rdot u^2 \[CapitalOmega]^2-2046 I p\[Phi]dot u \[Nu] \[CapitalOmega]^2-1296 I p\[Phi]^2 p\[Phi]dot u^2 \[Nu] \[CapitalOmega]^2-2046 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^2-396 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^2+5724 I p\[Phi]^2 p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]^2-396 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^2-275 p\[Phi] u \[CapitalOmega]^3-30 p\[Phi]^3 u^2 \[CapitalOmega]^3-682 p\[Phi] u \[Nu] \[CapitalOmega]^3-144 p\[Phi]^3 u^2 \[Nu] \[CapitalOmega]^3-132 p\[Phi] u \[Nu]^2 \[CapitalOmega]^3+636 p\[Phi]^3 u^2 \[Nu]^2 \[CapitalOmega]^3+275 p\[Phi] u \[CapitalOmega]2dot+30 p\[Phi]^3 u^2 \[CapitalOmega]2dot+682 p\[Phi] u \[Nu] \[CapitalOmega]2dot+144 p\[Phi]^3 u^2 \[Nu] \[CapitalOmega]2dot+132 p\[Phi] u \[Nu]^2 \[CapitalOmega]2dot-636 p\[Phi]^3 u^2 \[Nu]^2 \[CapitalOmega]2dot+825 p\[Phi]dot u \[CapitalOmega]dot+270 p\[Phi]^2 p\[Phi]dot u^2 \[CapitalOmega]dot+825 p\[Phi] rdot u^2 \[CapitalOmega]dot+2046 p\[Phi]dot u \[Nu] \[CapitalOmega]dot+1296 p\[Phi]^2 p\[Phi]dot u^2 \[Nu] \[CapitalOmega]dot+2046 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]dot+396 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]dot-5724 p\[Phi]^2 p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]dot+396 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]dot-825 I p\[Phi] u \[CapitalOmega] \[CapitalOmega]dot-90 I p\[Phi]^3 u^2 \[CapitalOmega] \[CapitalOmega]dot-2046 I p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]dot-432 I p\[Phi]^3 u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-396 I p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+1908 I p\[Phi]^3 u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot)+18 prrdot u (-6 I prr2dot p\[Phi] (1+40 \[Nu]+14 \[Nu]^2)+6 p\[Phi]dot^2 u (-21+40 \[Nu]+36 \[Nu]^2)+6 p\[Phi] u (-21+40 \[Nu]+36 \[Nu]^2) (p\[Phi]2dot+2 p\[Phi]dot rdot u-2 I p\[Phi]dot \[CapitalOmega])+2 (49+46 \[Nu]+48 \[Nu]^2) (2 r2dot u+2 rdot^2 u^2-4 I rdot u \[CapitalOmega]-\[CapitalOmega]^2-I \[CapitalOmega]dot)+3 p\[Phi]^2 u (-21+40 \[Nu]+36 \[Nu]^2) (r2dot u-I (2 rdot u \[CapitalOmega]-I \[CapitalOmega]^2+\[CapitalOmega]dot))))-u (72 I prrdot^3 p\[Phi] (1+40 \[Nu]+14 \[Nu]^2)-36 prrdot^2 (6 p\[Phi] p\[Phi]dot u (-21+40 \[Nu]+36 \[Nu]^2)+3 p\[Phi]^2 u (-21+40 \[Nu]+36 \[Nu]^2) (rdot u-I \[CapitalOmega])+2 (49+46 \[Nu]+48 \[Nu]^2) (2 rdot u-I \[CapitalOmega]))-6 prr2dot (6 prrdot (98+92 \[Nu]+96 \[Nu]^2+3 p\[Phi]^2 u (-21+40 \[Nu]+36 \[Nu]^2))+u (-11 I p\[Phi]dot (25+62 \[Nu]+12 \[Nu]^2)-11 I p\[Phi] rdot u (25+62 \[Nu]+12 \[Nu]^2)+18 I p\[Phi]^2 p\[Phi]dot u (-5-24 \[Nu]+106 \[Nu]^2)-11 p\[Phi] (25+62 \[Nu]+12 \[Nu]^2) \[CapitalOmega]+6 p\[Phi]^3 u (-5-24 \[Nu]+106 \[Nu]^2) \[CapitalOmega]))+6 prrdot u (11 I p\[Phi]2dot (25+62 \[Nu]+12 \[Nu]^2)-18 I p\[Phi]^2 p\[Phi]2dot u (-5-24 \[Nu]+106 \[Nu]^2)-36 I p\[Phi] p\[Phi]dot^2 u (-5-24 \[Nu]+106 \[Nu]^2)-36 p\[Phi]^2 p\[Phi]dot u (-5-24 \[Nu]+106 \[Nu]^2) \[CapitalOmega]+22 p\[Phi]dot (25+62 \[Nu]+12 \[Nu]^2) (I rdot u+\[CapitalOmega])+6 I p\[Phi]^3 u (-5-24 \[Nu]+106 \[Nu]^2) (\[CapitalOmega]^2+I \[CapitalOmega]dot)+11 p\[Phi] (25+62 \[Nu]+12 \[Nu]^2) (I r2dot u+2 rdot u \[CapitalOmega]-I \[CapitalOmega]^2+\[CapitalOmega]dot))+u (6 p\[Phi]2dot p\[Phi]dot u (2597-7154 \[Nu]+3732 \[Nu]^2)-2 I prr3dot (-11 p\[Phi] (25+62 \[Nu]+12 \[Nu]^2)+6 p\[Phi]^3 u (-5-24 \[Nu]+106 \[Nu]^2))-12 p\[Phi]^3 u^2 (-105+112 \[Nu]+664 \[Nu]^2) (p\[Phi]3dot-3 (p\[Phi]2dot (rdot u+I \[CapitalOmega])+p\[Phi]dot (r2dot u-2 rdot^2 u^2-2 I rdot u \[CapitalOmega]+\[CapitalOmega]^2+I \[CapitalOmega]dot)))-2 p\[Phi] u (p\[Phi]3dot (-2597+7154 \[Nu]-3732 \[Nu]^2)+36 p\[Phi]dot^3 u (-105+112 \[Nu]+664 \[Nu]^2)+3 I p\[Phi]2dot (2597-7154 \[Nu]+3732 \[Nu]^2) \[CapitalOmega]+3 p\[Phi]dot (2597-7154 \[Nu]+3732 \[Nu]^2) (\[CapitalOmega]^2+I \[CapitalOmega]dot))+3 p\[Phi]^4 u^2 (-105+112 \[Nu]+664 \[Nu]^2) (r3dot u+6 rdot^3 u^3-3 r2dot u (2 rdot u+I \[CapitalOmega])+6 I rdot^2 u^2 \[CapitalOmega]-3 rdot u \[CapitalOmega]^2-I \[CapitalOmega]^3+I \[CapitalOmega]2dot-3 I rdot u \[CapitalOmega]dot+3 \[CapitalOmega] \[CapitalOmega]dot)+p\[Phi]^2 u (-108 p\[Phi]2dot p\[Phi]dot u (-105+112 \[Nu]+664 \[Nu]^2)+108 p\[Phi]dot^2 u (-105+112 \[Nu]+664 \[Nu]^2) (rdot u+I \[CapitalOmega])+I (2597-7154 \[Nu]+3732 \[Nu]^2) (\[CapitalOmega]^3-\[CapitalOmega]2dot+3 I \[CapitalOmega] \[CapitalOmega]dot))-6 I (-4 I r3dot u (107+56 \[Nu]+46 \[Nu]^2)+p\[Phi]dot^2 u (2597-7154 \[Nu]+3732 \[Nu]^2) \[CapitalOmega]-4 (107+56 \[Nu]+46 \[Nu]^2) (3 r2dot u \[CapitalOmega]-\[CapitalOmega]^3+\[CapitalOmega]2dot-3 I \[CapitalOmega] \[CapitalOmega]dot+3 rdot u (-I \[CapitalOmega]^2+\[CapitalOmega]dot)))))+6 prr^2 (18 prr2dot (prrdot (-37+192 \[Nu]+32 \[Nu]^2)-I u (1+40 \[Nu]+14 \[Nu]^2) (p\[Phi]dot+2 p\[Phi] rdot u-I p\[Phi] \[CapitalOmega]))-I (6 prr3dot p\[Phi] u (1+40 \[Nu]+14 \[Nu]^2)+18 prrdot^2 (-37+192 \[Nu]+32 \[Nu]^2) (3 I rdot u+\[CapitalOmega])+18 prrdot u (1+40 \[Nu]+14 \[Nu]^2) (p\[Phi]2dot+4 p\[Phi]dot rdot u-2 I p\[Phi]dot \[CapitalOmega]+p\[Phi] (2 r2dot u+2 rdot^2 u^2-4 I rdot u \[CapitalOmega]-\[CapitalOmega]^2-I \[CapitalOmega]dot))+u (-378 I p\[Phi]dot^2 rdot u^2+588 I r2dot rdot u^2+720 I p\[Phi]dot^2 rdot u^2 \[Nu]+552 I r2dot rdot u^2 \[Nu]+648 I p\[Phi]dot^2 rdot u^2 \[Nu]^2+576 I r2dot rdot u^2 \[Nu]^2+18 I p\[Phi]2dot p\[Phi]dot u (-21+40 \[Nu]+36 \[Nu]^2)+4 I r3dot u (49+46 \[Nu]+48 \[Nu]^2)-378 p\[Phi]dot^2 u \[CapitalOmega]+588 r2dot u \[CapitalOmega]+588 rdot^2 u^2 \[CapitalOmega]+720 p\[Phi]dot^2 u \[Nu] \[CapitalOmega]+552 r2dot u \[Nu] \[CapitalOmega]+552 rdot^2 u^2 \[Nu] \[CapitalOmega]+648 p\[Phi]dot^2 u \[Nu]^2 \[CapitalOmega]+576 r2dot u \[Nu]^2 \[CapitalOmega]+576 rdot^2 u^2 \[Nu]^2 \[CapitalOmega]-588 I rdot u \[CapitalOmega]^2-552 I rdot u \[Nu] \[CapitalOmega]^2-576 I rdot u \[Nu]^2 \[CapitalOmega]^2-98 \[CapitalOmega]^3-92 \[Nu] \[CapitalOmega]^3-96 \[Nu]^2 \[CapitalOmega]^3+98 \[CapitalOmega]2dot+92 \[Nu] \[CapitalOmega]2dot+96 \[Nu]^2 \[CapitalOmega]2dot+588 rdot u \[CapitalOmega]dot+552 rdot u \[Nu] \[CapitalOmega]dot+576 rdot u \[Nu]^2 \[CapitalOmega]dot-294 I \[CapitalOmega] \[CapitalOmega]dot-276 I \[Nu] \[CapitalOmega] \[CapitalOmega]dot-288 I \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+3 p\[Phi]^2 u (-21+40 \[Nu]+36 \[Nu]^2) (I r3dot u+3 r2dot u \[CapitalOmega]-3 I rdot u \[CapitalOmega]^2-\[CapitalOmega]^3+\[CapitalOmega]2dot+3 rdot u \[CapitalOmega]dot-3 I \[CapitalOmega] \[CapitalOmega]dot)+6 p\[Phi] u (-21+40 \[Nu]+36 \[Nu]^2) (I p\[Phi]3dot+3 p\[Phi]2dot (I rdot u+\[CapitalOmega])+3 p\[Phi]dot (I r2dot u+2 rdot u \[CapitalOmega]-I \[CapitalOmega]^2+\[CapitalOmega]dot)))))));
hinst[4,4]=E^(-4 I \[Phi]) (1/(9 u^4) Sqrt[\[Pi]/7] \[Eta]^2 \[Nu] (-1+3 \[Nu]) (r4dot u+9 r2dot^2 u^2+12 r3dot rdot u^2+6 rdot^4 u^4-16 I r3dot u \[CapitalOmega]-96 I rdot^3 u^3 \[CapitalOmega]-288 rdot^2 u^2 \[CapitalOmega]^2+256 I rdot u \[CapitalOmega]^3+64 \[CapitalOmega]^4-16 I rdot u \[CapitalOmega]2dot-16 \[CapitalOmega] \[CapitalOmega]2dot-I \[CapitalOmega]3dot+12 r2dot u (3 rdot^2 u^2-12 I rdot u \[CapitalOmega]-8 \[CapitalOmega]^2-2 I \[CapitalOmega]dot)-72 I rdot^2 u^2 \[CapitalOmega]dot-192 rdot u \[CapitalOmega] \[CapitalOmega]dot+96 I \[CapitalOmega]^2 \[CapitalOmega]dot-12 \[CapitalOmega]dot^2)+1/(30 u^4) Sqrt[\[Pi]/7] \[Eta]^5 \[Nu]^2 (7 r5dot u+77 r4dot rdot u^2+236 r3dot rdot^2 u^3+6 r2dot^2 u^2 (55 rdot u-124 I \[CapitalOmega])-112 I r4dot u \[CapitalOmega]-1056 I r3dot rdot u^2 \[CapitalOmega]-408 I rdot^4 u^4 \[CapitalOmega]-752 r3dot u \[CapitalOmega]^2-3456 rdot^3 u^3 \[CapitalOmega]^2+7264 I rdot^2 u^2 \[CapitalOmega]^3+4960 rdot u \[CapitalOmega]^4-992 I \[CapitalOmega]^5-544 I rdot^2 u^2 \[CapitalOmega]2dot-1504 rdot u \[CapitalOmega] \[CapitalOmega]2dot+752 I \[CapitalOmega]^2 \[CapitalOmega]2dot-112 I rdot u \[CapitalOmega]3dot-112 \[CapitalOmega] \[CapitalOmega]3dot-7 I \[CapitalOmega]4dot-208 I r3dot u \[CapitalOmega]dot-912 I rdot^3 u^3 \[CapitalOmega]dot-5808 rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]dot+7968 I rdot u \[CapitalOmega]^2 \[CapitalOmega]dot+2656 \[CapitalOmega]^3 \[CapitalOmega]dot-208 \[CapitalOmega]2dot \[CapitalOmega]dot-1080 rdot u \[CapitalOmega]dot^2+1080 I \[CapitalOmega] \[CapitalOmega]dot^2+2 r2dot u (69 r3dot u+2 (51 rdot^3 u^3-660 I rdot^2 u^2 \[CapitalOmega]+664 I \[CapitalOmega]^3-52 I \[CapitalOmega]2dot-12 rdot u (119 \[CapitalOmega]^2+32 I \[CapitalOmega]dot)-540 \[CapitalOmega] \[CapitalOmega]dot)))+1/(1980 u^4) Sqrt[\[Pi]/7] \[Eta]^4 \[Nu] (-460 prr3dot prrdot+84 I prr4dot p\[Phi] u+336 I prrdot p\[Phi]3dot u+336 I prr3dot p\[Phi]dot u-2760 prrdot^2 r2dot u+159 p\[Phi]2dot^2 u^2+53 p\[Phi] p\[Phi]4dot u^2+212 p\[Phi]3dot p\[Phi]dot u^2+3024 I prrdot p\[Phi]dot r2dot u^2+1008 I prrdot p\[Phi] r3dot u^2+810 r4dot u^2+1008 I prr3dot p\[Phi] rdot u^2+3024 I prrdot p\[Phi]2dot rdot u^2-8280 prrdot^2 rdot^2 u^2+636 p\[Phi] p\[Phi]2dot r2dot u^3+636 p\[Phi]dot^2 r2dot u^3+4860 r2dot^2 u^3+424 p\[Phi] p\[Phi]dot r3dot u^3+53 p\[Phi]^2 r4dot u^3+424 p\[Phi] p\[Phi]3dot rdot u^3+1272 p\[Phi]2dot p\[Phi]dot rdot u^3+6048 I prrdot p\[Phi] r2dot rdot u^3+6480 r3dot rdot u^3+6048 I prrdot p\[Phi]dot rdot^2 u^3+159 p\[Phi]^2 r2dot^2 u^4+1272 p\[Phi] p\[Phi]dot r2dot rdot u^4+212 p\[Phi]^2 r3dot rdot u^4+636 p\[Phi] p\[Phi]2dot rdot^2 u^4+636 p\[Phi]dot^2 rdot^2 u^4+9720 r2dot rdot^2 u^4+2016 I prrdot p\[Phi] rdot^3 u^4+540 prr3dot prrdot \[Nu]-200 I prr4dot p\[Phi] u \[Nu]-800 I prrdot p\[Phi]3dot u \[Nu]-800 I prr3dot p\[Phi]dot u \[Nu]+3240 prrdot^2 r2dot u \[Nu]-795 p\[Phi]2dot^2 u^2 \[Nu]-265 p\[Phi] p\[Phi]4dot u^2 \[Nu]-1060 p\[Phi]3dot p\[Phi]dot u^2 \[Nu]-7200 I prrdot p\[Phi]dot r2dot u^2 \[Nu]-2400 I prrdot p\[Phi] r3dot u^2 \[Nu]-2565 r4dot u^2 \[Nu]-2400 I prr3dot p\[Phi] rdot u^2 \[Nu]-7200 I prrdot p\[Phi]2dot rdot u^2 \[Nu]+9720 prrdot^2 rdot^2 u^2 \[Nu]-3180 p\[Phi] p\[Phi]2dot r2dot u^3 \[Nu]-3180 p\[Phi]dot^2 r2dot u^3 \[Nu]-15390 r2dot^2 u^3 \[Nu]-2120 p\[Phi] p\[Phi]dot r3dot u^3 \[Nu]-265 p\[Phi]^2 r4dot u^3 \[Nu]-2120 p\[Phi] p\[Phi]3dot rdot u^3 \[Nu]-6360 p\[Phi]2dot p\[Phi]dot rdot u^3 \[Nu]-14400 I prrdot p\[Phi] r2dot rdot u^3 \[Nu]-20520 r3dot rdot u^3 \[Nu]-14400 I prrdot p\[Phi]dot rdot^2 u^3 \[Nu]-795 p\[Phi]^2 r2dot^2 u^4 \[Nu]-6360 p\[Phi] p\[Phi]dot r2dot rdot u^4 \[Nu]-1060 p\[Phi]^2 r3dot rdot u^4 \[Nu]-3180 p\[Phi] p\[Phi]2dot rdot^2 u^4 \[Nu]-3180 p\[Phi]dot^2 rdot^2 u^4 \[Nu]-30780 r2dot rdot^2 u^4 \[Nu]-4800 I prrdot p\[Phi] rdot^3 u^4 \[Nu]+2100 prr3dot prrdot \[Nu]^2-240 I prr4dot p\[Phi] u \[Nu]^2-960 I prrdot p\[Phi]3dot u \[Nu]^2-960 I prr3dot p\[Phi]dot u \[Nu]^2+12600 prrdot^2 r2dot u \[Nu]^2+135 p\[Phi]2dot^2 u^2 \[Nu]^2+45 p\[Phi] p\[Phi]4dot u^2 \[Nu]^2+180 p\[Phi]3dot p\[Phi]dot u^2 \[Nu]^2-8640 I prrdot p\[Phi]dot r2dot u^2 \[Nu]^2-2880 I prrdot p\[Phi] r3dot u^2 \[Nu]^2+585 r4dot u^2 \[Nu]^2-2880 I prr3dot p\[Phi] rdot u^2 \[Nu]^2-8640 I prrdot p\[Phi]2dot rdot u^2 \[Nu]^2+37800 prrdot^2 rdot^2 u^2 \[Nu]^2+540 p\[Phi] p\[Phi]2dot r2dot u^3 \[Nu]^2+540 p\[Phi]dot^2 r2dot u^3 \[Nu]^2+3510 r2dot^2 u^3 \[Nu]^2+360 p\[Phi] p\[Phi]dot r3dot u^3 \[Nu]^2+45 p\[Phi]^2 r4dot u^3 \[Nu]^2+360 p\[Phi] p\[Phi]3dot rdot u^3 \[Nu]^2+1080 p\[Phi]2dot p\[Phi]dot rdot u^3 \[Nu]^2-17280 I prrdot p\[Phi] r2dot rdot u^3 \[Nu]^2+4680 r3dot rdot u^3 \[Nu]^2-17280 I prrdot p\[Phi]dot rdot^2 u^3 \[Nu]^2+135 p\[Phi]^2 r2dot^2 u^4 \[Nu]^2+1080 p\[Phi] p\[Phi]dot r2dot rdot u^4 \[Nu]^2+180 p\[Phi]^2 r3dot rdot u^4 \[Nu]^2+540 p\[Phi] p\[Phi]2dot rdot^2 u^4 \[Nu]^2+540 p\[Phi]dot^2 rdot^2 u^4 \[Nu]^2+7020 r2dot rdot^2 u^4 \[Nu]^2-5760 I prrdot p\[Phi] rdot^3 u^4 \[Nu]^2+15 prr2dot^2 (-23+27 \[Nu]+105 \[Nu]^2)+5 prr prr4dot (-23+27 \[Nu]+105 \[Nu]^2)+1344 prr3dot p\[Phi] u \[CapitalOmega]+4032 prrdot p\[Phi]2dot u \[CapitalOmega]+22080 I prrdot^2 rdot u \[CapitalOmega]-848 I p\[Phi] p\[Phi]3dot u^2 \[CapitalOmega]-2544 I p\[Phi]2dot p\[Phi]dot u^2 \[CapitalOmega]+12096 prrdot p\[Phi] r2dot u^2 \[CapitalOmega]-12960 I r3dot u^2 \[CapitalOmega]+24192 prrdot p\[Phi]dot rdot u^2 \[CapitalOmega]-5088 I p\[Phi] p\[Phi]dot r2dot u^3 \[CapitalOmega]-848 I p\[Phi]^2 r3dot u^3 \[CapitalOmega]-5088 I p\[Phi] p\[Phi]2dot rdot u^3 \[CapitalOmega]-5088 I p\[Phi]dot^2 rdot u^3 \[CapitalOmega]-77760 I r2dot rdot u^3 \[CapitalOmega]+24192 prrdot p\[Phi] rdot^2 u^3 \[CapitalOmega]-2544 I p\[Phi]^2 r2dot rdot u^4 \[CapitalOmega]-5088 I p\[Phi] p\[Phi]dot rdot^2 u^4 \[CapitalOmega]-25920 I rdot^3 u^4 \[CapitalOmega]-3200 prr3dot p\[Phi] u \[Nu] \[CapitalOmega]-9600 prrdot p\[Phi]2dot u \[Nu] \[CapitalOmega]-25920 I prrdot^2 rdot u \[Nu] \[CapitalOmega]+4240 I p\[Phi] p\[Phi]3dot u^2 \[Nu] \[CapitalOmega]+12720 I p\[Phi]2dot p\[Phi]dot u^2 \[Nu] \[CapitalOmega]-28800 prrdot p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]+41040 I r3dot u^2 \[Nu] \[CapitalOmega]-57600 prrdot p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]+25440 I p\[Phi] p\[Phi]dot r2dot u^3 \[Nu] \[CapitalOmega]+4240 I p\[Phi]^2 r3dot u^3 \[Nu] \[CapitalOmega]+25440 I p\[Phi] p\[Phi]2dot rdot u^3 \[Nu] \[CapitalOmega]+25440 I p\[Phi]dot^2 rdot u^3 \[Nu] \[CapitalOmega]+246240 I r2dot rdot u^3 \[Nu] \[CapitalOmega]-57600 prrdot p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]+12720 I p\[Phi]^2 r2dot rdot u^4 \[Nu] \[CapitalOmega]+25440 I p\[Phi] p\[Phi]dot rdot^2 u^4 \[Nu] \[CapitalOmega]+82080 I rdot^3 u^4 \[Nu] \[CapitalOmega]-3840 prr3dot p\[Phi] u \[Nu]^2 \[CapitalOmega]-11520 prrdot p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]-100800 I prrdot^2 rdot u \[Nu]^2 \[CapitalOmega]-720 I p\[Phi] p\[Phi]3dot u^2 \[Nu]^2 \[CapitalOmega]-2160 I p\[Phi]2dot p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]-34560 prrdot p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]-9360 I r3dot u^2 \[Nu]^2 \[CapitalOmega]-69120 prrdot p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]-4320 I p\[Phi] p\[Phi]dot r2dot u^3 \[Nu]^2 \[CapitalOmega]-720 I p\[Phi]^2 r3dot u^3 \[Nu]^2 \[CapitalOmega]-4320 I p\[Phi] p\[Phi]2dot rdot u^3 \[Nu]^2 \[CapitalOmega]-4320 I p\[Phi]dot^2 rdot u^3 \[Nu]^2 \[CapitalOmega]-56160 I r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]-69120 prrdot p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]-2160 I p\[Phi]^2 r2dot rdot u^4 \[Nu]^2 \[CapitalOmega]-4320 I p\[Phi] p\[Phi]dot rdot^2 u^4 \[Nu]^2 \[CapitalOmega]-18720 I rdot^3 u^4 \[Nu]^2 \[CapitalOmega]+11040 prrdot^2 \[CapitalOmega]^2-16128 I prrdot p\[Phi]dot u \[CapitalOmega]^2-5088 p\[Phi] p\[Phi]2dot u^2 \[CapitalOmega]^2-5088 p\[Phi]dot^2 u^2 \[CapitalOmega]^2-77760 r2dot u^2 \[CapitalOmega]^2-48384 I prrdot p\[Phi] rdot u^2 \[CapitalOmega]^2-5088 p\[Phi]^2 r2dot u^3 \[CapitalOmega]^2-20352 p\[Phi] p\[Phi]dot rdot u^3 \[CapitalOmega]^2-155520 rdot^2 u^3 \[CapitalOmega]^2-5088 p\[Phi]^2 rdot^2 u^4 \[CapitalOmega]^2-12960 prrdot^2 \[Nu] \[CapitalOmega]^2+38400 I prrdot p\[Phi]dot u \[Nu] \[CapitalOmega]^2+25440 p\[Phi] p\[Phi]2dot u^2 \[Nu] \[CapitalOmega]^2+25440 p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega]^2+246240 r2dot u^2 \[Nu] \[CapitalOmega]^2+115200 I prrdot p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^2+25440 p\[Phi]^2 r2dot u^3 \[Nu] \[CapitalOmega]^2+101760 p\[Phi] p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega]^2+492480 rdot^2 u^3 \[Nu] \[CapitalOmega]^2+25440 p\[Phi]^2 rdot^2 u^4 \[Nu] \[CapitalOmega]^2-50400 prrdot^2 \[Nu]^2 \[CapitalOmega]^2+46080 I prrdot p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^2-4320 p\[Phi] p\[Phi]2dot u^2 \[Nu]^2 \[CapitalOmega]^2-4320 p\[Phi]dot^2 u^2 \[Nu]^2 \[CapitalOmega]^2-56160 r2dot u^2 \[Nu]^2 \[CapitalOmega]^2+138240 I prrdot p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^2-4320 p\[Phi]^2 r2dot u^3 \[Nu]^2 \[CapitalOmega]^2-17280 p\[Phi] p\[Phi]dot rdot u^3 \[Nu]^2 \[CapitalOmega]^2-112320 rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^2-4320 p\[Phi]^2 rdot^2 u^4 \[Nu]^2 \[CapitalOmega]^2-21504 prrdot p\[Phi] u \[CapitalOmega]^3+13568 I p\[Phi] p\[Phi]dot u^2 \[CapitalOmega]^3+207360 I rdot u^2 \[CapitalOmega]^3+13568 I p\[Phi]^2 rdot u^3 \[CapitalOmega]^3+51200 prrdot p\[Phi] u \[Nu] \[CapitalOmega]^3-67840 I p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega]^3-656640 I rdot u^2 \[Nu] \[CapitalOmega]^3-67840 I p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega]^3+61440 prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega]^3+11520 I p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]^3+149760 I rdot u^2 \[Nu]^2 \[CapitalOmega]^3+11520 I p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega]^3+69120 u \[CapitalOmega]^4+6784 p\[Phi]^2 u^2 \[CapitalOmega]^4-218880 u \[Nu] \[CapitalOmega]^4-33920 p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]^4+49920 u \[Nu]^2 \[CapitalOmega]^4+5760 p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]^4+1344 prrdot p\[Phi] u \[CapitalOmega]2dot-848 I p\[Phi] p\[Phi]dot u^2 \[CapitalOmega]2dot-12960 I rdot u^2 \[CapitalOmega]2dot-848 I p\[Phi]^2 rdot u^3 \[CapitalOmega]2dot-3200 prrdot p\[Phi] u \[Nu] \[CapitalOmega]2dot+4240 I p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega]2dot+41040 I rdot u^2 \[Nu] \[CapitalOmega]2dot+4240 I p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega]2dot-3840 prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega]2dot-720 I p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]2dot-9360 I rdot u^2 \[Nu]^2 \[CapitalOmega]2dot-720 I p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega]2dot-17280 u \[CapitalOmega] \[CapitalOmega]2dot-1696 p\[Phi]^2 u^2 \[CapitalOmega] \[CapitalOmega]2dot+54720 u \[Nu] \[CapitalOmega] \[CapitalOmega]2dot+8480 p\[Phi]^2 u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]2dot-12480 u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-1440 p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-1080 I u \[CapitalOmega]3dot-106 I p\[Phi]^2 u^2 \[CapitalOmega]3dot+3420 I u \[Nu] \[CapitalOmega]3dot+530 I p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]3dot-780 I u \[Nu]^2 \[CapitalOmega]3dot-90 I p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]3dot+2760 I prrdot^2 \[CapitalOmega]dot+4032 prrdot p\[Phi]dot u \[CapitalOmega]dot-1272 I p\[Phi] p\[Phi]2dot u^2 \[CapitalOmega]dot-1272 I p\[Phi]dot^2 u^2 \[CapitalOmega]dot-19440 I r2dot u^2 \[CapitalOmega]dot+12096 prrdot p\[Phi] rdot u^2 \[CapitalOmega]dot-1272 I p\[Phi]^2 r2dot u^3 \[CapitalOmega]dot-5088 I p\[Phi] p\[Phi]dot rdot u^3 \[CapitalOmega]dot-38880 I rdot^2 u^3 \[CapitalOmega]dot-1272 I p\[Phi]^2 rdot^2 u^4 \[CapitalOmega]dot-3240 I prrdot^2 \[Nu] \[CapitalOmega]dot-9600 prrdot p\[Phi]dot u \[Nu] \[CapitalOmega]dot+6360 I p\[Phi] p\[Phi]2dot u^2 \[Nu] \[CapitalOmega]dot+6360 I p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega]dot+61560 I r2dot u^2 \[Nu] \[CapitalOmega]dot-28800 prrdot p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]dot+6360 I p\[Phi]^2 r2dot u^3 \[Nu] \[CapitalOmega]dot+25440 I p\[Phi] p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega]dot+123120 I rdot^2 u^3 \[Nu] \[CapitalOmega]dot+6360 I p\[Phi]^2 rdot^2 u^4 \[Nu] \[CapitalOmega]dot-12600 I prrdot^2 \[Nu]^2 \[CapitalOmega]dot-11520 prrdot p\[Phi]dot u \[Nu]^2 \[CapitalOmega]dot-1080 I p\[Phi] p\[Phi]2dot u^2 \[Nu]^2 \[CapitalOmega]dot-1080 I p\[Phi]dot^2 u^2 \[Nu]^2 \[CapitalOmega]dot-14040 I r2dot u^2 \[Nu]^2 \[CapitalOmega]dot-34560 prrdot p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]dot-1080 I p\[Phi]^2 r2dot u^3 \[Nu]^2 \[CapitalOmega]dot-4320 I p\[Phi] p\[Phi]dot rdot u^3 \[Nu]^2 \[CapitalOmega]dot-28080 I rdot^2 u^3 \[Nu]^2 \[CapitalOmega]dot-1080 I p\[Phi]^2 rdot^2 u^4 \[Nu]^2 \[CapitalOmega]dot-16128 I prrdot p\[Phi] u \[CapitalOmega] \[CapitalOmega]dot-10176 p\[Phi] p\[Phi]dot u^2 \[CapitalOmega] \[CapitalOmega]dot-155520 rdot u^2 \[CapitalOmega] \[CapitalOmega]dot-10176 p\[Phi]^2 rdot u^3 \[CapitalOmega] \[CapitalOmega]dot+38400 I prrdot p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]dot+50880 p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+492480 rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+50880 p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+46080 I prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-8640 p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-112320 rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-8640 p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+103680 I u \[CapitalOmega]^2 \[CapitalOmega]dot+10176 I p\[Phi]^2 u^2 \[CapitalOmega]^2 \[CapitalOmega]dot-328320 I u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot-50880 I p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot+74880 I u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot+8640 I p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot-12960 u \[CapitalOmega]dot^2-1272 p\[Phi]^2 u^2 \[CapitalOmega]dot^2+41040 u \[Nu] \[CapitalOmega]dot^2+6360 p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]dot^2-9360 u \[Nu]^2 \[CapitalOmega]dot^2-1080 p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]dot^2+10 prr^2 (-23+27 \[Nu]+105 \[Nu]^2) (r4dot u+9 r2dot^2 u^2+12 r3dot rdot u^2+6 rdot^4 u^4-16 I r3dot u \[CapitalOmega]-96 I rdot^3 u^3 \[CapitalOmega]-288 rdot^2 u^2 \[CapitalOmega]^2+256 I rdot u \[CapitalOmega]^3+64 \[CapitalOmega]^4-16 I rdot u \[CapitalOmega]2dot-16 \[CapitalOmega] \[CapitalOmega]2dot-I \[CapitalOmega]3dot+12 r2dot u (3 rdot^2 u^2-12 I rdot u \[CapitalOmega]-8 \[CapitalOmega]^2-2 I \[CapitalOmega]dot)-72 I rdot^2 u^2 \[CapitalOmega]dot-192 rdot u \[CapitalOmega] \[CapitalOmega]dot+96 I \[CapitalOmega]^2 \[CapitalOmega]dot-12 \[CapitalOmega]dot^2)-24 I prr2dot (-230 I prrdot rdot u-63 p\[Phi] r2dot u^2-126 p\[Phi]dot rdot u^2-126 p\[Phi] rdot^2 u^3+270 I prrdot rdot u \[Nu]+150 p\[Phi] r2dot u^2 \[Nu]+300 p\[Phi]dot rdot u^2 \[Nu]+300 p\[Phi] rdot^2 u^3 \[Nu]+1050 I prrdot rdot u \[Nu]^2+180 p\[Phi] r2dot u^2 \[Nu]^2+360 p\[Phi]dot rdot u^2 \[Nu]^2+360 p\[Phi] rdot^2 u^3 \[Nu]^2+p\[Phi]2dot u (-21+50 \[Nu]+60 \[Nu]^2)-230 prrdot \[CapitalOmega]+168 I p\[Phi]dot u \[CapitalOmega]+504 I p\[Phi] rdot u^2 \[CapitalOmega]+270 prrdot \[Nu] \[CapitalOmega]-400 I p\[Phi]dot u \[Nu] \[CapitalOmega]-1200 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]+1050 prrdot \[Nu]^2 \[CapitalOmega]-480 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]-1440 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]+336 p\[Phi] u \[CapitalOmega]^2-800 p\[Phi] u \[Nu] \[CapitalOmega]^2-960 p\[Phi] u \[Nu]^2 \[CapitalOmega]^2+84 I p\[Phi] u \[CapitalOmega]dot-200 I p\[Phi] u \[Nu] \[CapitalOmega]dot-240 I p\[Phi] u \[Nu]^2 \[CapitalOmega]dot+5 prr (-23+27 \[Nu]+105 \[Nu]^2) (I r2dot u+3 I rdot^2 u^2+8 rdot u \[CapitalOmega]-4 I \[CapitalOmega]^2+\[CapitalOmega]dot))-4 I prr (-460 I prr3dot rdot u-378 p\[Phi]2dot r2dot u^2-252 p\[Phi]dot r3dot u^2-63 p\[Phi] r4dot u^2-252 p\[Phi]3dot rdot u^2-378 p\[Phi] r2dot^2 u^3-1512 p\[Phi]dot r2dot rdot u^3-504 p\[Phi] r3dot rdot u^3-756 p\[Phi]2dot rdot^2 u^3-756 p\[Phi] r2dot rdot^2 u^4-504 p\[Phi]dot rdot^3 u^4+540 I prr3dot rdot u \[Nu]+900 p\[Phi]2dot r2dot u^2 \[Nu]+600 p\[Phi]dot r3dot u^2 \[Nu]+150 p\[Phi] r4dot u^2 \[Nu]+600 p\[Phi]3dot rdot u^2 \[Nu]+900 p\[Phi] r2dot^2 u^3 \[Nu]+3600 p\[Phi]dot r2dot rdot u^3 \[Nu]+1200 p\[Phi] r3dot rdot u^3 \[Nu]+1800 p\[Phi]2dot rdot^2 u^3 \[Nu]+1800 p\[Phi] r2dot rdot^2 u^4 \[Nu]+1200 p\[Phi]dot rdot^3 u^4 \[Nu]+2100 I prr3dot rdot u \[Nu]^2+1080 p\[Phi]2dot r2dot u^2 \[Nu]^2+720 p\[Phi]dot r3dot u^2 \[Nu]^2+180 p\[Phi] r4dot u^2 \[Nu]^2+720 p\[Phi]3dot rdot u^2 \[Nu]^2+1080 p\[Phi] r2dot^2 u^3 \[Nu]^2+4320 p\[Phi]dot r2dot rdot u^3 \[Nu]^2+1440 p\[Phi] r3dot rdot u^3 \[Nu]^2+2160 p\[Phi]2dot rdot^2 u^3 \[Nu]^2+2160 p\[Phi] r2dot rdot^2 u^4 \[Nu]^2+1440 p\[Phi]dot rdot^3 u^4 \[Nu]^2+p\[Phi]4dot u (-21+50 \[Nu]+60 \[Nu]^2)-460 prr3dot \[CapitalOmega]+336 I p\[Phi]3dot u \[CapitalOmega]+3024 I p\[Phi]dot r2dot u^2 \[CapitalOmega]+1008 I p\[Phi] r3dot u^2 \[CapitalOmega]+3024 I p\[Phi]2dot rdot u^2 \[CapitalOmega]+6048 I p\[Phi] r2dot rdot u^3 \[CapitalOmega]+6048 I p\[Phi]dot rdot^2 u^3 \[CapitalOmega]+2016 I p\[Phi] rdot^3 u^4 \[CapitalOmega]+540 prr3dot \[Nu] \[CapitalOmega]-800 I p\[Phi]3dot u \[Nu] \[CapitalOmega]-7200 I p\[Phi]dot r2dot u^2 \[Nu] \[CapitalOmega]-2400 I p\[Phi] r3dot u^2 \[Nu] \[CapitalOmega]-7200 I p\[Phi]2dot rdot u^2 \[Nu] \[CapitalOmega]-14400 I p\[Phi] r2dot rdot u^3 \[Nu] \[CapitalOmega]-14400 I p\[Phi]dot rdot^2 u^3 \[Nu] \[CapitalOmega]-4800 I p\[Phi] rdot^3 u^4 \[Nu] \[CapitalOmega]+2100 prr3dot \[Nu]^2 \[CapitalOmega]-960 I p\[Phi]3dot u \[Nu]^2 \[CapitalOmega]-8640 I p\[Phi]dot r2dot u^2 \[Nu]^2 \[CapitalOmega]-2880 I p\[Phi] r3dot u^2 \[Nu]^2 \[CapitalOmega]-8640 I p\[Phi]2dot rdot u^2 \[Nu]^2 \[CapitalOmega]-17280 I p\[Phi] r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]-17280 I p\[Phi]dot rdot^2 u^3 \[Nu]^2 \[CapitalOmega]-5760 I p\[Phi] rdot^3 u^4 \[Nu]^2 \[CapitalOmega]+2016 p\[Phi]2dot u \[CapitalOmega]^2+6048 p\[Phi] r2dot u^2 \[CapitalOmega]^2+12096 p\[Phi]dot rdot u^2 \[CapitalOmega]^2+12096 p\[Phi] rdot^2 u^3 \[CapitalOmega]^2-4800 p\[Phi]2dot u \[Nu] \[CapitalOmega]^2-14400 p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]^2-28800 p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]^2-28800 p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]^2-5760 p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]^2-17280 p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]^2-34560 p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]^2-34560 p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^2-5376 I p\[Phi]dot u \[CapitalOmega]^3-16128 I p\[Phi] rdot u^2 \[CapitalOmega]^3+12800 I p\[Phi]dot u \[Nu] \[CapitalOmega]^3+38400 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^3+15360 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^3+46080 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^3-5376 p\[Phi] u \[CapitalOmega]^4+12800 p\[Phi] u \[Nu] \[CapitalOmega]^4+15360 p\[Phi] u \[Nu]^2 \[CapitalOmega]^4+336 I p\[Phi]dot u \[CapitalOmega]2dot+1008 I p\[Phi] rdot u^2 \[CapitalOmega]2dot-800 I p\[Phi]dot u \[Nu] \[CapitalOmega]2dot-2400 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]2dot-960 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]2dot-2880 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]2dot+1344 p\[Phi] u \[CapitalOmega] \[CapitalOmega]2dot-3200 p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]2dot-3840 p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot+84 I p\[Phi] u \[CapitalOmega]3dot-200 I p\[Phi] u \[Nu] \[CapitalOmega]3dot-240 I p\[Phi] u \[Nu]^2 \[CapitalOmega]3dot+504 I p\[Phi]2dot u \[CapitalOmega]dot+1512 I p\[Phi] r2dot u^2 \[CapitalOmega]dot+3024 I p\[Phi]dot rdot u^2 \[CapitalOmega]dot+3024 I p\[Phi] rdot^2 u^3 \[CapitalOmega]dot-1200 I p\[Phi]2dot u \[Nu] \[CapitalOmega]dot-3600 I p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]dot-7200 I p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]dot-7200 I p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]dot-1440 I p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]dot-4320 I p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]dot-8640 I p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]dot-8640 I p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]dot+4032 p\[Phi]dot u \[CapitalOmega] \[CapitalOmega]dot+12096 p\[Phi] rdot u^2 \[CapitalOmega] \[CapitalOmega]dot-9600 p\[Phi]dot u \[Nu] \[CapitalOmega] \[CapitalOmega]dot-28800 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-11520 p\[Phi]dot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-34560 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-8064 I p\[Phi] u \[CapitalOmega]^2 \[CapitalOmega]dot+19200 I p\[Phi] u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot+23040 I p\[Phi] u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot+1008 p\[Phi] u \[CapitalOmega]dot^2-2400 p\[Phi] u \[Nu] \[CapitalOmega]dot^2-2880 p\[Phi] u \[Nu]^2 \[CapitalOmega]dot^2+20 prrdot (-23+27 \[Nu]+105 \[Nu]^2) (I r3dot u+6 I rdot^3 u^3+36 rdot^2 u^2 \[CapitalOmega]-48 I rdot u \[CapitalOmega]^2-16 \[CapitalOmega]^3+3 r2dot u (3 I rdot u+4 \[CapitalOmega])+\[CapitalOmega]2dot+12 rdot u \[CapitalOmega]dot-12 I \[CapitalOmega] \[CapitalOmega]dot))));
hinst[4,3]=E^(-3 I \[Phi]) (1/(45 u^3) Sqrt[(2 \[Pi])/7] \[Eta]^3 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (I p\[Phi]4dot+3 (I p\[Phi] r4dot u+4 I p\[Phi]3dot rdot u+6 I p\[Phi] r2dot^2 u^2+8 I p\[Phi] r3dot rdot u^2+12 I p\[Phi] r2dot rdot^2 u^3+4 p\[Phi]3dot \[CapitalOmega]+12 p\[Phi] r3dot u \[CapitalOmega]+72 p\[Phi] r2dot rdot u^2 \[CapitalOmega]+24 p\[Phi] rdot^3 u^3 \[CapitalOmega]-54 I p\[Phi] r2dot u \[CapitalOmega]^2-108 I p\[Phi] rdot^2 u^2 \[CapitalOmega]^2-108 p\[Phi] rdot u \[CapitalOmega]^3+27 I p\[Phi] \[CapitalOmega]^4+12 p\[Phi] rdot u \[CapitalOmega]2dot-12 I p\[Phi] \[CapitalOmega] \[CapitalOmega]2dot+p\[Phi] \[CapitalOmega]3dot+18 p\[Phi] r2dot u \[CapitalOmega]dot+36 p\[Phi] rdot^2 u^2 \[CapitalOmega]dot-108 I p\[Phi] rdot u \[CapitalOmega] \[CapitalOmega]dot-54 p\[Phi] \[CapitalOmega]^2 \[CapitalOmega]dot-9 I p\[Phi] \[CapitalOmega]dot^2+6 p\[Phi]2dot (I r2dot u+2 I rdot^2 u^2+6 rdot u \[CapitalOmega]-3 I \[CapitalOmega]^2+\[CapitalOmega]dot)+4 p\[Phi]dot (I r3dot u+6 I r2dot rdot u^2+2 I rdot^3 u^3+9 r2dot u \[CapitalOmega]+18 rdot^2 u^2 \[CapitalOmega]-27 I rdot u \[CapitalOmega]^2-9 \[CapitalOmega]^3+\[CapitalOmega]2dot+9 rdot u \[CapitalOmega]dot-9 I \[CapitalOmega] \[CapitalOmega]dot)))+1/(990 u^3) I Sqrt[\[Pi]/14] \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (-192 prr3dot prrdot p\[Phi]-288 prrdot^2 p\[Phi]2dot+42 I prr4dot p\[Phi]^2 u+336 I prrdot p\[Phi] p\[Phi]3dot u+204 p\[Phi]4dot u+336 I prr3dot p\[Phi] p\[Phi]dot u+1008 I prrdot p\[Phi]2dot p\[Phi]dot u-864 prrdot^2 p\[Phi] r2dot u-1728 prrdot^2 p\[Phi]dot rdot u+324 p\[Phi] p\[Phi]2dot^2 u^2+54 p\[Phi]^2 p\[Phi]4dot u^2+432 p\[Phi] p\[Phi]3dot p\[Phi]dot u^2+648 p\[Phi]2dot p\[Phi]dot^2 u^2+2448 p\[Phi]2dot r2dot u^2+2016 I prrdot p\[Phi] p\[Phi]dot r2dot u^2+336 I prrdot p\[Phi]^2 r3dot u^2+1632 p\[Phi]dot r3dot u^2+408 p\[Phi] r4dot u^2+336 I prr3dot p\[Phi]^2 rdot u^2+2016 I prrdot p\[Phi] p\[Phi]2dot rdot u^2+1632 p\[Phi]3dot rdot u^2+2016 I prrdot p\[Phi]dot^2 rdot u^2-1728 prrdot^2 p\[Phi] rdot^2 u^2+324 p\[Phi]^2 p\[Phi]2dot r2dot u^3+648 p\[Phi] p\[Phi]dot^2 r2dot u^3+1224 p\[Phi] r2dot^2 u^3+216 p\[Phi]^2 p\[Phi]dot r3dot u^3+18 p\[Phi]^3 r4dot u^3+216 p\[Phi]^2 p\[Phi]3dot rdot u^3+1296 p\[Phi] p\[Phi]2dot p\[Phi]dot rdot u^3+432 p\[Phi]dot^3 rdot u^3+1008 I prrdot p\[Phi]^2 r2dot rdot u^3+4896 p\[Phi]dot r2dot rdot u^3+1632 p\[Phi] r3dot rdot u^3+2448 p\[Phi]2dot rdot^2 u^3+2016 I prrdot p\[Phi] p\[Phi]dot rdot^2 u^3-112 prr3dot prrdot p\[Phi] \[Nu]-168 prrdot^2 p\[Phi]2dot \[Nu]-36 I prr4dot p\[Phi]^2 u \[Nu]-288 I prrdot p\[Phi] p\[Phi]3dot u \[Nu]-453 p\[Phi]4dot u \[Nu]-288 I prr3dot p\[Phi] p\[Phi]dot u \[Nu]-864 I prrdot p\[Phi]2dot p\[Phi]dot u \[Nu]-504 prrdot^2 p\[Phi] r2dot u \[Nu]-1008 prrdot^2 p\[Phi]dot rdot u \[Nu]-900 p\[Phi] p\[Phi]2dot^2 u^2 \[Nu]-150 p\[Phi]^2 p\[Phi]4dot u^2 \[Nu]-1200 p\[Phi] p\[Phi]3dot p\[Phi]dot u^2 \[Nu]-1800 p\[Phi]2dot p\[Phi]dot^2 u^2 \[Nu]-5436 p\[Phi]2dot r2dot u^2 \[Nu]-1728 I prrdot p\[Phi] p\[Phi]dot r2dot u^2 \[Nu]-288 I prrdot p\[Phi]^2 r3dot u^2 \[Nu]-3624 p\[Phi]dot r3dot u^2 \[Nu]-906 p\[Phi] r4dot u^2 \[Nu]-288 I prr3dot p\[Phi]^2 rdot u^2 \[Nu]-1728 I prrdot p\[Phi] p\[Phi]2dot rdot u^2 \[Nu]-3624 p\[Phi]3dot rdot u^2 \[Nu]-1728 I prrdot p\[Phi]dot^2 rdot u^2 \[Nu]-1008 prrdot^2 p\[Phi] rdot^2 u^2 \[Nu]-900 p\[Phi]^2 p\[Phi]2dot r2dot u^3 \[Nu]-1800 p\[Phi] p\[Phi]dot^2 r2dot u^3 \[Nu]-2718 p\[Phi] r2dot^2 u^3 \[Nu]-600 p\[Phi]^2 p\[Phi]dot r3dot u^3 \[Nu]-50 p\[Phi]^3 r4dot u^3 \[Nu]-600 p\[Phi]^2 p\[Phi]3dot rdot u^3 \[Nu]-3600 p\[Phi] p\[Phi]2dot p\[Phi]dot rdot u^3 \[Nu]-1200 p\[Phi]dot^3 rdot u^3 \[Nu]-864 I prrdot p\[Phi]^2 r2dot rdot u^3 \[Nu]-10872 p\[Phi]dot r2dot rdot u^3 \[Nu]-3624 p\[Phi] r3dot rdot u^3 \[Nu]-5436 p\[Phi]2dot rdot^2 u^3 \[Nu]-1728 I prrdot p\[Phi] p\[Phi]dot rdot^2 u^3 \[Nu]+480 prr3dot prrdot p\[Phi] \[Nu]^2+720 prrdot^2 p\[Phi]2dot \[Nu]^2-138 I prr4dot p\[Phi]^2 u \[Nu]^2-1104 I prrdot p\[Phi] p\[Phi]3dot u \[Nu]^2+150 p\[Phi]4dot u \[Nu]^2-1104 I prr3dot p\[Phi] p\[Phi]dot u \[Nu]^2-3312 I prrdot p\[Phi]2dot p\[Phi]dot u \[Nu]^2+2160 prrdot^2 p\[Phi] r2dot u \[Nu]^2+4320 prrdot^2 p\[Phi]dot rdot u \[Nu]^2-1404 p\[Phi] p\[Phi]2dot^2 u^2 \[Nu]^2-234 p\[Phi]^2 p\[Phi]4dot u^2 \[Nu]^2-1872 p\[Phi] p\[Phi]3dot p\[Phi]dot u^2 \[Nu]^2-2808 p\[Phi]2dot p\[Phi]dot^2 u^2 \[Nu]^2+1800 p\[Phi]2dot r2dot u^2 \[Nu]^2-6624 I prrdot p\[Phi] p\[Phi]dot r2dot u^2 \[Nu]^2-1104 I prrdot p\[Phi]^2 r3dot u^2 \[Nu]^2+1200 p\[Phi]dot r3dot u^2 \[Nu]^2+300 p\[Phi] r4dot u^2 \[Nu]^2-1104 I prr3dot p\[Phi]^2 rdot u^2 \[Nu]^2-6624 I prrdot p\[Phi] p\[Phi]2dot rdot u^2 \[Nu]^2+1200 p\[Phi]3dot rdot u^2 \[Nu]^2-6624 I prrdot p\[Phi]dot^2 rdot u^2 \[Nu]^2+4320 prrdot^2 p\[Phi] rdot^2 u^2 \[Nu]^2-1404 p\[Phi]^2 p\[Phi]2dot r2dot u^3 \[Nu]^2-2808 p\[Phi] p\[Phi]dot^2 r2dot u^3 \[Nu]^2+900 p\[Phi] r2dot^2 u^3 \[Nu]^2-936 p\[Phi]^2 p\[Phi]dot r3dot u^3 \[Nu]^2-78 p\[Phi]^3 r4dot u^3 \[Nu]^2-936 p\[Phi]^2 p\[Phi]3dot rdot u^3 \[Nu]^2-5616 p\[Phi] p\[Phi]2dot p\[Phi]dot rdot u^3 \[Nu]^2-1872 p\[Phi]dot^3 rdot u^3 \[Nu]^2-3312 I prrdot p\[Phi]^2 r2dot rdot u^3 \[Nu]^2+3600 p\[Phi]dot r2dot rdot u^3 \[Nu]^2+1200 p\[Phi] r3dot rdot u^3 \[Nu]^2+1800 p\[Phi]2dot rdot^2 u^3 \[Nu]^2-6624 I prrdot p\[Phi] p\[Phi]dot rdot^2 u^3 \[Nu]^2+12 prr2dot^2 p\[Phi] (-12-7 \[Nu]+30 \[Nu]^2)+1728 I prrdot^2 p\[Phi]dot \[CapitalOmega]+504 prr3dot p\[Phi]^2 u \[CapitalOmega]+3024 prrdot p\[Phi] p\[Phi]2dot u \[CapitalOmega]-2448 I p\[Phi]3dot u \[CapitalOmega]+3024 prrdot p\[Phi]dot^2 u \[CapitalOmega]+5184 I prrdot^2 p\[Phi] rdot u \[CapitalOmega]-648 I p\[Phi]^2 p\[Phi]3dot u^2 \[CapitalOmega]-3888 I p\[Phi] p\[Phi]2dot p\[Phi]dot u^2 \[CapitalOmega]-1296 I p\[Phi]dot^3 u^2 \[CapitalOmega]+3024 prrdot p\[Phi]^2 r2dot u^2 \[CapitalOmega]-14688 I p\[Phi]dot r2dot u^2 \[CapitalOmega]-4896 I p\[Phi] r3dot u^2 \[CapitalOmega]-14688 I p\[Phi]2dot rdot u^2 \[CapitalOmega]+12096 prrdot p\[Phi] p\[Phi]dot rdot u^2 \[CapitalOmega]-1944 I p\[Phi]^2 p\[Phi]dot r2dot u^3 \[CapitalOmega]-216 I p\[Phi]^3 r3dot u^3 \[CapitalOmega]-1944 I p\[Phi]^2 p\[Phi]2dot rdot u^3 \[CapitalOmega]-3888 I p\[Phi] p\[Phi]dot^2 rdot u^3 \[CapitalOmega]-14688 I p\[Phi] r2dot rdot u^3 \[CapitalOmega]+3024 prrdot p\[Phi]^2 rdot^2 u^3 \[CapitalOmega]-14688 I p\[Phi]dot rdot^2 u^3 \[CapitalOmega]+1008 I prrdot^2 p\[Phi]dot \[Nu] \[CapitalOmega]-432 prr3dot p\[Phi]^2 u \[Nu] \[CapitalOmega]-2592 prrdot p\[Phi] p\[Phi]2dot u \[Nu] \[CapitalOmega]+5436 I p\[Phi]3dot u \[Nu] \[CapitalOmega]-2592 prrdot p\[Phi]dot^2 u \[Nu] \[CapitalOmega]+3024 I prrdot^2 p\[Phi] rdot u \[Nu] \[CapitalOmega]+1800 I p\[Phi]^2 p\[Phi]3dot u^2 \[Nu] \[CapitalOmega]+10800 I p\[Phi] p\[Phi]2dot p\[Phi]dot u^2 \[Nu] \[CapitalOmega]+3600 I p\[Phi]dot^3 u^2 \[Nu] \[CapitalOmega]-2592 prrdot p\[Phi]^2 r2dot u^2 \[Nu] \[CapitalOmega]+32616 I p\[Phi]dot r2dot u^2 \[Nu] \[CapitalOmega]+10872 I p\[Phi] r3dot u^2 \[Nu] \[CapitalOmega]+32616 I p\[Phi]2dot rdot u^2 \[Nu] \[CapitalOmega]-10368 prrdot p\[Phi] p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]+5400 I p\[Phi]^2 p\[Phi]dot r2dot u^3 \[Nu] \[CapitalOmega]+600 I p\[Phi]^3 r3dot u^3 \[Nu] \[CapitalOmega]+5400 I p\[Phi]^2 p\[Phi]2dot rdot u^3 \[Nu] \[CapitalOmega]+10800 I p\[Phi] p\[Phi]dot^2 rdot u^3 \[Nu] \[CapitalOmega]+32616 I p\[Phi] r2dot rdot u^3 \[Nu] \[CapitalOmega]-2592 prrdot p\[Phi]^2 rdot^2 u^3 \[Nu] \[CapitalOmega]+32616 I p\[Phi]dot rdot^2 u^3 \[Nu] \[CapitalOmega]-4320 I prrdot^2 p\[Phi]dot \[Nu]^2 \[CapitalOmega]-1656 prr3dot p\[Phi]^2 u \[Nu]^2 \[CapitalOmega]-9936 prrdot p\[Phi] p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]-1800 I p\[Phi]3dot u \[Nu]^2 \[CapitalOmega]-9936 prrdot p\[Phi]dot^2 u \[Nu]^2 \[CapitalOmega]-12960 I prrdot^2 p\[Phi] rdot u \[Nu]^2 \[CapitalOmega]+2808 I p\[Phi]^2 p\[Phi]3dot u^2 \[Nu]^2 \[CapitalOmega]+16848 I p\[Phi] p\[Phi]2dot p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]+5616 I p\[Phi]dot^3 u^2 \[Nu]^2 \[CapitalOmega]-9936 prrdot p\[Phi]^2 r2dot u^2 \[Nu]^2 \[CapitalOmega]-10800 I p\[Phi]dot r2dot u^2 \[Nu]^2 \[CapitalOmega]-3600 I p\[Phi] r3dot u^2 \[Nu]^2 \[CapitalOmega]-10800 I p\[Phi]2dot rdot u^2 \[Nu]^2 \[CapitalOmega]-39744 prrdot p\[Phi] p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]+8424 I p\[Phi]^2 p\[Phi]dot r2dot u^3 \[Nu]^2 \[CapitalOmega]+936 I p\[Phi]^3 r3dot u^3 \[Nu]^2 \[CapitalOmega]+8424 I p\[Phi]^2 p\[Phi]2dot rdot u^3 \[Nu]^2 \[CapitalOmega]+16848 I p\[Phi] p\[Phi]dot^2 rdot u^3 \[Nu]^2 \[CapitalOmega]-10800 I p\[Phi] r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]-9936 prrdot p\[Phi]^2 rdot^2 u^3 \[Nu]^2 \[CapitalOmega]-10800 I p\[Phi]dot rdot^2 u^3 \[Nu]^2 \[CapitalOmega]+2592 prrdot^2 p\[Phi] \[CapitalOmega]^2-11016 p\[Phi]2dot u \[CapitalOmega]^2-9072 I prrdot p\[Phi] p\[Phi]dot u \[CapitalOmega]^2-2916 p\[Phi]^2 p\[Phi]2dot u^2 \[CapitalOmega]^2-5832 p\[Phi] p\[Phi]dot^2 u^2 \[CapitalOmega]^2-22032 p\[Phi] r2dot u^2 \[CapitalOmega]^2-9072 I prrdot p\[Phi]^2 rdot u^2 \[CapitalOmega]^2-44064 p\[Phi]dot rdot u^2 \[CapitalOmega]^2-972 p\[Phi]^3 r2dot u^3 \[CapitalOmega]^2-5832 p\[Phi]^2 p\[Phi]dot rdot u^3 \[CapitalOmega]^2-22032 p\[Phi] rdot^2 u^3 \[CapitalOmega]^2+1512 prrdot^2 p\[Phi] \[Nu] \[CapitalOmega]^2+24462 p\[Phi]2dot u \[Nu] \[CapitalOmega]^2+7776 I prrdot p\[Phi] p\[Phi]dot u \[Nu] \[CapitalOmega]^2+8100 p\[Phi]^2 p\[Phi]2dot u^2 \[Nu] \[CapitalOmega]^2+16200 p\[Phi] p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega]^2+48924 p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]^2+7776 I prrdot p\[Phi]^2 rdot u^2 \[Nu] \[CapitalOmega]^2+97848 p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]^2+2700 p\[Phi]^3 r2dot u^3 \[Nu] \[CapitalOmega]^2+16200 p\[Phi]^2 p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega]^2+48924 p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]^2-6480 prrdot^2 p\[Phi] \[Nu]^2 \[CapitalOmega]^2-8100 p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]^2+29808 I prrdot p\[Phi] p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^2+12636 p\[Phi]^2 p\[Phi]2dot u^2 \[Nu]^2 \[CapitalOmega]^2+25272 p\[Phi] p\[Phi]dot^2 u^2 \[Nu]^2 \[CapitalOmega]^2-16200 p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]^2+29808 I prrdot p\[Phi]^2 rdot u^2 \[Nu]^2 \[CapitalOmega]^2-32400 p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]^2+4212 p\[Phi]^3 r2dot u^3 \[Nu]^2 \[CapitalOmega]^2+25272 p\[Phi]^2 p\[Phi]dot rdot u^3 \[Nu]^2 \[CapitalOmega]^2-16200 p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^2-4536 prrdot p\[Phi]^2 u \[CapitalOmega]^3+22032 I p\[Phi]dot u \[CapitalOmega]^3+5832 I p\[Phi]^2 p\[Phi]dot u^2 \[CapitalOmega]^3+44064 I p\[Phi] rdot u^2 \[CapitalOmega]^3+1944 I p\[Phi]^3 rdot u^3 \[CapitalOmega]^3+3888 prrdot p\[Phi]^2 u \[Nu] \[CapitalOmega]^3-48924 I p\[Phi]dot u \[Nu] \[CapitalOmega]^3-16200 I p\[Phi]^2 p\[Phi]dot u^2 \[Nu] \[CapitalOmega]^3-97848 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^3-5400 I p\[Phi]^3 rdot u^3 \[Nu] \[CapitalOmega]^3+14904 prrdot p\[Phi]^2 u \[Nu]^2 \[CapitalOmega]^3+16200 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^3-25272 I p\[Phi]^2 p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]^3+32400 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^3-8424 I p\[Phi]^3 rdot u^3 \[Nu]^2 \[CapitalOmega]^3+16524 p\[Phi] u \[CapitalOmega]^4+1458 p\[Phi]^3 u^2 \[CapitalOmega]^4-36693 p\[Phi] u \[Nu] \[CapitalOmega]^4-4050 p\[Phi]^3 u^2 \[Nu] \[CapitalOmega]^4+12150 p\[Phi] u \[Nu]^2 \[CapitalOmega]^4-6318 p\[Phi]^3 u^2 \[Nu]^2 \[CapitalOmega]^4+504 prrdot p\[Phi]^2 u \[CapitalOmega]2dot-2448 I p\[Phi]dot u \[CapitalOmega]2dot-648 I p\[Phi]^2 p\[Phi]dot u^2 \[CapitalOmega]2dot-4896 I p\[Phi] rdot u^2 \[CapitalOmega]2dot-216 I p\[Phi]^3 rdot u^3 \[CapitalOmega]2dot-432 prrdot p\[Phi]^2 u \[Nu] \[CapitalOmega]2dot+5436 I p\[Phi]dot u \[Nu] \[CapitalOmega]2dot+1800 I p\[Phi]^2 p\[Phi]dot u^2 \[Nu] \[CapitalOmega]2dot+10872 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]2dot+600 I p\[Phi]^3 rdot u^3 \[Nu] \[CapitalOmega]2dot-1656 prrdot p\[Phi]^2 u \[Nu]^2 \[CapitalOmega]2dot-1800 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]2dot+2808 I p\[Phi]^2 p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]2dot-3600 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]2dot+936 I p\[Phi]^3 rdot u^3 \[Nu]^2 \[CapitalOmega]2dot-7344 p\[Phi] u \[CapitalOmega] \[CapitalOmega]2dot-648 p\[Phi]^3 u^2 \[CapitalOmega] \[CapitalOmega]2dot+16308 p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]2dot+1800 p\[Phi]^3 u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]2dot-5400 p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot+2808 p\[Phi]^3 u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-612 I p\[Phi] u \[CapitalOmega]3dot-54 I p\[Phi]^3 u^2 \[CapitalOmega]3dot+1359 I p\[Phi] u \[Nu] \[CapitalOmega]3dot+150 I p\[Phi]^3 u^2 \[Nu] \[CapitalOmega]3dot-450 I p\[Phi] u \[Nu]^2 \[CapitalOmega]3dot+234 I p\[Phi]^3 u^2 \[Nu]^2 \[CapitalOmega]3dot+12 prr2dot (4 prrdot (-12-7 \[Nu]+30 \[Nu]^2) (p\[Phi]dot+3 p\[Phi] rdot u-3 I p\[Phi] \[CapitalOmega])+2 prr (-12-7 \[Nu]+30 \[Nu]^2) (p\[Phi]2dot+6 p\[Phi]dot (rdot u-I \[CapitalOmega])+3 p\[Phi] (r2dot u+2 rdot^2 u^2-6 I rdot u \[CapitalOmega]-3 \[CapitalOmega]^2-I \[CapitalOmega]dot))-3 I u (-7+6 \[Nu]+23 \[Nu]^2) (2 p\[Phi]dot^2+2 p\[Phi] (p\[Phi]2dot+4 p\[Phi]dot rdot u-6 I p\[Phi]dot \[CapitalOmega])+p\[Phi]^2 (2 r2dot u+2 rdot^2 u^2-12 I rdot u \[CapitalOmega]-9 \[CapitalOmega]^2-3 I \[CapitalOmega]dot)))+864 I prrdot^2 p\[Phi] \[CapitalOmega]dot-3672 I p\[Phi]2dot u \[CapitalOmega]dot+3024 prrdot p\[Phi] p\[Phi]dot u \[CapitalOmega]dot-972 I p\[Phi]^2 p\[Phi]2dot u^2 \[CapitalOmega]dot-1944 I p\[Phi] p\[Phi]dot^2 u^2 \[CapitalOmega]dot-7344 I p\[Phi] r2dot u^2 \[CapitalOmega]dot+3024 prrdot p\[Phi]^2 rdot u^2 \[CapitalOmega]dot-14688 I p\[Phi]dot rdot u^2 \[CapitalOmega]dot-324 I p\[Phi]^3 r2dot u^3 \[CapitalOmega]dot-1944 I p\[Phi]^2 p\[Phi]dot rdot u^3 \[CapitalOmega]dot-7344 I p\[Phi] rdot^2 u^3 \[CapitalOmega]dot+504 I prrdot^2 p\[Phi] \[Nu] \[CapitalOmega]dot+8154 I p\[Phi]2dot u \[Nu] \[CapitalOmega]dot-2592 prrdot p\[Phi] p\[Phi]dot u \[Nu] \[CapitalOmega]dot+2700 I p\[Phi]^2 p\[Phi]2dot u^2 \[Nu] \[CapitalOmega]dot+5400 I p\[Phi] p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega]dot+16308 I p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]dot-2592 prrdot p\[Phi]^2 rdot u^2 \[Nu] \[CapitalOmega]dot+32616 I p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]dot+900 I p\[Phi]^3 r2dot u^3 \[Nu] \[CapitalOmega]dot+5400 I p\[Phi]^2 p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega]dot+16308 I p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]dot-2160 I prrdot^2 p\[Phi] \[Nu]^2 \[CapitalOmega]dot-2700 I p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]dot-9936 prrdot p\[Phi] p\[Phi]dot u \[Nu]^2 \[CapitalOmega]dot+4212 I p\[Phi]^2 p\[Phi]2dot u^2 \[Nu]^2 \[CapitalOmega]dot+8424 I p\[Phi] p\[Phi]dot^2 u^2 \[Nu]^2 \[CapitalOmega]dot-5400 I p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]dot-9936 prrdot p\[Phi]^2 rdot u^2 \[Nu]^2 \[CapitalOmega]dot-10800 I p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]dot+1404 I p\[Phi]^3 r2dot u^3 \[Nu]^2 \[CapitalOmega]dot+8424 I p\[Phi]^2 p\[Phi]dot rdot u^3 \[Nu]^2 \[CapitalOmega]dot-5400 I p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]dot-4536 I prrdot p\[Phi]^2 u \[CapitalOmega] \[CapitalOmega]dot-22032 p\[Phi]dot u \[CapitalOmega] \[CapitalOmega]dot-5832 p\[Phi]^2 p\[Phi]dot u^2 \[CapitalOmega] \[CapitalOmega]dot-44064 p\[Phi] rdot u^2 \[CapitalOmega] \[CapitalOmega]dot-1944 p\[Phi]^3 rdot u^3 \[CapitalOmega] \[CapitalOmega]dot+3888 I prrdot p\[Phi]^2 u \[Nu] \[CapitalOmega] \[CapitalOmega]dot+48924 p\[Phi]dot u \[Nu] \[CapitalOmega] \[CapitalOmega]dot+16200 p\[Phi]^2 p\[Phi]dot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+97848 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+5400 p\[Phi]^3 rdot u^3 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+14904 I prrdot p\[Phi]^2 u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-16200 p\[Phi]dot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+25272 p\[Phi]^2 p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-32400 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+8424 p\[Phi]^3 rdot u^3 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+33048 I p\[Phi] u \[CapitalOmega]^2 \[CapitalOmega]dot+2916 I p\[Phi]^3 u^2 \[CapitalOmega]^2 \[CapitalOmega]dot-73386 I p\[Phi] u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot-8100 I p\[Phi]^3 u^2 \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot+24300 I p\[Phi] u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot-12636 I p\[Phi]^3 u^2 \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot-5508 p\[Phi] u \[CapitalOmega]dot^2-486 p\[Phi]^3 u^2 \[CapitalOmega]dot^2+12231 p\[Phi] u \[Nu] \[CapitalOmega]dot^2+1350 p\[Phi]^3 u^2 \[Nu] \[CapitalOmega]dot^2-4050 p\[Phi] u \[Nu]^2 \[CapitalOmega]dot^2+2106 p\[Phi]^3 u^2 \[Nu]^2 \[CapitalOmega]dot^2+2 prr (-96 prr3dot p\[Phi]dot+126 I p\[Phi]2dot^2 u+42 I p\[Phi] p\[Phi]4dot u+168 I p\[Phi]3dot p\[Phi]dot u-288 prr3dot p\[Phi] rdot u+504 I p\[Phi] p\[Phi]2dot r2dot u^2+504 I p\[Phi]dot^2 r2dot u^2+336 I p\[Phi] p\[Phi]dot r3dot u^2+42 I p\[Phi]^2 r4dot u^2+336 I p\[Phi] p\[Phi]3dot rdot u^2+1008 I p\[Phi]2dot p\[Phi]dot rdot u^2+126 I p\[Phi]^2 r2dot^2 u^3+1008 I p\[Phi] p\[Phi]dot r2dot rdot u^3+168 I p\[Phi]^2 r3dot rdot u^3+504 I p\[Phi] p\[Phi]2dot rdot^2 u^3+504 I p\[Phi]dot^2 rdot^2 u^3-56 prr3dot p\[Phi]dot \[Nu]-108 I p\[Phi]2dot^2 u \[Nu]-36 I p\[Phi] p\[Phi]4dot u \[Nu]-144 I p\[Phi]3dot p\[Phi]dot u \[Nu]-168 prr3dot p\[Phi] rdot u \[Nu]-432 I p\[Phi] p\[Phi]2dot r2dot u^2 \[Nu]-432 I p\[Phi]dot^2 r2dot u^2 \[Nu]-288 I p\[Phi] p\[Phi]dot r3dot u^2 \[Nu]-36 I p\[Phi]^2 r4dot u^2 \[Nu]-288 I p\[Phi] p\[Phi]3dot rdot u^2 \[Nu]-864 I p\[Phi]2dot p\[Phi]dot rdot u^2 \[Nu]-108 I p\[Phi]^2 r2dot^2 u^3 \[Nu]-864 I p\[Phi] p\[Phi]dot r2dot rdot u^3 \[Nu]-144 I p\[Phi]^2 r3dot rdot u^3 \[Nu]-432 I p\[Phi] p\[Phi]2dot rdot^2 u^3 \[Nu]-432 I p\[Phi]dot^2 rdot^2 u^3 \[Nu]+240 prr3dot p\[Phi]dot \[Nu]^2-414 I p\[Phi]2dot^2 u \[Nu]^2-138 I p\[Phi] p\[Phi]4dot u \[Nu]^2-552 I p\[Phi]3dot p\[Phi]dot u \[Nu]^2+720 prr3dot p\[Phi] rdot u \[Nu]^2-1656 I p\[Phi] p\[Phi]2dot r2dot u^2 \[Nu]^2-1656 I p\[Phi]dot^2 r2dot u^2 \[Nu]^2-1104 I p\[Phi] p\[Phi]dot r3dot u^2 \[Nu]^2-138 I p\[Phi]^2 r4dot u^2 \[Nu]^2-1104 I p\[Phi] p\[Phi]3dot rdot u^2 \[Nu]^2-3312 I p\[Phi]2dot p\[Phi]dot rdot u^2 \[Nu]^2-414 I p\[Phi]^2 r2dot^2 u^3 \[Nu]^2-3312 I p\[Phi] p\[Phi]dot r2dot rdot u^3 \[Nu]^2-552 I p\[Phi]^2 r3dot rdot u^3 \[Nu]^2-1656 I p\[Phi] p\[Phi]2dot rdot^2 u^3 \[Nu]^2-1656 I p\[Phi]dot^2 rdot^2 u^3 \[Nu]^2+2 prr4dot p\[Phi] (-12-7 \[Nu]+30 \[Nu]^2)+288 I prr3dot p\[Phi] \[CapitalOmega]+504 p\[Phi] p\[Phi]3dot u \[CapitalOmega]+1512 p\[Phi]2dot p\[Phi]dot u \[CapitalOmega]+3024 p\[Phi] p\[Phi]dot r2dot u^2 \[CapitalOmega]+504 p\[Phi]^2 r3dot u^2 \[CapitalOmega]+3024 p\[Phi] p\[Phi]2dot rdot u^2 \[CapitalOmega]+3024 p\[Phi]dot^2 rdot u^2 \[CapitalOmega]+1512 p\[Phi]^2 r2dot rdot u^3 \[CapitalOmega]+3024 p\[Phi] p\[Phi]dot rdot^2 u^3 \[CapitalOmega]+168 I prr3dot p\[Phi] \[Nu] \[CapitalOmega]-432 p\[Phi] p\[Phi]3dot u \[Nu] \[CapitalOmega]-1296 p\[Phi]2dot p\[Phi]dot u \[Nu] \[CapitalOmega]-2592 p\[Phi] p\[Phi]dot r2dot u^2 \[Nu] \[CapitalOmega]-432 p\[Phi]^2 r3dot u^2 \[Nu] \[CapitalOmega]-2592 p\[Phi] p\[Phi]2dot rdot u^2 \[Nu] \[CapitalOmega]-2592 p\[Phi]dot^2 rdot u^2 \[Nu] \[CapitalOmega]-1296 p\[Phi]^2 r2dot rdot u^3 \[Nu] \[CapitalOmega]-2592 p\[Phi] p\[Phi]dot rdot^2 u^3 \[Nu] \[CapitalOmega]-720 I prr3dot p\[Phi] \[Nu]^2 \[CapitalOmega]-1656 p\[Phi] p\[Phi]3dot u \[Nu]^2 \[CapitalOmega]-4968 p\[Phi]2dot p\[Phi]dot u \[Nu]^2 \[CapitalOmega]-9936 p\[Phi] p\[Phi]dot r2dot u^2 \[Nu]^2 \[CapitalOmega]-1656 p\[Phi]^2 r3dot u^2 \[Nu]^2 \[CapitalOmega]-9936 p\[Phi] p\[Phi]2dot rdot u^2 \[Nu]^2 \[CapitalOmega]-9936 p\[Phi]dot^2 rdot u^2 \[Nu]^2 \[CapitalOmega]-4968 p\[Phi]^2 r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]-9936 p\[Phi] p\[Phi]dot rdot^2 u^3 \[Nu]^2 \[CapitalOmega]-2268 I p\[Phi] p\[Phi]2dot u \[CapitalOmega]^2-2268 I p\[Phi]dot^2 u \[CapitalOmega]^2-2268 I p\[Phi]^2 r2dot u^2 \[CapitalOmega]^2-9072 I p\[Phi] p\[Phi]dot rdot u^2 \[CapitalOmega]^2-2268 I p\[Phi]^2 rdot^2 u^3 \[CapitalOmega]^2+1944 I p\[Phi] p\[Phi]2dot u \[Nu] \[CapitalOmega]^2+1944 I p\[Phi]dot^2 u \[Nu] \[CapitalOmega]^2+1944 I p\[Phi]^2 r2dot u^2 \[Nu] \[CapitalOmega]^2+7776 I p\[Phi] p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]^2+1944 I p\[Phi]^2 rdot^2 u^3 \[Nu] \[CapitalOmega]^2+7452 I p\[Phi] p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]^2+7452 I p\[Phi]dot^2 u \[Nu]^2 \[CapitalOmega]^2+7452 I p\[Phi]^2 r2dot u^2 \[Nu]^2 \[CapitalOmega]^2+29808 I p\[Phi] p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]^2+7452 I p\[Phi]^2 rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^2-4536 p\[Phi] p\[Phi]dot u \[CapitalOmega]^3-4536 p\[Phi]^2 rdot u^2 \[CapitalOmega]^3+3888 p\[Phi] p\[Phi]dot u \[Nu] \[CapitalOmega]^3+3888 p\[Phi]^2 rdot u^2 \[Nu] \[CapitalOmega]^3+14904 p\[Phi] p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^3+14904 p\[Phi]^2 rdot u^2 \[Nu]^2 \[CapitalOmega]^3+1701 I p\[Phi]^2 u \[CapitalOmega]^4-1458 I p\[Phi]^2 u \[Nu] \[CapitalOmega]^4-5589 I p\[Phi]^2 u \[Nu]^2 \[CapitalOmega]^4+504 p\[Phi] p\[Phi]dot u \[CapitalOmega]2dot+504 p\[Phi]^2 rdot u^2 \[CapitalOmega]2dot-432 p\[Phi] p\[Phi]dot u \[Nu] \[CapitalOmega]2dot-432 p\[Phi]^2 rdot u^2 \[Nu] \[CapitalOmega]2dot-1656 p\[Phi] p\[Phi]dot u \[Nu]^2 \[CapitalOmega]2dot-1656 p\[Phi]^2 rdot u^2 \[Nu]^2 \[CapitalOmega]2dot-756 I p\[Phi]^2 u \[CapitalOmega] \[CapitalOmega]2dot+648 I p\[Phi]^2 u \[Nu] \[CapitalOmega] \[CapitalOmega]2dot+2484 I p\[Phi]^2 u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot+63 p\[Phi]^2 u \[CapitalOmega]3dot-54 p\[Phi]^2 u \[Nu] \[CapitalOmega]3dot-207 p\[Phi]^2 u \[Nu]^2 \[CapitalOmega]3dot+756 p\[Phi] p\[Phi]2dot u \[CapitalOmega]dot+756 p\[Phi]dot^2 u \[CapitalOmega]dot+756 p\[Phi]^2 r2dot u^2 \[CapitalOmega]dot+3024 p\[Phi] p\[Phi]dot rdot u^2 \[CapitalOmega]dot+756 p\[Phi]^2 rdot^2 u^3 \[CapitalOmega]dot-648 p\[Phi] p\[Phi]2dot u \[Nu] \[CapitalOmega]dot-648 p\[Phi]dot^2 u \[Nu] \[CapitalOmega]dot-648 p\[Phi]^2 r2dot u^2 \[Nu] \[CapitalOmega]dot-2592 p\[Phi] p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]dot-648 p\[Phi]^2 rdot^2 u^3 \[Nu] \[CapitalOmega]dot-2484 p\[Phi] p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]dot-2484 p\[Phi]dot^2 u \[Nu]^2 \[CapitalOmega]dot-2484 p\[Phi]^2 r2dot u^2 \[Nu]^2 \[CapitalOmega]dot-9936 p\[Phi] p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]dot-2484 p\[Phi]^2 rdot^2 u^3 \[Nu]^2 \[CapitalOmega]dot-4536 I p\[Phi] p\[Phi]dot u \[CapitalOmega] \[CapitalOmega]dot-4536 I p\[Phi]^2 rdot u^2 \[CapitalOmega] \[CapitalOmega]dot+3888 I p\[Phi] p\[Phi]dot u \[Nu] \[CapitalOmega] \[CapitalOmega]dot+3888 I p\[Phi]^2 rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+14904 I p\[Phi] p\[Phi]dot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+14904 I p\[Phi]^2 rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-3402 p\[Phi]^2 u \[CapitalOmega]^2 \[CapitalOmega]dot+2916 p\[Phi]^2 u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot+11178 p\[Phi]^2 u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot-567 I p\[Phi]^2 u \[CapitalOmega]dot^2+486 I p\[Phi]^2 u \[Nu] \[CapitalOmega]dot^2+1863 I p\[Phi]^2 u \[Nu]^2 \[CapitalOmega]dot^2+8 prrdot (-12-7 \[Nu]+30 \[Nu]^2) (p\[Phi]3dot+9 p\[Phi]2dot (rdot u-I \[CapitalOmega])+9 p\[Phi]dot (r2dot u+2 rdot^2 u^2-6 I rdot u \[CapitalOmega]-3 \[CapitalOmega]^2-I \[CapitalOmega]dot)+3 p\[Phi] (r3dot u+2 rdot^3 u^3+3 r2dot u (2 rdot u-3 I \[CapitalOmega])-18 I rdot^2 u^2 \[CapitalOmega]-27 rdot u \[CapitalOmega]^2+9 I \[CapitalOmega]^3-I \[CapitalOmega]2dot-9 I rdot u \[CapitalOmega]dot-9 \[CapitalOmega] \[CapitalOmega]dot)))+2 prr^2 (-12-7 \[Nu]+30 \[Nu]^2) (p\[Phi]4dot+3 (p\[Phi] r4dot u+4 p\[Phi]3dot rdot u+6 p\[Phi] r2dot^2 u^2+8 p\[Phi] r3dot rdot u^2+12 p\[Phi] r2dot rdot^2 u^3-4 I p\[Phi]3dot \[CapitalOmega]-12 I p\[Phi] r3dot u \[CapitalOmega]-72 I p\[Phi] r2dot rdot u^2 \[CapitalOmega]-24 I p\[Phi] rdot^3 u^3 \[CapitalOmega]-54 p\[Phi] r2dot u \[CapitalOmega]^2-108 p\[Phi] rdot^2 u^2 \[CapitalOmega]^2+108 I p\[Phi] rdot u \[CapitalOmega]^3+27 p\[Phi] \[CapitalOmega]^4-12 I p\[Phi] rdot u \[CapitalOmega]2dot-12 p\[Phi] \[CapitalOmega] \[CapitalOmega]2dot-I p\[Phi] \[CapitalOmega]3dot+6 p\[Phi]2dot (r2dot u+2 rdot^2 u^2-6 I rdot u \[CapitalOmega]-3 \[CapitalOmega]^2-I \[CapitalOmega]dot)-18 I p\[Phi] r2dot u \[CapitalOmega]dot-36 I p\[Phi] rdot^2 u^2 \[CapitalOmega]dot-108 p\[Phi] rdot u \[CapitalOmega] \[CapitalOmega]dot+54 I p\[Phi] \[CapitalOmega]^2 \[CapitalOmega]dot-9 p\[Phi] \[CapitalOmega]dot^2+4 p\[Phi]dot (r3dot u+6 r2dot rdot u^2+2 rdot^3 u^3-9 I r2dot u \[CapitalOmega]-18 I rdot^2 u^2 \[CapitalOmega]-27 rdot u \[CapitalOmega]^2+9 I \[CapitalOmega]^3-I \[CapitalOmega]2dot-9 I rdot u \[CapitalOmega]dot-9 \[CapitalOmega] \[CapitalOmega]dot)))));
hinst[4,2]=E^(-2 I \[Phi]) (-(1/(63 u^4)) Sqrt[\[Pi]] \[Eta]^2 \[Nu] (-1+3 \[Nu]) (2 r4dot u+18 r2dot^2 u^2+24 r3dot rdot u^2+12 rdot^4 u^4-16 I r3dot u \[CapitalOmega]-96 I rdot^3 u^3 \[CapitalOmega]-144 rdot^2 u^2 \[CapitalOmega]^2+64 I rdot u \[CapitalOmega]^3+8 \[CapitalOmega]^4-16 I rdot u \[CapitalOmega]2dot-8 \[CapitalOmega] \[CapitalOmega]2dot-I \[CapitalOmega]3dot+24 r2dot u (3 rdot^2 u^2-6 I rdot u \[CapitalOmega]-2 \[CapitalOmega]^2-I \[CapitalOmega]dot)-72 I rdot^2 u^2 \[CapitalOmega]dot-96 rdot u \[CapitalOmega] \[CapitalOmega]dot+24 I \[CapitalOmega]^2 \[CapitalOmega]dot-6 \[CapitalOmega]dot^2)+1/(6930 u^4) Sqrt[\[Pi]] \[Eta]^4 \[Nu] (460 prr3dot prrdot-42 I prr4dot p\[Phi] u-168 I prrdot p\[Phi]3dot u-168 I prr3dot p\[Phi]dot u+2760 prrdot^2 r2dot u+309 p\[Phi]2dot^2 u^2+103 p\[Phi] p\[Phi]4dot u^2+412 p\[Phi]3dot p\[Phi]dot u^2-1512 I prrdot p\[Phi]dot r2dot u^2-504 I prrdot p\[Phi] r3dot u^2-810 r4dot u^2-504 I prr3dot p\[Phi] rdot u^2-1512 I prrdot p\[Phi]2dot rdot u^2+8280 prrdot^2 rdot^2 u^2+1236 p\[Phi] p\[Phi]2dot r2dot u^3+1236 p\[Phi]dot^2 r2dot u^3-4860 r2dot^2 u^3+824 p\[Phi] p\[Phi]dot r3dot u^3+103 p\[Phi]^2 r4dot u^3+824 p\[Phi] p\[Phi]3dot rdot u^3+2472 p\[Phi]2dot p\[Phi]dot rdot u^3-3024 I prrdot p\[Phi] r2dot rdot u^3-6480 r3dot rdot u^3-3024 I prrdot p\[Phi]dot rdot^2 u^3+309 p\[Phi]^2 r2dot^2 u^4+2472 p\[Phi] p\[Phi]dot r2dot rdot u^4+412 p\[Phi]^2 r3dot rdot u^4+1236 p\[Phi] p\[Phi]2dot rdot^2 u^4+1236 p\[Phi]dot^2 rdot^2 u^4-9720 r2dot rdot^2 u^4-1008 I prrdot p\[Phi] rdot^3 u^4-540 prr3dot prrdot \[Nu]+100 I prr4dot p\[Phi] u \[Nu]+400 I prrdot p\[Phi]3dot u \[Nu]+400 I prr3dot p\[Phi]dot u \[Nu]-3240 prrdot^2 r2dot u \[Nu]-1545 p\[Phi]2dot^2 u^2 \[Nu]-515 p\[Phi] p\[Phi]4dot u^2 \[Nu]-2060 p\[Phi]3dot p\[Phi]dot u^2 \[Nu]+3600 I prrdot p\[Phi]dot r2dot u^2 \[Nu]+1200 I prrdot p\[Phi] r3dot u^2 \[Nu]+2565 r4dot u^2 \[Nu]+1200 I prr3dot p\[Phi] rdot u^2 \[Nu]+3600 I prrdot p\[Phi]2dot rdot u^2 \[Nu]-9720 prrdot^2 rdot^2 u^2 \[Nu]-6180 p\[Phi] p\[Phi]2dot r2dot u^3 \[Nu]-6180 p\[Phi]dot^2 r2dot u^3 \[Nu]+15390 r2dot^2 u^3 \[Nu]-4120 p\[Phi] p\[Phi]dot r3dot u^3 \[Nu]-515 p\[Phi]^2 r4dot u^3 \[Nu]-4120 p\[Phi] p\[Phi]3dot rdot u^3 \[Nu]-12360 p\[Phi]2dot p\[Phi]dot rdot u^3 \[Nu]+7200 I prrdot p\[Phi] r2dot rdot u^3 \[Nu]+20520 r3dot rdot u^3 \[Nu]+7200 I prrdot p\[Phi]dot rdot^2 u^3 \[Nu]-1545 p\[Phi]^2 r2dot^2 u^4 \[Nu]-12360 p\[Phi] p\[Phi]dot r2dot rdot u^4 \[Nu]-2060 p\[Phi]^2 r3dot rdot u^4 \[Nu]-6180 p\[Phi] p\[Phi]2dot rdot^2 u^4 \[Nu]-6180 p\[Phi]dot^2 rdot^2 u^4 \[Nu]+30780 r2dot rdot^2 u^4 \[Nu]+2400 I prrdot p\[Phi] rdot^3 u^4 \[Nu]-2100 prr3dot prrdot \[Nu]^2+120 I prr4dot p\[Phi] u \[Nu]^2+480 I prrdot p\[Phi]3dot u \[Nu]^2+480 I prr3dot p\[Phi]dot u \[Nu]^2-12600 prrdot^2 r2dot u \[Nu]^2+2205 p\[Phi]2dot^2 u^2 \[Nu]^2+735 p\[Phi] p\[Phi]4dot u^2 \[Nu]^2+2940 p\[Phi]3dot p\[Phi]dot u^2 \[Nu]^2+4320 I prrdot p\[Phi]dot r2dot u^2 \[Nu]^2+1440 I prrdot p\[Phi] r3dot u^2 \[Nu]^2-585 r4dot u^2 \[Nu]^2+1440 I prr3dot p\[Phi] rdot u^2 \[Nu]^2+4320 I prrdot p\[Phi]2dot rdot u^2 \[Nu]^2-37800 prrdot^2 rdot^2 u^2 \[Nu]^2+8820 p\[Phi] p\[Phi]2dot r2dot u^3 \[Nu]^2+8820 p\[Phi]dot^2 r2dot u^3 \[Nu]^2-3510 r2dot^2 u^3 \[Nu]^2+5880 p\[Phi] p\[Phi]dot r3dot u^3 \[Nu]^2+735 p\[Phi]^2 r4dot u^3 \[Nu]^2+5880 p\[Phi] p\[Phi]3dot rdot u^3 \[Nu]^2+17640 p\[Phi]2dot p\[Phi]dot rdot u^3 \[Nu]^2+8640 I prrdot p\[Phi] r2dot rdot u^3 \[Nu]^2-4680 r3dot rdot u^3 \[Nu]^2+8640 I prrdot p\[Phi]dot rdot^2 u^3 \[Nu]^2+2205 p\[Phi]^2 r2dot^2 u^4 \[Nu]^2+17640 p\[Phi] p\[Phi]dot r2dot rdot u^4 \[Nu]^2+2940 p\[Phi]^2 r3dot rdot u^4 \[Nu]^2+8820 p\[Phi] p\[Phi]2dot rdot^2 u^4 \[Nu]^2+8820 p\[Phi]dot^2 rdot^2 u^4 \[Nu]^2-7020 r2dot rdot^2 u^4 \[Nu]^2+2880 I prrdot p\[Phi] rdot^3 u^4 \[Nu]^2-15 prr2dot^2 (-23+27 \[Nu]+105 \[Nu]^2)-5 prr prr4dot (-23+27 \[Nu]+105 \[Nu]^2)-336 prr3dot p\[Phi] u \[CapitalOmega]-1008 prrdot p\[Phi]2dot u \[CapitalOmega]-11040 I prrdot^2 rdot u \[CapitalOmega]-824 I p\[Phi] p\[Phi]3dot u^2 \[CapitalOmega]-2472 I p\[Phi]2dot p\[Phi]dot u^2 \[CapitalOmega]-3024 prrdot p\[Phi] r2dot u^2 \[CapitalOmega]+6480 I r3dot u^2 \[CapitalOmega]-6048 prrdot p\[Phi]dot rdot u^2 \[CapitalOmega]-4944 I p\[Phi] p\[Phi]dot r2dot u^3 \[CapitalOmega]-824 I p\[Phi]^2 r3dot u^3 \[CapitalOmega]-4944 I p\[Phi] p\[Phi]2dot rdot u^3 \[CapitalOmega]-4944 I p\[Phi]dot^2 rdot u^3 \[CapitalOmega]+38880 I r2dot rdot u^3 \[CapitalOmega]-6048 prrdot p\[Phi] rdot^2 u^3 \[CapitalOmega]-2472 I p\[Phi]^2 r2dot rdot u^4 \[CapitalOmega]-4944 I p\[Phi] p\[Phi]dot rdot^2 u^4 \[CapitalOmega]+12960 I rdot^3 u^4 \[CapitalOmega]+800 prr3dot p\[Phi] u \[Nu] \[CapitalOmega]+2400 prrdot p\[Phi]2dot u \[Nu] \[CapitalOmega]+12960 I prrdot^2 rdot u \[Nu] \[CapitalOmega]+4120 I p\[Phi] p\[Phi]3dot u^2 \[Nu] \[CapitalOmega]+12360 I p\[Phi]2dot p\[Phi]dot u^2 \[Nu] \[CapitalOmega]+7200 prrdot p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]-20520 I r3dot u^2 \[Nu] \[CapitalOmega]+14400 prrdot p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]+24720 I p\[Phi] p\[Phi]dot r2dot u^3 \[Nu] \[CapitalOmega]+4120 I p\[Phi]^2 r3dot u^3 \[Nu] \[CapitalOmega]+24720 I p\[Phi] p\[Phi]2dot rdot u^3 \[Nu] \[CapitalOmega]+24720 I p\[Phi]dot^2 rdot u^3 \[Nu] \[CapitalOmega]-123120 I r2dot rdot u^3 \[Nu] \[CapitalOmega]+14400 prrdot p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]+12360 I p\[Phi]^2 r2dot rdot u^4 \[Nu] \[CapitalOmega]+24720 I p\[Phi] p\[Phi]dot rdot^2 u^4 \[Nu] \[CapitalOmega]-41040 I rdot^3 u^4 \[Nu] \[CapitalOmega]+960 prr3dot p\[Phi] u \[Nu]^2 \[CapitalOmega]+2880 prrdot p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]+50400 I prrdot^2 rdot u \[Nu]^2 \[CapitalOmega]-5880 I p\[Phi] p\[Phi]3dot u^2 \[Nu]^2 \[CapitalOmega]-17640 I p\[Phi]2dot p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]+8640 prrdot p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]+4680 I r3dot u^2 \[Nu]^2 \[CapitalOmega]+17280 prrdot p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]-35280 I p\[Phi] p\[Phi]dot r2dot u^3 \[Nu]^2 \[CapitalOmega]-5880 I p\[Phi]^2 r3dot u^3 \[Nu]^2 \[CapitalOmega]-35280 I p\[Phi] p\[Phi]2dot rdot u^3 \[Nu]^2 \[CapitalOmega]-35280 I p\[Phi]dot^2 rdot u^3 \[Nu]^2 \[CapitalOmega]+28080 I r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]+17280 prrdot p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]-17640 I p\[Phi]^2 r2dot rdot u^4 \[Nu]^2 \[CapitalOmega]-35280 I p\[Phi] p\[Phi]dot rdot^2 u^4 \[Nu]^2 \[CapitalOmega]+9360 I rdot^3 u^4 \[Nu]^2 \[CapitalOmega]-2760 prrdot^2 \[CapitalOmega]^2+2016 I prrdot p\[Phi]dot u \[CapitalOmega]^2-2472 p\[Phi] p\[Phi]2dot u^2 \[CapitalOmega]^2-2472 p\[Phi]dot^2 u^2 \[CapitalOmega]^2+19440 r2dot u^2 \[CapitalOmega]^2+6048 I prrdot p\[Phi] rdot u^2 \[CapitalOmega]^2-2472 p\[Phi]^2 r2dot u^3 \[CapitalOmega]^2-9888 p\[Phi] p\[Phi]dot rdot u^3 \[CapitalOmega]^2+38880 rdot^2 u^3 \[CapitalOmega]^2-2472 p\[Phi]^2 rdot^2 u^4 \[CapitalOmega]^2+3240 prrdot^2 \[Nu] \[CapitalOmega]^2-4800 I prrdot p\[Phi]dot u \[Nu] \[CapitalOmega]^2+12360 p\[Phi] p\[Phi]2dot u^2 \[Nu] \[CapitalOmega]^2+12360 p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega]^2-61560 r2dot u^2 \[Nu] \[CapitalOmega]^2-14400 I prrdot p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^2+12360 p\[Phi]^2 r2dot u^3 \[Nu] \[CapitalOmega]^2+49440 p\[Phi] p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega]^2-123120 rdot^2 u^3 \[Nu] \[CapitalOmega]^2+12360 p\[Phi]^2 rdot^2 u^4 \[Nu] \[CapitalOmega]^2+12600 prrdot^2 \[Nu]^2 \[CapitalOmega]^2-5760 I prrdot p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^2-17640 p\[Phi] p\[Phi]2dot u^2 \[Nu]^2 \[CapitalOmega]^2-17640 p\[Phi]dot^2 u^2 \[Nu]^2 \[CapitalOmega]^2+14040 r2dot u^2 \[Nu]^2 \[CapitalOmega]^2-17280 I prrdot p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^2-17640 p\[Phi]^2 r2dot u^3 \[Nu]^2 \[CapitalOmega]^2-70560 p\[Phi] p\[Phi]dot rdot u^3 \[Nu]^2 \[CapitalOmega]^2+28080 rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^2-17640 p\[Phi]^2 rdot^2 u^4 \[Nu]^2 \[CapitalOmega]^2+1344 prrdot p\[Phi] u \[CapitalOmega]^3+3296 I p\[Phi] p\[Phi]dot u^2 \[CapitalOmega]^3-25920 I rdot u^2 \[CapitalOmega]^3+3296 I p\[Phi]^2 rdot u^3 \[CapitalOmega]^3-3200 prrdot p\[Phi] u \[Nu] \[CapitalOmega]^3-16480 I p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega]^3+82080 I rdot u^2 \[Nu] \[CapitalOmega]^3-16480 I p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega]^3-3840 prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega]^3+23520 I p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]^3-18720 I rdot u^2 \[Nu]^2 \[CapitalOmega]^3+23520 I p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega]^3-4320 u \[CapitalOmega]^4+824 p\[Phi]^2 u^2 \[CapitalOmega]^4+13680 u \[Nu] \[CapitalOmega]^4-4120 p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]^4-3120 u \[Nu]^2 \[CapitalOmega]^4+5880 p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]^4-336 prrdot p\[Phi] u \[CapitalOmega]2dot-824 I p\[Phi] p\[Phi]dot u^2 \[CapitalOmega]2dot+6480 I rdot u^2 \[CapitalOmega]2dot-824 I p\[Phi]^2 rdot u^3 \[CapitalOmega]2dot+800 prrdot p\[Phi] u \[Nu] \[CapitalOmega]2dot+4120 I p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega]2dot-20520 I rdot u^2 \[Nu] \[CapitalOmega]2dot+4120 I p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega]2dot+960 prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega]2dot-5880 I p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]2dot+4680 I rdot u^2 \[Nu]^2 \[CapitalOmega]2dot-5880 I p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega]2dot+4320 u \[CapitalOmega] \[CapitalOmega]2dot-824 p\[Phi]^2 u^2 \[CapitalOmega] \[CapitalOmega]2dot-13680 u \[Nu] \[CapitalOmega] \[CapitalOmega]2dot+4120 p\[Phi]^2 u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]2dot+3120 u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-5880 p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot+540 I u \[CapitalOmega]3dot-103 I p\[Phi]^2 u^2 \[CapitalOmega]3dot-1710 I u \[Nu] \[CapitalOmega]3dot+515 I p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]3dot+390 I u \[Nu]^2 \[CapitalOmega]3dot-735 I p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]3dot-1380 I prrdot^2 \[CapitalOmega]dot-1008 prrdot p\[Phi]dot u \[CapitalOmega]dot-1236 I p\[Phi] p\[Phi]2dot u^2 \[CapitalOmega]dot-1236 I p\[Phi]dot^2 u^2 \[CapitalOmega]dot+9720 I r2dot u^2 \[CapitalOmega]dot-3024 prrdot p\[Phi] rdot u^2 \[CapitalOmega]dot-1236 I p\[Phi]^2 r2dot u^3 \[CapitalOmega]dot-4944 I p\[Phi] p\[Phi]dot rdot u^3 \[CapitalOmega]dot+19440 I rdot^2 u^3 \[CapitalOmega]dot-1236 I p\[Phi]^2 rdot^2 u^4 \[CapitalOmega]dot+1620 I prrdot^2 \[Nu] \[CapitalOmega]dot+2400 prrdot p\[Phi]dot u \[Nu] \[CapitalOmega]dot+6180 I p\[Phi] p\[Phi]2dot u^2 \[Nu] \[CapitalOmega]dot+6180 I p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega]dot-30780 I r2dot u^2 \[Nu] \[CapitalOmega]dot+7200 prrdot p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]dot+6180 I p\[Phi]^2 r2dot u^3 \[Nu] \[CapitalOmega]dot+24720 I p\[Phi] p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega]dot-61560 I rdot^2 u^3 \[Nu] \[CapitalOmega]dot+6180 I p\[Phi]^2 rdot^2 u^4 \[Nu] \[CapitalOmega]dot+6300 I prrdot^2 \[Nu]^2 \[CapitalOmega]dot+2880 prrdot p\[Phi]dot u \[Nu]^2 \[CapitalOmega]dot-8820 I p\[Phi] p\[Phi]2dot u^2 \[Nu]^2 \[CapitalOmega]dot-8820 I p\[Phi]dot^2 u^2 \[Nu]^2 \[CapitalOmega]dot+7020 I r2dot u^2 \[Nu]^2 \[CapitalOmega]dot+8640 prrdot p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]dot-8820 I p\[Phi]^2 r2dot u^3 \[Nu]^2 \[CapitalOmega]dot-35280 I p\[Phi] p\[Phi]dot rdot u^3 \[Nu]^2 \[CapitalOmega]dot+14040 I rdot^2 u^3 \[Nu]^2 \[CapitalOmega]dot-8820 I p\[Phi]^2 rdot^2 u^4 \[Nu]^2 \[CapitalOmega]dot+2016 I prrdot p\[Phi] u \[CapitalOmega] \[CapitalOmega]dot-4944 p\[Phi] p\[Phi]dot u^2 \[CapitalOmega] \[CapitalOmega]dot+38880 rdot u^2 \[CapitalOmega] \[CapitalOmega]dot-4944 p\[Phi]^2 rdot u^3 \[CapitalOmega] \[CapitalOmega]dot-4800 I prrdot p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]dot+24720 p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-123120 rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+24720 p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-5760 I prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-35280 p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+28080 rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-35280 p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-12960 I u \[CapitalOmega]^2 \[CapitalOmega]dot+2472 I p\[Phi]^2 u^2 \[CapitalOmega]^2 \[CapitalOmega]dot+41040 I u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot-12360 I p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot-9360 I u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot+17640 I p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot+3240 u \[CapitalOmega]dot^2-618 p\[Phi]^2 u^2 \[CapitalOmega]dot^2-10260 u \[Nu] \[CapitalOmega]dot^2+3090 p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]dot^2+2340 u \[Nu]^2 \[CapitalOmega]dot^2-4410 p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]dot^2+12 prr2dot (460 prrdot rdot u-63 I p\[Phi] r2dot u^2-126 I p\[Phi]dot rdot u^2-126 I p\[Phi] rdot^2 u^3-540 prrdot rdot u \[Nu]+150 I p\[Phi] r2dot u^2 \[Nu]+300 I p\[Phi]dot rdot u^2 \[Nu]+300 I p\[Phi] rdot^2 u^3 \[Nu]-2100 prrdot rdot u \[Nu]^2+180 I p\[Phi] r2dot u^2 \[Nu]^2+360 I p\[Phi]dot rdot u^2 \[Nu]^2+360 I p\[Phi] rdot^2 u^3 \[Nu]^2+I p\[Phi]2dot u (-21+50 \[Nu]+60 \[Nu]^2)-230 I prrdot \[CapitalOmega]-84 p\[Phi]dot u \[CapitalOmega]-252 p\[Phi] rdot u^2 \[CapitalOmega]+270 I prrdot \[Nu] \[CapitalOmega]+200 p\[Phi]dot u \[Nu] \[CapitalOmega]+600 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]+1050 I prrdot \[Nu]^2 \[CapitalOmega]+240 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]+720 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]+84 I p\[Phi] u \[CapitalOmega]^2-200 I p\[Phi] u \[Nu] \[CapitalOmega]^2-240 I p\[Phi] u \[Nu]^2 \[CapitalOmega]^2-5 prr (-23+27 \[Nu]+105 \[Nu]^2) (2 r2dot u+6 rdot^2 u^2-8 I rdot u \[CapitalOmega]-2 \[CapitalOmega]^2-I \[CapitalOmega]dot)-42 p\[Phi] u \[CapitalOmega]dot+100 p\[Phi] u \[Nu] \[CapitalOmega]dot+120 p\[Phi] u \[Nu]^2 \[CapitalOmega]dot)-5 prr^2 (-23+27 \[Nu]+105 \[Nu]^2) (2 r4dot u+18 r2dot^2 u^2+24 r3dot rdot u^2+12 rdot^4 u^4-16 I r3dot u \[CapitalOmega]-96 I rdot^3 u^3 \[CapitalOmega]-144 rdot^2 u^2 \[CapitalOmega]^2+64 I rdot u \[CapitalOmega]^3+8 \[CapitalOmega]^4-16 I rdot u \[CapitalOmega]2dot-8 \[CapitalOmega] \[CapitalOmega]2dot-I \[CapitalOmega]3dot+24 r2dot u (3 rdot^2 u^2-6 I rdot u \[CapitalOmega]-2 \[CapitalOmega]^2-I \[CapitalOmega]dot)-72 I rdot^2 u^2 \[CapitalOmega]dot-96 rdot u \[CapitalOmega] \[CapitalOmega]dot+24 I \[CapitalOmega]^2 \[CapitalOmega]dot-6 \[CapitalOmega]dot^2)+2 I prr (-920 I prr3dot rdot u-378 p\[Phi]2dot r2dot u^2-252 p\[Phi]dot r3dot u^2-63 p\[Phi] r4dot u^2-252 p\[Phi]3dot rdot u^2-378 p\[Phi] r2dot^2 u^3-1512 p\[Phi]dot r2dot rdot u^3-504 p\[Phi] r3dot rdot u^3-756 p\[Phi]2dot rdot^2 u^3-756 p\[Phi] r2dot rdot^2 u^4-504 p\[Phi]dot rdot^3 u^4+1080 I prr3dot rdot u \[Nu]+900 p\[Phi]2dot r2dot u^2 \[Nu]+600 p\[Phi]dot r3dot u^2 \[Nu]+150 p\[Phi] r4dot u^2 \[Nu]+600 p\[Phi]3dot rdot u^2 \[Nu]+900 p\[Phi] r2dot^2 u^3 \[Nu]+3600 p\[Phi]dot r2dot rdot u^3 \[Nu]+1200 p\[Phi] r3dot rdot u^3 \[Nu]+1800 p\[Phi]2dot rdot^2 u^3 \[Nu]+1800 p\[Phi] r2dot rdot^2 u^4 \[Nu]+1200 p\[Phi]dot rdot^3 u^4 \[Nu]+4200 I prr3dot rdot u \[Nu]^2+1080 p\[Phi]2dot r2dot u^2 \[Nu]^2+720 p\[Phi]dot r3dot u^2 \[Nu]^2+180 p\[Phi] r4dot u^2 \[Nu]^2+720 p\[Phi]3dot rdot u^2 \[Nu]^2+1080 p\[Phi] r2dot^2 u^3 \[Nu]^2+4320 p\[Phi]dot r2dot rdot u^3 \[Nu]^2+1440 p\[Phi] r3dot rdot u^3 \[Nu]^2+2160 p\[Phi]2dot rdot^2 u^3 \[Nu]^2+2160 p\[Phi] r2dot rdot^2 u^4 \[Nu]^2+1440 p\[Phi]dot rdot^3 u^4 \[Nu]^2+p\[Phi]4dot u (-21+50 \[Nu]+60 \[Nu]^2)-460 prr3dot \[CapitalOmega]+168 I p\[Phi]3dot u \[CapitalOmega]+1512 I p\[Phi]dot r2dot u^2 \[CapitalOmega]+504 I p\[Phi] r3dot u^2 \[CapitalOmega]+1512 I p\[Phi]2dot rdot u^2 \[CapitalOmega]+3024 I p\[Phi] r2dot rdot u^3 \[CapitalOmega]+3024 I p\[Phi]dot rdot^2 u^3 \[CapitalOmega]+1008 I p\[Phi] rdot^3 u^4 \[CapitalOmega]+540 prr3dot \[Nu] \[CapitalOmega]-400 I p\[Phi]3dot u \[Nu] \[CapitalOmega]-3600 I p\[Phi]dot r2dot u^2 \[Nu] \[CapitalOmega]-1200 I p\[Phi] r3dot u^2 \[Nu] \[CapitalOmega]-3600 I p\[Phi]2dot rdot u^2 \[Nu] \[CapitalOmega]-7200 I p\[Phi] r2dot rdot u^3 \[Nu] \[CapitalOmega]-7200 I p\[Phi]dot rdot^2 u^3 \[Nu] \[CapitalOmega]-2400 I p\[Phi] rdot^3 u^4 \[Nu] \[CapitalOmega]+2100 prr3dot \[Nu]^2 \[CapitalOmega]-480 I p\[Phi]3dot u \[Nu]^2 \[CapitalOmega]-4320 I p\[Phi]dot r2dot u^2 \[Nu]^2 \[CapitalOmega]-1440 I p\[Phi] r3dot u^2 \[Nu]^2 \[CapitalOmega]-4320 I p\[Phi]2dot rdot u^2 \[Nu]^2 \[CapitalOmega]-8640 I p\[Phi] r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]-8640 I p\[Phi]dot rdot^2 u^3 \[Nu]^2 \[CapitalOmega]-2880 I p\[Phi] rdot^3 u^4 \[Nu]^2 \[CapitalOmega]+504 p\[Phi]2dot u \[CapitalOmega]^2+1512 p\[Phi] r2dot u^2 \[CapitalOmega]^2+3024 p\[Phi]dot rdot u^2 \[CapitalOmega]^2+3024 p\[Phi] rdot^2 u^3 \[CapitalOmega]^2-1200 p\[Phi]2dot u \[Nu] \[CapitalOmega]^2-3600 p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]^2-7200 p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]^2-7200 p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]^2-1440 p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]^2-4320 p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]^2-8640 p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]^2-8640 p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^2-672 I p\[Phi]dot u \[CapitalOmega]^3-2016 I p\[Phi] rdot u^2 \[CapitalOmega]^3+1600 I p\[Phi]dot u \[Nu] \[CapitalOmega]^3+4800 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^3+1920 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^3+5760 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^3-336 p\[Phi] u \[CapitalOmega]^4+800 p\[Phi] u \[Nu] \[CapitalOmega]^4+960 p\[Phi] u \[Nu]^2 \[CapitalOmega]^4+168 I p\[Phi]dot u \[CapitalOmega]2dot+504 I p\[Phi] rdot u^2 \[CapitalOmega]2dot-400 I p\[Phi]dot u \[Nu] \[CapitalOmega]2dot-1200 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]2dot-480 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]2dot-1440 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]2dot+336 p\[Phi] u \[CapitalOmega] \[CapitalOmega]2dot-800 p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]2dot-960 p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot+42 I p\[Phi] u \[CapitalOmega]3dot-100 I p\[Phi] u \[Nu] \[CapitalOmega]3dot-120 I p\[Phi] u \[Nu]^2 \[CapitalOmega]3dot+252 I p\[Phi]2dot u \[CapitalOmega]dot+756 I p\[Phi] r2dot u^2 \[CapitalOmega]dot+1512 I p\[Phi]dot rdot u^2 \[CapitalOmega]dot+1512 I p\[Phi] rdot^2 u^3 \[CapitalOmega]dot-600 I p\[Phi]2dot u \[Nu] \[CapitalOmega]dot-1800 I p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]dot-3600 I p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]dot-3600 I p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]dot-720 I p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]dot-2160 I p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]dot-4320 I p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]dot-4320 I p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]dot+1008 p\[Phi]dot u \[CapitalOmega] \[CapitalOmega]dot+3024 p\[Phi] rdot u^2 \[CapitalOmega] \[CapitalOmega]dot-2400 p\[Phi]dot u \[Nu] \[CapitalOmega] \[CapitalOmega]dot-7200 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-2880 p\[Phi]dot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-8640 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-1008 I p\[Phi] u \[CapitalOmega]^2 \[CapitalOmega]dot+2400 I p\[Phi] u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot+2880 I p\[Phi] u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot+252 p\[Phi] u \[CapitalOmega]dot^2-600 p\[Phi] u \[Nu] \[CapitalOmega]dot^2-720 p\[Phi] u \[Nu]^2 \[CapitalOmega]dot^2+20 prrdot (-23+27 \[Nu]+105 \[Nu]^2) (2 I r3dot u+12 I rdot^3 u^3+36 rdot^2 u^2 \[CapitalOmega]-24 I rdot u \[CapitalOmega]^2-4 \[CapitalOmega]^3+6 r2dot u (3 I rdot u+2 \[CapitalOmega])+\[CapitalOmega]2dot+12 rdot u \[CapitalOmega]dot-6 I \[CapitalOmega] \[CapitalOmega]dot)))+1/(210 u^4) Sqrt[\[Pi]] \[Eta]^5 \[Nu]^2 (-14 r5dot u-154 r4dot rdot u^2-472 r3dot rdot^2 u^3+12 r2dot^2 u^2 (-55 rdot u+62 I \[CapitalOmega])+112 I r4dot u \[CapitalOmega]+1056 I r3dot rdot u^2 \[CapitalOmega]+408 I rdot^4 u^4 \[CapitalOmega]+416 r3dot u \[CapitalOmega]^2+1824 rdot^3 u^3 \[CapitalOmega]^2-2176 I rdot^2 u^2 \[CapitalOmega]^3-896 rdot u \[CapitalOmega]^4+112 I \[CapitalOmega]^5+544 I rdot^2 u^2 \[CapitalOmega]2dot+896 rdot u \[CapitalOmega] \[CapitalOmega]2dot-280 I \[CapitalOmega]^2 \[CapitalOmega]2dot+112 I rdot u \[CapitalOmega]3dot+70 \[CapitalOmega] \[CapitalOmega]3dot+7 I \[CapitalOmega]4dot+208 I r3dot u \[CapitalOmega]dot+912 I rdot^3 u^3 \[CapitalOmega]dot+3264 rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]dot-2688 I rdot u \[CapitalOmega]^2 \[CapitalOmega]dot-560 \[CapitalOmega]^3 \[CapitalOmega]dot+140 \[CapitalOmega]2dot \[CapitalOmega]dot+672 rdot u \[CapitalOmega]dot^2-420 I \[CapitalOmega] \[CapitalOmega]dot^2-4 r2dot u (69 r3dot u+102 rdot^3 u^3-660 I rdot^2 u^2 \[CapitalOmega]-384 rdot u (2 \[CapitalOmega]^2+I \[CapitalOmega]dot)+52 I (4 \[CapitalOmega]^3-\[CapitalOmega]2dot+6 I \[CapitalOmega] \[CapitalOmega]dot))));
hinst[4,1]=E^(-I \[Phi]) (-(1/(105 u^3))I Sqrt[2] \[Eta]^3 \[Nu] (-1+2 \[Nu]) Sqrt[\[Pi]-4 \[Pi] \[Nu]] (p\[Phi]4dot+12 p\[Phi]dot r3dot u+3 p\[Phi] r4dot u+12 p\[Phi]3dot rdot u+18 p\[Phi] r2dot^2 u^2+72 p\[Phi]dot r2dot rdot u^2+24 p\[Phi] r3dot rdot u^2+36 p\[Phi] r2dot rdot^2 u^3+24 p\[Phi]dot rdot^3 u^3-4 I p\[Phi]3dot \[CapitalOmega]-36 I p\[Phi]dot r2dot u \[CapitalOmega]-12 I p\[Phi] r3dot u \[CapitalOmega]-72 I p\[Phi] r2dot rdot u^2 \[CapitalOmega]-72 I p\[Phi]dot rdot^2 u^2 \[CapitalOmega]-24 I p\[Phi] rdot^3 u^3 \[CapitalOmega]-18 p\[Phi] r2dot u \[CapitalOmega]^2-36 p\[Phi]dot rdot u \[CapitalOmega]^2-36 p\[Phi] rdot^2 u^2 \[CapitalOmega]^2+4 I p\[Phi]dot \[CapitalOmega]^3+12 I p\[Phi] rdot u \[CapitalOmega]^3+p\[Phi] \[CapitalOmega]^4-4 I p\[Phi]dot \[CapitalOmega]2dot-12 I p\[Phi] rdot u \[CapitalOmega]2dot-4 p\[Phi] \[CapitalOmega] \[CapitalOmega]2dot-I p\[Phi] \[CapitalOmega]3dot+6 p\[Phi]2dot (3 r2dot u+6 rdot^2 u^2-6 I rdot u \[CapitalOmega]-\[CapitalOmega]^2-I \[CapitalOmega]dot)-18 I p\[Phi] r2dot u \[CapitalOmega]dot-36 I p\[Phi]dot rdot u \[CapitalOmega]dot-36 I p\[Phi] rdot^2 u^2 \[CapitalOmega]dot-12 p\[Phi]dot \[CapitalOmega] \[CapitalOmega]dot-36 p\[Phi] rdot u \[CapitalOmega] \[CapitalOmega]dot+6 I p\[Phi] \[CapitalOmega]^2 \[CapitalOmega]dot-3 p\[Phi] \[CapitalOmega]dot^2)+1/(6930 Sqrt[2] u^3) \[Eta]^5 \[Nu] Sqrt[\[Pi]-4 \[Pi] \[Nu]] (-36 I prr2dot^2 p\[Phi] (-12-7 \[Nu]+30 \[Nu]^2)+36 prr2dot (-4 I prrdot (-12-7 \[Nu]+30 \[Nu]^2) (p\[Phi]dot+3 p\[Phi] rdot u-I p\[Phi] \[CapitalOmega])-u (-7+6 \[Nu]+23 \[Nu]^2) (2 p\[Phi]dot^2+2 p\[Phi] (p\[Phi]2dot+4 p\[Phi]dot rdot u-2 I p\[Phi]dot \[CapitalOmega])+p\[Phi]^2 (2 r2dot u+2 rdot^2 u^2-4 I rdot u \[CapitalOmega]-\[CapitalOmega]^2-I \[CapitalOmega]dot))-2 I prr (-12-7 \[Nu]+30 \[Nu]^2) (p\[Phi]2dot+6 p\[Phi]dot rdot u-2 I p\[Phi]dot \[CapitalOmega]+p\[Phi] (3 r2dot u+6 rdot^2 u^2-6 I rdot u \[CapitalOmega]-\[CapitalOmega]^2-I \[CapitalOmega]dot)))-6 I prr^2 (-12-7 \[Nu]+30 \[Nu]^2) (p\[Phi]4dot+12 p\[Phi]dot r3dot u+3 p\[Phi] r4dot u+12 p\[Phi]3dot rdot u+18 p\[Phi] r2dot^2 u^2+72 p\[Phi]dot r2dot rdot u^2+24 p\[Phi] r3dot rdot u^2+36 p\[Phi] r2dot rdot^2 u^3+24 p\[Phi]dot rdot^3 u^3-4 I p\[Phi]3dot \[CapitalOmega]-36 I p\[Phi]dot r2dot u \[CapitalOmega]-12 I p\[Phi] r3dot u \[CapitalOmega]-72 I p\[Phi] r2dot rdot u^2 \[CapitalOmega]-72 I p\[Phi]dot rdot^2 u^2 \[CapitalOmega]-24 I p\[Phi] rdot^3 u^3 \[CapitalOmega]-18 p\[Phi] r2dot u \[CapitalOmega]^2-36 p\[Phi]dot rdot u \[CapitalOmega]^2-36 p\[Phi] rdot^2 u^2 \[CapitalOmega]^2+4 I p\[Phi]dot \[CapitalOmega]^3+12 I p\[Phi] rdot u \[CapitalOmega]^3+p\[Phi] \[CapitalOmega]^4-4 I p\[Phi]dot \[CapitalOmega]2dot-12 I p\[Phi] rdot u \[CapitalOmega]2dot-4 p\[Phi] \[CapitalOmega] \[CapitalOmega]2dot-I p\[Phi] \[CapitalOmega]3dot+6 p\[Phi]2dot (3 r2dot u+6 rdot^2 u^2-6 I rdot u \[CapitalOmega]-\[CapitalOmega]^2-I \[CapitalOmega]dot)-18 I p\[Phi] r2dot u \[CapitalOmega]dot-36 I p\[Phi]dot rdot u \[CapitalOmega]dot-36 I p\[Phi] rdot^2 u^2 \[CapitalOmega]dot-12 p\[Phi]dot \[CapitalOmega] \[CapitalOmega]dot-36 p\[Phi] rdot u \[CapitalOmega] \[CapitalOmega]dot+6 I p\[Phi] \[CapitalOmega]^2 \[CapitalOmega]dot-3 p\[Phi] \[CapitalOmega]dot^2)+6 prr (96 I prr3dot p\[Phi]dot+42 p\[Phi]2dot^2 u+14 p\[Phi] p\[Phi]4dot u+56 p\[Phi]3dot p\[Phi]dot u+288 I prr3dot p\[Phi] rdot u+168 p\[Phi] p\[Phi]2dot r2dot u^2+168 p\[Phi]dot^2 r2dot u^2+112 p\[Phi] p\[Phi]dot r3dot u^2+14 p\[Phi]^2 r4dot u^2+112 p\[Phi] p\[Phi]3dot rdot u^2+336 p\[Phi]2dot p\[Phi]dot rdot u^2+42 p\[Phi]^2 r2dot^2 u^3+336 p\[Phi] p\[Phi]dot r2dot rdot u^3+56 p\[Phi]^2 r3dot rdot u^3+168 p\[Phi] p\[Phi]2dot rdot^2 u^3+168 p\[Phi]dot^2 rdot^2 u^3+56 I prr3dot p\[Phi]dot \[Nu]-36 p\[Phi]2dot^2 u \[Nu]-12 p\[Phi] p\[Phi]4dot u \[Nu]-48 p\[Phi]3dot p\[Phi]dot u \[Nu]+168 I prr3dot p\[Phi] rdot u \[Nu]-144 p\[Phi] p\[Phi]2dot r2dot u^2 \[Nu]-144 p\[Phi]dot^2 r2dot u^2 \[Nu]-96 p\[Phi] p\[Phi]dot r3dot u^2 \[Nu]-12 p\[Phi]^2 r4dot u^2 \[Nu]-96 p\[Phi] p\[Phi]3dot rdot u^2 \[Nu]-288 p\[Phi]2dot p\[Phi]dot rdot u^2 \[Nu]-36 p\[Phi]^2 r2dot^2 u^3 \[Nu]-288 p\[Phi] p\[Phi]dot r2dot rdot u^3 \[Nu]-48 p\[Phi]^2 r3dot rdot u^3 \[Nu]-144 p\[Phi] p\[Phi]2dot rdot^2 u^3 \[Nu]-144 p\[Phi]dot^2 rdot^2 u^3 \[Nu]-240 I prr3dot p\[Phi]dot \[Nu]^2-138 p\[Phi]2dot^2 u \[Nu]^2-46 p\[Phi] p\[Phi]4dot u \[Nu]^2-184 p\[Phi]3dot p\[Phi]dot u \[Nu]^2-720 I prr3dot p\[Phi] rdot u \[Nu]^2-552 p\[Phi] p\[Phi]2dot r2dot u^2 \[Nu]^2-552 p\[Phi]dot^2 r2dot u^2 \[Nu]^2-368 p\[Phi] p\[Phi]dot r3dot u^2 \[Nu]^2-46 p\[Phi]^2 r4dot u^2 \[Nu]^2-368 p\[Phi] p\[Phi]3dot rdot u^2 \[Nu]^2-1104 p\[Phi]2dot p\[Phi]dot rdot u^2 \[Nu]^2-138 p\[Phi]^2 r2dot^2 u^3 \[Nu]^2-1104 p\[Phi] p\[Phi]dot r2dot rdot u^3 \[Nu]^2-184 p\[Phi]^2 r3dot rdot u^3 \[Nu]^2-552 p\[Phi] p\[Phi]2dot rdot^2 u^3 \[Nu]^2-552 p\[Phi]dot^2 rdot^2 u^3 \[Nu]^2-2 I prr4dot p\[Phi] (-12-7 \[Nu]+30 \[Nu]^2)+96 prr3dot p\[Phi] \[CapitalOmega]-56 I p\[Phi] p\[Phi]3dot u \[CapitalOmega]-168 I p\[Phi]2dot p\[Phi]dot u \[CapitalOmega]-336 I p\[Phi] p\[Phi]dot r2dot u^2 \[CapitalOmega]-56 I p\[Phi]^2 r3dot u^2 \[CapitalOmega]-336 I p\[Phi] p\[Phi]2dot rdot u^2 \[CapitalOmega]-336 I p\[Phi]dot^2 rdot u^2 \[CapitalOmega]-168 I p\[Phi]^2 r2dot rdot u^3 \[CapitalOmega]-336 I p\[Phi] p\[Phi]dot rdot^2 u^3 \[CapitalOmega]+56 prr3dot p\[Phi] \[Nu] \[CapitalOmega]+48 I p\[Phi] p\[Phi]3dot u \[Nu] \[CapitalOmega]+144 I p\[Phi]2dot p\[Phi]dot u \[Nu] \[CapitalOmega]+288 I p\[Phi] p\[Phi]dot r2dot u^2 \[Nu] \[CapitalOmega]+48 I p\[Phi]^2 r3dot u^2 \[Nu] \[CapitalOmega]+288 I p\[Phi] p\[Phi]2dot rdot u^2 \[Nu] \[CapitalOmega]+288 I p\[Phi]dot^2 rdot u^2 \[Nu] \[CapitalOmega]+144 I p\[Phi]^2 r2dot rdot u^3 \[Nu] \[CapitalOmega]+288 I p\[Phi] p\[Phi]dot rdot^2 u^3 \[Nu] \[CapitalOmega]-240 prr3dot p\[Phi] \[Nu]^2 \[CapitalOmega]+184 I p\[Phi] p\[Phi]3dot u \[Nu]^2 \[CapitalOmega]+552 I p\[Phi]2dot p\[Phi]dot u \[Nu]^2 \[CapitalOmega]+1104 I p\[Phi] p\[Phi]dot r2dot u^2 \[Nu]^2 \[CapitalOmega]+184 I p\[Phi]^2 r3dot u^2 \[Nu]^2 \[CapitalOmega]+1104 I p\[Phi] p\[Phi]2dot rdot u^2 \[Nu]^2 \[CapitalOmega]+1104 I p\[Phi]dot^2 rdot u^2 \[Nu]^2 \[CapitalOmega]+552 I p\[Phi]^2 r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]+1104 I p\[Phi] p\[Phi]dot rdot^2 u^3 \[Nu]^2 \[CapitalOmega]-84 p\[Phi] p\[Phi]2dot u \[CapitalOmega]^2-84 p\[Phi]dot^2 u \[CapitalOmega]^2-84 p\[Phi]^2 r2dot u^2 \[CapitalOmega]^2-336 p\[Phi] p\[Phi]dot rdot u^2 \[CapitalOmega]^2-84 p\[Phi]^2 rdot^2 u^3 \[CapitalOmega]^2+72 p\[Phi] p\[Phi]2dot u \[Nu] \[CapitalOmega]^2+72 p\[Phi]dot^2 u \[Nu] \[CapitalOmega]^2+72 p\[Phi]^2 r2dot u^2 \[Nu] \[CapitalOmega]^2+288 p\[Phi] p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]^2+72 p\[Phi]^2 rdot^2 u^3 \[Nu] \[CapitalOmega]^2+276 p\[Phi] p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]^2+276 p\[Phi]dot^2 u \[Nu]^2 \[CapitalOmega]^2+276 p\[Phi]^2 r2dot u^2 \[Nu]^2 \[CapitalOmega]^2+1104 p\[Phi] p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]^2+276 p\[Phi]^2 rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^2+56 I p\[Phi] p\[Phi]dot u \[CapitalOmega]^3+56 I p\[Phi]^2 rdot u^2 \[CapitalOmega]^3-48 I p\[Phi] p\[Phi]dot u \[Nu] \[CapitalOmega]^3-48 I p\[Phi]^2 rdot u^2 \[Nu] \[CapitalOmega]^3-184 I p\[Phi] p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^3-184 I p\[Phi]^2 rdot u^2 \[Nu]^2 \[CapitalOmega]^3+7 p\[Phi]^2 u \[CapitalOmega]^4-6 p\[Phi]^2 u \[Nu] \[CapitalOmega]^4-23 p\[Phi]^2 u \[Nu]^2 \[CapitalOmega]^4-56 I p\[Phi] p\[Phi]dot u \[CapitalOmega]2dot-56 I p\[Phi]^2 rdot u^2 \[CapitalOmega]2dot+48 I p\[Phi] p\[Phi]dot u \[Nu] \[CapitalOmega]2dot+48 I p\[Phi]^2 rdot u^2 \[Nu] \[CapitalOmega]2dot+184 I p\[Phi] p\[Phi]dot u \[Nu]^2 \[CapitalOmega]2dot+184 I p\[Phi]^2 rdot u^2 \[Nu]^2 \[CapitalOmega]2dot-28 p\[Phi]^2 u \[CapitalOmega] \[CapitalOmega]2dot+24 p\[Phi]^2 u \[Nu] \[CapitalOmega] \[CapitalOmega]2dot+92 p\[Phi]^2 u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-7 I p\[Phi]^2 u \[CapitalOmega]3dot+6 I p\[Phi]^2 u \[Nu] \[CapitalOmega]3dot+23 I p\[Phi]^2 u \[Nu]^2 \[CapitalOmega]3dot-84 I p\[Phi] p\[Phi]2dot u \[CapitalOmega]dot-84 I p\[Phi]dot^2 u \[CapitalOmega]dot-84 I p\[Phi]^2 r2dot u^2 \[CapitalOmega]dot-336 I p\[Phi] p\[Phi]dot rdot u^2 \[CapitalOmega]dot-84 I p\[Phi]^2 rdot^2 u^3 \[CapitalOmega]dot+72 I p\[Phi] p\[Phi]2dot u \[Nu] \[CapitalOmega]dot+72 I p\[Phi]dot^2 u \[Nu] \[CapitalOmega]dot+72 I p\[Phi]^2 r2dot u^2 \[Nu] \[CapitalOmega]dot+288 I p\[Phi] p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]dot+72 I p\[Phi]^2 rdot^2 u^3 \[Nu] \[CapitalOmega]dot+276 I p\[Phi] p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]dot+276 I p\[Phi]dot^2 u \[Nu]^2 \[CapitalOmega]dot+276 I p\[Phi]^2 r2dot u^2 \[Nu]^2 \[CapitalOmega]dot+1104 I p\[Phi] p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]dot+276 I p\[Phi]^2 rdot^2 u^3 \[Nu]^2 \[CapitalOmega]dot-168 p\[Phi] p\[Phi]dot u \[CapitalOmega] \[CapitalOmega]dot-168 p\[Phi]^2 rdot u^2 \[CapitalOmega] \[CapitalOmega]dot+144 p\[Phi] p\[Phi]dot u \[Nu] \[CapitalOmega] \[CapitalOmega]dot+144 p\[Phi]^2 rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+552 p\[Phi] p\[Phi]dot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+552 p\[Phi]^2 rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+42 I p\[Phi]^2 u \[CapitalOmega]^2 \[CapitalOmega]dot-36 I p\[Phi]^2 u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot-138 I p\[Phi]^2 u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot-21 p\[Phi]^2 u \[CapitalOmega]dot^2+18 p\[Phi]^2 u \[Nu] \[CapitalOmega]dot^2+69 p\[Phi]^2 u \[Nu]^2 \[CapitalOmega]dot^2-8 I prrdot (-12-7 \[Nu]+30 \[Nu]^2) (p\[Phi]3dot+3 p\[Phi] r3dot u+9 p\[Phi]2dot rdot u+18 p\[Phi] r2dot rdot u^2+6 p\[Phi] rdot^3 u^3-3 I p\[Phi]2dot \[CapitalOmega]-9 I p\[Phi] r2dot u \[CapitalOmega]-18 I p\[Phi] rdot^2 u^2 \[CapitalOmega]-9 p\[Phi] rdot u \[CapitalOmega]^2+I p\[Phi] \[CapitalOmega]^3-I p\[Phi] \[CapitalOmega]2dot+3 p\[Phi]dot (3 r2dot u+6 rdot^2 u^2-6 I rdot u \[CapitalOmega]-\[CapitalOmega]^2-I \[CapitalOmega]dot)-9 I p\[Phi] rdot u \[CapitalOmega]dot-3 p\[Phi] \[CapitalOmega] \[CapitalOmega]dot))-I (24 prr3dot p\[Phi] (2 prrdot (-12-7 \[Nu]+30 \[Nu]^2)-I u (-7+6 \[Nu]+23 \[Nu]^2) (2 p\[Phi]dot+2 p\[Phi] rdot u-I p\[Phi] \[CapitalOmega]))+72 prrdot^2 (-12-7 \[Nu]+30 \[Nu]^2) (p\[Phi]2dot+6 p\[Phi]dot rdot u-2 I p\[Phi]dot \[CapitalOmega]+p\[Phi] (3 r2dot u+6 rdot^2 u^2-6 I rdot u \[CapitalOmega]-\[CapitalOmega]^2-I \[CapitalOmega]dot))+u (-180 p\[Phi] p\[Phi]2dot^2 u-240 p\[Phi] p\[Phi]3dot p\[Phi]dot u-360 p\[Phi]2dot p\[Phi]dot^2 u+7344 p\[Phi]2dot r2dot u+4896 p\[Phi]dot r3dot u+1224 p\[Phi] r4dot u+4896 p\[Phi]3dot rdot u-180 p\[Phi]^2 p\[Phi]2dot r2dot u^2-360 p\[Phi] p\[Phi]dot^2 r2dot u^2+3672 p\[Phi] r2dot^2 u^2-120 p\[Phi]^2 p\[Phi]dot r3dot u^2-10 p\[Phi]^3 r4dot u^2-120 p\[Phi]^2 p\[Phi]3dot rdot u^2-720 p\[Phi] p\[Phi]2dot p\[Phi]dot rdot u^2-240 p\[Phi]dot^3 rdot u^2+14688 p\[Phi]dot r2dot rdot u^2+4896 p\[Phi] r3dot rdot u^2+7344 p\[Phi]2dot rdot^2 u^2+1908 p\[Phi] p\[Phi]2dot^2 u \[Nu]+2544 p\[Phi] p\[Phi]3dot p\[Phi]dot u \[Nu]+3816 p\[Phi]2dot p\[Phi]dot^2 u \[Nu]-16308 p\[Phi]2dot r2dot u \[Nu]-10872 p\[Phi]dot r3dot u \[Nu]-2718 p\[Phi] r4dot u \[Nu]-10872 p\[Phi]3dot rdot u \[Nu]+1908 p\[Phi]^2 p\[Phi]2dot r2dot u^2 \[Nu]+3816 p\[Phi] p\[Phi]dot^2 r2dot u^2 \[Nu]-8154 p\[Phi] r2dot^2 u^2 \[Nu]+1272 p\[Phi]^2 p\[Phi]dot r3dot u^2 \[Nu]+106 p\[Phi]^3 r4dot u^2 \[Nu]+1272 p\[Phi]^2 p\[Phi]3dot rdot u^2 \[Nu]+7632 p\[Phi] p\[Phi]2dot p\[Phi]dot rdot u^2 \[Nu]+2544 p\[Phi]dot^3 rdot u^2 \[Nu]-32616 p\[Phi]dot r2dot rdot u^2 \[Nu]-10872 p\[Phi] r3dot rdot u^2 \[Nu]-16308 p\[Phi]2dot rdot^2 u^2 \[Nu]-7668 p\[Phi] p\[Phi]2dot^2 u \[Nu]^2-10224 p\[Phi] p\[Phi]3dot p\[Phi]dot u \[Nu]^2-15336 p\[Phi]2dot p\[Phi]dot^2 u \[Nu]^2+5400 p\[Phi]2dot r2dot u \[Nu]^2+3600 p\[Phi]dot r3dot u \[Nu]^2+900 p\[Phi] r4dot u \[Nu]^2+3600 p\[Phi]3dot rdot u \[Nu]^2-7668 p\[Phi]^2 p\[Phi]2dot r2dot u^2 \[Nu]^2-15336 p\[Phi] p\[Phi]dot^2 r2dot u^2 \[Nu]^2+2700 p\[Phi] r2dot^2 u^2 \[Nu]^2-5112 p\[Phi]^2 p\[Phi]dot r3dot u^2 \[Nu]^2-426 p\[Phi]^3 r4dot u^2 \[Nu]^2-5112 p\[Phi]^2 p\[Phi]3dot rdot u^2 \[Nu]^2-30672 p\[Phi] p\[Phi]2dot p\[Phi]dot rdot u^2 \[Nu]^2-10224 p\[Phi]dot^3 rdot u^2 \[Nu]^2+10800 p\[Phi]dot r2dot rdot u^2 \[Nu]^2+3600 p\[Phi] r3dot rdot u^2 \[Nu]^2+5400 p\[Phi]2dot rdot^2 u^2 \[Nu]^2-6 I prr4dot p\[Phi]^2 (-7+6 \[Nu]+23 \[Nu]^2)+9 p\[Phi]4dot (68-151 \[Nu]+50 \[Nu]^2)-6 p\[Phi]^2 p\[Phi]4dot u (5-53 \[Nu]+213 \[Nu]^2)-2448 I p\[Phi]3dot \[CapitalOmega]+120 I p\[Phi]^2 p\[Phi]3dot u \[CapitalOmega]+720 I p\[Phi] p\[Phi]2dot p\[Phi]dot u \[CapitalOmega]+240 I p\[Phi]dot^3 u \[CapitalOmega]-14688 I p\[Phi]dot r2dot u \[CapitalOmega]-4896 I p\[Phi] r3dot u \[CapitalOmega]-14688 I p\[Phi]2dot rdot u \[CapitalOmega]+360 I p\[Phi]^2 p\[Phi]dot r2dot u^2 \[CapitalOmega]+40 I p\[Phi]^3 r3dot u^2 \[CapitalOmega]+360 I p\[Phi]^2 p\[Phi]2dot rdot u^2 \[CapitalOmega]+720 I p\[Phi] p\[Phi]dot^2 rdot u^2 \[CapitalOmega]-14688 I p\[Phi] r2dot rdot u^2 \[CapitalOmega]-14688 I p\[Phi]dot rdot^2 u^2 \[CapitalOmega]+5436 I p\[Phi]3dot \[Nu] \[CapitalOmega]-1272 I p\[Phi]^2 p\[Phi]3dot u \[Nu] \[CapitalOmega]-7632 I p\[Phi] p\[Phi]2dot p\[Phi]dot u \[Nu] \[CapitalOmega]-2544 I p\[Phi]dot^3 u \[Nu] \[CapitalOmega]+32616 I p\[Phi]dot r2dot u \[Nu] \[CapitalOmega]+10872 I p\[Phi] r3dot u \[Nu] \[CapitalOmega]+32616 I p\[Phi]2dot rdot u \[Nu] \[CapitalOmega]-3816 I p\[Phi]^2 p\[Phi]dot r2dot u^2 \[Nu] \[CapitalOmega]-424 I p\[Phi]^3 r3dot u^2 \[Nu] \[CapitalOmega]-3816 I p\[Phi]^2 p\[Phi]2dot rdot u^2 \[Nu] \[CapitalOmega]-7632 I p\[Phi] p\[Phi]dot^2 rdot u^2 \[Nu] \[CapitalOmega]+32616 I p\[Phi] r2dot rdot u^2 \[Nu] \[CapitalOmega]+32616 I p\[Phi]dot rdot^2 u^2 \[Nu] \[CapitalOmega]-1800 I p\[Phi]3dot \[Nu]^2 \[CapitalOmega]+5112 I p\[Phi]^2 p\[Phi]3dot u \[Nu]^2 \[CapitalOmega]+30672 I p\[Phi] p\[Phi]2dot p\[Phi]dot u \[Nu]^2 \[CapitalOmega]+10224 I p\[Phi]dot^3 u \[Nu]^2 \[CapitalOmega]-10800 I p\[Phi]dot r2dot u \[Nu]^2 \[CapitalOmega]-3600 I p\[Phi] r3dot u \[Nu]^2 \[CapitalOmega]-10800 I p\[Phi]2dot rdot u \[Nu]^2 \[CapitalOmega]+15336 I p\[Phi]^2 p\[Phi]dot r2dot u^2 \[Nu]^2 \[CapitalOmega]+1704 I p\[Phi]^3 r3dot u^2 \[Nu]^2 \[CapitalOmega]+15336 I p\[Phi]^2 p\[Phi]2dot rdot u^2 \[Nu]^2 \[CapitalOmega]+30672 I p\[Phi] p\[Phi]dot^2 rdot u^2 \[Nu]^2 \[CapitalOmega]-10800 I p\[Phi] r2dot rdot u^2 \[Nu]^2 \[CapitalOmega]-10800 I p\[Phi]dot rdot^2 u^2 \[Nu]^2 \[CapitalOmega]-3672 p\[Phi]2dot \[CapitalOmega]^2+180 p\[Phi]^2 p\[Phi]2dot u \[CapitalOmega]^2+360 p\[Phi] p\[Phi]dot^2 u \[CapitalOmega]^2-7344 p\[Phi] r2dot u \[CapitalOmega]^2-14688 p\[Phi]dot rdot u \[CapitalOmega]^2+60 p\[Phi]^3 r2dot u^2 \[CapitalOmega]^2+360 p\[Phi]^2 p\[Phi]dot rdot u^2 \[CapitalOmega]^2-7344 p\[Phi] rdot^2 u^2 \[CapitalOmega]^2+8154 p\[Phi]2dot \[Nu] \[CapitalOmega]^2-1908 p\[Phi]^2 p\[Phi]2dot u \[Nu] \[CapitalOmega]^2-3816 p\[Phi] p\[Phi]dot^2 u \[Nu] \[CapitalOmega]^2+16308 p\[Phi] r2dot u \[Nu] \[CapitalOmega]^2+32616 p\[Phi]dot rdot u \[Nu] \[CapitalOmega]^2-636 p\[Phi]^3 r2dot u^2 \[Nu] \[CapitalOmega]^2-3816 p\[Phi]^2 p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]^2+16308 p\[Phi] rdot^2 u^2 \[Nu] \[CapitalOmega]^2-2700 p\[Phi]2dot \[Nu]^2 \[CapitalOmega]^2+7668 p\[Phi]^2 p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]^2+15336 p\[Phi] p\[Phi]dot^2 u \[Nu]^2 \[CapitalOmega]^2-5400 p\[Phi] r2dot u \[Nu]^2 \[CapitalOmega]^2-10800 p\[Phi]dot rdot u \[Nu]^2 \[CapitalOmega]^2+2556 p\[Phi]^3 r2dot u^2 \[Nu]^2 \[CapitalOmega]^2+15336 p\[Phi]^2 p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]^2-5400 p\[Phi] rdot^2 u^2 \[Nu]^2 \[CapitalOmega]^2+2448 I p\[Phi]dot \[CapitalOmega]^3-120 I p\[Phi]^2 p\[Phi]dot u \[CapitalOmega]^3+4896 I p\[Phi] rdot u \[CapitalOmega]^3-40 I p\[Phi]^3 rdot u^2 \[CapitalOmega]^3-5436 I p\[Phi]dot \[Nu] \[CapitalOmega]^3+1272 I p\[Phi]^2 p\[Phi]dot u \[Nu] \[CapitalOmega]^3-10872 I p\[Phi] rdot u \[Nu] \[CapitalOmega]^3+424 I p\[Phi]^3 rdot u^2 \[Nu] \[CapitalOmega]^3+1800 I p\[Phi]dot \[Nu]^2 \[CapitalOmega]^3-5112 I p\[Phi]^2 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^3+3600 I p\[Phi] rdot u \[Nu]^2 \[CapitalOmega]^3-1704 I p\[Phi]^3 rdot u^2 \[Nu]^2 \[CapitalOmega]^3+612 p\[Phi] \[CapitalOmega]^4-10 p\[Phi]^3 u \[CapitalOmega]^4-1359 p\[Phi] \[Nu] \[CapitalOmega]^4+106 p\[Phi]^3 u \[Nu] \[CapitalOmega]^4+450 p\[Phi] \[Nu]^2 \[CapitalOmega]^4-426 p\[Phi]^3 u \[Nu]^2 \[CapitalOmega]^4-2448 I p\[Phi]dot \[CapitalOmega]2dot+120 I p\[Phi]^2 p\[Phi]dot u \[CapitalOmega]2dot-4896 I p\[Phi] rdot u \[CapitalOmega]2dot+40 I p\[Phi]^3 rdot u^2 \[CapitalOmega]2dot+5436 I p\[Phi]dot \[Nu] \[CapitalOmega]2dot-1272 I p\[Phi]^2 p\[Phi]dot u \[Nu] \[CapitalOmega]2dot+10872 I p\[Phi] rdot u \[Nu] \[CapitalOmega]2dot-424 I p\[Phi]^3 rdot u^2 \[Nu] \[CapitalOmega]2dot-1800 I p\[Phi]dot \[Nu]^2 \[CapitalOmega]2dot+5112 I p\[Phi]^2 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]2dot-3600 I p\[Phi] rdot u \[Nu]^2 \[CapitalOmega]2dot+1704 I p\[Phi]^3 rdot u^2 \[Nu]^2 \[CapitalOmega]2dot-2448 p\[Phi] \[CapitalOmega] \[CapitalOmega]2dot+40 p\[Phi]^3 u \[CapitalOmega] \[CapitalOmega]2dot+5436 p\[Phi] \[Nu] \[CapitalOmega] \[CapitalOmega]2dot-424 p\[Phi]^3 u \[Nu] \[CapitalOmega] \[CapitalOmega]2dot-1800 p\[Phi] \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot+1704 p\[Phi]^3 u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-612 I p\[Phi] \[CapitalOmega]3dot+10 I p\[Phi]^3 u \[CapitalOmega]3dot+1359 I p\[Phi] \[Nu] \[CapitalOmega]3dot-106 I p\[Phi]^3 u \[Nu] \[CapitalOmega]3dot-450 I p\[Phi] \[Nu]^2 \[CapitalOmega]3dot+426 I p\[Phi]^3 u \[Nu]^2 \[CapitalOmega]3dot-3672 I p\[Phi]2dot \[CapitalOmega]dot+180 I p\[Phi]^2 p\[Phi]2dot u \[CapitalOmega]dot+360 I p\[Phi] p\[Phi]dot^2 u \[CapitalOmega]dot-7344 I p\[Phi] r2dot u \[CapitalOmega]dot-14688 I p\[Phi]dot rdot u \[CapitalOmega]dot+60 I p\[Phi]^3 r2dot u^2 \[CapitalOmega]dot+360 I p\[Phi]^2 p\[Phi]dot rdot u^2 \[CapitalOmega]dot-7344 I p\[Phi] rdot^2 u^2 \[CapitalOmega]dot+8154 I p\[Phi]2dot \[Nu] \[CapitalOmega]dot-1908 I p\[Phi]^2 p\[Phi]2dot u \[Nu] \[CapitalOmega]dot-3816 I p\[Phi] p\[Phi]dot^2 u \[Nu] \[CapitalOmega]dot+16308 I p\[Phi] r2dot u \[Nu] \[CapitalOmega]dot+32616 I p\[Phi]dot rdot u \[Nu] \[CapitalOmega]dot-636 I p\[Phi]^3 r2dot u^2 \[Nu] \[CapitalOmega]dot-3816 I p\[Phi]^2 p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]dot+16308 I p\[Phi] rdot^2 u^2 \[Nu] \[CapitalOmega]dot-2700 I p\[Phi]2dot \[Nu]^2 \[CapitalOmega]dot+7668 I p\[Phi]^2 p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]dot+15336 I p\[Phi] p\[Phi]dot^2 u \[Nu]^2 \[CapitalOmega]dot-5400 I p\[Phi] r2dot u \[Nu]^2 \[CapitalOmega]dot-10800 I p\[Phi]dot rdot u \[Nu]^2 \[CapitalOmega]dot+2556 I p\[Phi]^3 r2dot u^2 \[Nu]^2 \[CapitalOmega]dot+15336 I p\[Phi]^2 p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]dot-5400 I p\[Phi] rdot^2 u^2 \[Nu]^2 \[CapitalOmega]dot-7344 p\[Phi]dot \[CapitalOmega] \[CapitalOmega]dot+360 p\[Phi]^2 p\[Phi]dot u \[CapitalOmega] \[CapitalOmega]dot-14688 p\[Phi] rdot u \[CapitalOmega] \[CapitalOmega]dot+120 p\[Phi]^3 rdot u^2 \[CapitalOmega] \[CapitalOmega]dot+16308 p\[Phi]dot \[Nu] \[CapitalOmega] \[CapitalOmega]dot-3816 p\[Phi]^2 p\[Phi]dot u \[Nu] \[CapitalOmega] \[CapitalOmega]dot+32616 p\[Phi] rdot u \[Nu] \[CapitalOmega] \[CapitalOmega]dot-1272 p\[Phi]^3 rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-5400 p\[Phi]dot \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+15336 p\[Phi]^2 p\[Phi]dot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-10800 p\[Phi] rdot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+5112 p\[Phi]^3 rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+3672 I p\[Phi] \[CapitalOmega]^2 \[CapitalOmega]dot-60 I p\[Phi]^3 u \[CapitalOmega]^2 \[CapitalOmega]dot-8154 I p\[Phi] \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot+636 I p\[Phi]^3 u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot+2700 I p\[Phi] \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot-2556 I p\[Phi]^3 u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot-1836 p\[Phi] \[CapitalOmega]dot^2+30 p\[Phi]^3 u \[CapitalOmega]dot^2+4077 p\[Phi] \[Nu] \[CapitalOmega]dot^2-318 p\[Phi]^3 u \[Nu] \[CapitalOmega]dot^2-1350 p\[Phi] \[Nu]^2 \[CapitalOmega]dot^2+1278 p\[Phi]^3 u \[Nu]^2 \[CapitalOmega]dot^2)-24 I prrdot u (-7+6 \[Nu]+23 \[Nu]^2) (6 p\[Phi]dot (p\[Phi]2dot+2 p\[Phi]dot rdot u-I p\[Phi]dot \[CapitalOmega])+2 p\[Phi] (p\[Phi]3dot+6 p\[Phi]2dot rdot u-3 I p\[Phi]2dot \[CapitalOmega]+3 p\[Phi]dot (2 r2dot u+2 rdot^2 u^2-4 I rdot u \[CapitalOmega]-\[CapitalOmega]^2-I \[CapitalOmega]dot))+p\[Phi]^2 (2 r3dot u+6 r2dot u (rdot u-I \[CapitalOmega])-I (6 rdot^2 u^2 \[CapitalOmega]-\[CapitalOmega]^3+\[CapitalOmega]2dot-3 I \[CapitalOmega] \[CapitalOmega]dot+6 rdot u (-I \[CapitalOmega]^2+\[CapitalOmega]dot)))))));
hinst[5,5]=E^(-5 I \[Phi]) (1/(12 u^5) Sqrt[\[Pi]/330] \[Eta]^3 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (r5dot u+20 r4dot rdot u^2+120 r3dot rdot^2 u^3+24 rdot^5 u^5+60 r2dot^2 u^2 (3 rdot u-5 I \[CapitalOmega])-25 I r4dot u \[CapitalOmega]-400 I r3dot rdot u^2 \[CapitalOmega]-600 I rdot^4 u^4 \[CapitalOmega]-250 r3dot u \[CapitalOmega]^2-3000 rdot^3 u^3 \[CapitalOmega]^2+5000 I rdot^2 u^2 \[CapitalOmega]^3+3125 rdot u \[CapitalOmega]^4-625 I \[CapitalOmega]^5-200 I rdot^2 u^2 \[CapitalOmega]2dot-500 rdot u \[CapitalOmega] \[CapitalOmega]2dot+250 I \[CapitalOmega]^2 \[CapitalOmega]2dot-25 I rdot u \[CapitalOmega]3dot-25 \[CapitalOmega] \[CapitalOmega]3dot-I \[CapitalOmega]4dot-50 I r3dot u \[CapitalOmega]dot-600 I rdot^3 u^3 \[CapitalOmega]dot-3000 rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]dot+3750 I rdot u \[CapitalOmega]^2 \[CapitalOmega]dot+1250 \[CapitalOmega]^3 \[CapitalOmega]dot-50 \[CapitalOmega]2dot \[CapitalOmega]dot-375 rdot u \[CapitalOmega]dot^2+375 I \[CapitalOmega] \[CapitalOmega]dot^2+10 r2dot u (4 r3dot u+24 rdot^3 u^3-180 I rdot^2 u^2 \[CapitalOmega]-60 rdot u (5 \[CapitalOmega]^2+I \[CapitalOmega]dot)+5 I (25 \[CapitalOmega]^3-\[CapitalOmega]2dot+15 I \[CapitalOmega] \[CapitalOmega]dot)))+1/(4680 u^5) Sqrt[\[Pi]/330] \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (-990 prr4dot prrdot+160 I prr5dot p\[Phi] u+1600 I prr3dot p\[Phi]2dot u+800 I prrdot p\[Phi]4dot u+800 I prr4dot p\[Phi]dot u-9900 prrdot^2 r3dot u-19800 prr3dot prrdot rdot u+1220 p\[Phi]2dot p\[Phi]3dot u^2+122 p\[Phi] p\[Phi]5dot u^2+610 p\[Phi]4dot p\[Phi]dot u^2+6400 I prr3dot p\[Phi] r2dot u^2+19200 I prrdot p\[Phi]2dot r2dot u^2+12800 I prrdot p\[Phi]dot r3dot u^2+3200 I prrdot p\[Phi] r4dot u^2+1860 r5dot u^2+3200 I prr4dot p\[Phi] rdot u^2+12800 I prrdot p\[Phi]3dot rdot u^2+12800 I prr3dot p\[Phi]dot rdot u^2-118800 prrdot^2 r2dot rdot u^2+3660 p\[Phi] p\[Phi]3dot r2dot u^3+10980 p\[Phi]2dot p\[Phi]dot r2dot u^3+28800 I prrdot p\[Phi] r2dot^2 u^3+3660 p\[Phi] p\[Phi]2dot r3dot u^3+3660 p\[Phi]dot^2 r3dot u^3+55800 r2dot r3dot u^3+1830 p\[Phi] p\[Phi]dot r4dot u^3+183 p\[Phi]^2 r5dot u^3+5490 p\[Phi]2dot^2 rdot u^3+1830 p\[Phi] p\[Phi]4dot rdot u^3+7320 p\[Phi]3dot p\[Phi]dot rdot u^3+115200 I prrdot p\[Phi]dot r2dot rdot u^3+38400 I prrdot p\[Phi] r3dot rdot u^3+27900 r4dot rdot u^3+19200 I prr3dot p\[Phi] rdot^2 u^3+57600 I prrdot p\[Phi]2dot rdot^2 u^3-118800 prrdot^2 rdot^3 u^3+10980 p\[Phi] p\[Phi]dot r2dot^2 u^4+3660 p\[Phi]^2 r2dot r3dot u^4+21960 p\[Phi] p\[Phi]2dot r2dot rdot u^4+21960 p\[Phi]dot^2 r2dot rdot u^4+167400 r2dot^2 rdot u^4+14640 p\[Phi] p\[Phi]dot r3dot rdot u^4+1830 p\[Phi]^2 r4dot rdot u^4+7320 p\[Phi] p\[Phi]3dot rdot^2 u^4+21960 p\[Phi]2dot p\[Phi]dot rdot^2 u^4+115200 I prrdot p\[Phi] r2dot rdot^2 u^4+111600 r3dot rdot^2 u^4+76800 I prrdot p\[Phi]dot rdot^3 u^4+5490 p\[Phi]^2 r2dot^2 rdot u^5+21960 p\[Phi] p\[Phi]dot r2dot rdot^2 u^5+3660 p\[Phi]^2 r3dot rdot^2 u^5+7320 p\[Phi] p\[Phi]2dot rdot^3 u^5+7320 p\[Phi]dot^2 rdot^3 u^5+111600 r2dot rdot^3 u^5+19200 I prrdot p\[Phi] rdot^4 u^5+60 prr4dot prrdot \[Nu]-250 I prr5dot p\[Phi] u \[Nu]-2500 I prr3dot p\[Phi]2dot u \[Nu]-1250 I prrdot p\[Phi]4dot u \[Nu]-1250 I prr4dot p\[Phi]dot u \[Nu]+600 prrdot^2 r3dot u \[Nu]+1200 prr3dot prrdot rdot u \[Nu]-4880 p\[Phi]2dot p\[Phi]3dot u^2 \[Nu]-488 p\[Phi] p\[Phi]5dot u^2 \[Nu]-2440 p\[Phi]4dot p\[Phi]dot u^2 \[Nu]-10000 I prr3dot p\[Phi] r2dot u^2 \[Nu]-30000 I prrdot p\[Phi]2dot r2dot u^2 \[Nu]-20000 I prrdot p\[Phi]dot r3dot u^2 \[Nu]-5000 I prrdot p\[Phi] r4dot u^2 \[Nu]-4008 r5dot u^2 \[Nu]-5000 I prr4dot p\[Phi] rdot u^2 \[Nu]-20000 I prrdot p\[Phi]3dot rdot u^2 \[Nu]-20000 I prr3dot p\[Phi]dot rdot u^2 \[Nu]+7200 prrdot^2 r2dot rdot u^2 \[Nu]-14640 p\[Phi] p\[Phi]3dot r2dot u^3 \[Nu]-43920 p\[Phi]2dot p\[Phi]dot r2dot u^3 \[Nu]-45000 I prrdot p\[Phi] r2dot^2 u^3 \[Nu]-14640 p\[Phi] p\[Phi]2dot r3dot u^3 \[Nu]-14640 p\[Phi]dot^2 r3dot u^3 \[Nu]-120240 r2dot r3dot u^3 \[Nu]-7320 p\[Phi] p\[Phi]dot r4dot u^3 \[Nu]-732 p\[Phi]^2 r5dot u^3 \[Nu]-21960 p\[Phi]2dot^2 rdot u^3 \[Nu]-7320 p\[Phi] p\[Phi]4dot rdot u^3 \[Nu]-29280 p\[Phi]3dot p\[Phi]dot rdot u^3 \[Nu]-180000 I prrdot p\[Phi]dot r2dot rdot u^3 \[Nu]-60000 I prrdot p\[Phi] r3dot rdot u^3 \[Nu]-60120 r4dot rdot u^3 \[Nu]-30000 I prr3dot p\[Phi] rdot^2 u^3 \[Nu]-90000 I prrdot p\[Phi]2dot rdot^2 u^3 \[Nu]+7200 prrdot^2 rdot^3 u^3 \[Nu]-43920 p\[Phi] p\[Phi]dot r2dot^2 u^4 \[Nu]-14640 p\[Phi]^2 r2dot r3dot u^4 \[Nu]-87840 p\[Phi] p\[Phi]2dot r2dot rdot u^4 \[Nu]-87840 p\[Phi]dot^2 r2dot rdot u^4 \[Nu]-360720 r2dot^2 rdot u^4 \[Nu]-58560 p\[Phi] p\[Phi]dot r3dot rdot u^4 \[Nu]-7320 p\[Phi]^2 r4dot rdot u^4 \[Nu]-29280 p\[Phi] p\[Phi]3dot rdot^2 u^4 \[Nu]-87840 p\[Phi]2dot p\[Phi]dot rdot^2 u^4 \[Nu]-180000 I prrdot p\[Phi] r2dot rdot^2 u^4 \[Nu]-240480 r3dot rdot^2 u^4 \[Nu]-120000 I prrdot p\[Phi]dot rdot^3 u^4 \[Nu]-21960 p\[Phi]^2 r2dot^2 rdot u^5 \[Nu]-87840 p\[Phi] p\[Phi]dot r2dot rdot^2 u^5 \[Nu]-14640 p\[Phi]^2 r3dot rdot^2 u^5 \[Nu]-29280 p\[Phi] p\[Phi]2dot rdot^3 u^5 \[Nu]-29280 p\[Phi]dot^2 rdot^3 u^5 \[Nu]-240480 r2dot rdot^3 u^5 \[Nu]-30000 I prrdot p\[Phi] rdot^4 u^5 \[Nu]+2880 prr4dot prrdot \[Nu]^2-300 I prr5dot p\[Phi] u \[Nu]^2-3000 I prr3dot p\[Phi]2dot u \[Nu]^2-1500 I prrdot p\[Phi]4dot u \[Nu]^2-1500 I prr4dot p\[Phi]dot u \[Nu]^2+28800 prrdot^2 r3dot u \[Nu]^2+57600 prr3dot prrdot rdot u \[Nu]^2-240 p\[Phi]2dot p\[Phi]3dot u^2 \[Nu]^2-24 p\[Phi] p\[Phi]5dot u^2 \[Nu]^2-120 p\[Phi]4dot p\[Phi]dot u^2 \[Nu]^2-12000 I prr3dot p\[Phi] r2dot u^2 \[Nu]^2-36000 I prrdot p\[Phi]2dot r2dot u^2 \[Nu]^2-24000 I prrdot p\[Phi]dot r3dot u^2 \[Nu]^2-6000 I prrdot p\[Phi] r4dot u^2 \[Nu]^2+1056 r5dot u^2 \[Nu]^2-6000 I prr4dot p\[Phi] rdot u^2 \[Nu]^2-24000 I prrdot p\[Phi]3dot rdot u^2 \[Nu]^2-24000 I prr3dot p\[Phi]dot rdot u^2 \[Nu]^2+345600 prrdot^2 r2dot rdot u^2 \[Nu]^2-720 p\[Phi] p\[Phi]3dot r2dot u^3 \[Nu]^2-2160 p\[Phi]2dot p\[Phi]dot r2dot u^3 \[Nu]^2-54000 I prrdot p\[Phi] r2dot^2 u^3 \[Nu]^2-720 p\[Phi] p\[Phi]2dot r3dot u^3 \[Nu]^2-720 p\[Phi]dot^2 r3dot u^3 \[Nu]^2+31680 r2dot r3dot u^3 \[Nu]^2-360 p\[Phi] p\[Phi]dot r4dot u^3 \[Nu]^2-36 p\[Phi]^2 r5dot u^3 \[Nu]^2-1080 p\[Phi]2dot^2 rdot u^3 \[Nu]^2-360 p\[Phi] p\[Phi]4dot rdot u^3 \[Nu]^2-1440 p\[Phi]3dot p\[Phi]dot rdot u^3 \[Nu]^2-216000 I prrdot p\[Phi]dot r2dot rdot u^3 \[Nu]^2-72000 I prrdot p\[Phi] r3dot rdot u^3 \[Nu]^2+15840 r4dot rdot u^3 \[Nu]^2-36000 I prr3dot p\[Phi] rdot^2 u^3 \[Nu]^2-108000 I prrdot p\[Phi]2dot rdot^2 u^3 \[Nu]^2+345600 prrdot^2 rdot^3 u^3 \[Nu]^2-2160 p\[Phi] p\[Phi]dot r2dot^2 u^4 \[Nu]^2-720 p\[Phi]^2 r2dot r3dot u^4 \[Nu]^2-4320 p\[Phi] p\[Phi]2dot r2dot rdot u^4 \[Nu]^2-4320 p\[Phi]dot^2 r2dot rdot u^4 \[Nu]^2+95040 r2dot^2 rdot u^4 \[Nu]^2-2880 p\[Phi] p\[Phi]dot r3dot rdot u^4 \[Nu]^2-360 p\[Phi]^2 r4dot rdot u^4 \[Nu]^2-1440 p\[Phi] p\[Phi]3dot rdot^2 u^4 \[Nu]^2-4320 p\[Phi]2dot p\[Phi]dot rdot^2 u^4 \[Nu]^2-216000 I prrdot p\[Phi] r2dot rdot^2 u^4 \[Nu]^2+63360 r3dot rdot^2 u^4 \[Nu]^2-144000 I prrdot p\[Phi]dot rdot^3 u^4 \[Nu]^2-1080 p\[Phi]^2 r2dot^2 rdot u^5 \[Nu]^2-4320 p\[Phi] p\[Phi]dot r2dot rdot^2 u^5 \[Nu]^2-720 p\[Phi]^2 r3dot rdot^2 u^5 \[Nu]^2-1440 p\[Phi] p\[Phi]2dot rdot^3 u^5 \[Nu]^2-1440 p\[Phi]dot^2 rdot^3 u^5 \[Nu]^2+63360 r2dot rdot^3 u^5 \[Nu]^2-36000 I prrdot p\[Phi] rdot^4 u^5 \[Nu]^2+6 prr prr5dot (-33+2 \[Nu]+96 \[Nu]^2)+450 prr2dot^2 (-33+2 \[Nu]+96 \[Nu]^2) (rdot u-I \[CapitalOmega])+19800 I prr3dot prrdot \[CapitalOmega]+4000 prr4dot p\[Phi] u \[CapitalOmega]+16000 prrdot p\[Phi]3dot u \[CapitalOmega]+16000 prr3dot p\[Phi]dot u \[CapitalOmega]+148500 I prrdot^2 r2dot u \[CapitalOmega]-9150 I p\[Phi]2dot^2 u^2 \[CapitalOmega]-3050 I p\[Phi] p\[Phi]4dot u^2 \[CapitalOmega]-12200 I p\[Phi]3dot p\[Phi]dot u^2 \[CapitalOmega]+192000 prrdot p\[Phi]dot r2dot u^2 \[CapitalOmega]+64000 prrdot p\[Phi] r3dot u^2 \[CapitalOmega]-46500 I r4dot u^2 \[CapitalOmega]+64000 prr3dot p\[Phi] rdot u^2 \[CapitalOmega]+192000 prrdot p\[Phi]2dot rdot u^2 \[CapitalOmega]+594000 I prrdot^2 rdot^2 u^2 \[CapitalOmega]-54900 I p\[Phi] p\[Phi]2dot r2dot u^3 \[CapitalOmega]-54900 I p\[Phi]dot^2 r2dot u^3 \[CapitalOmega]-418500 I r2dot^2 u^3 \[CapitalOmega]-36600 I p\[Phi] p\[Phi]dot r3dot u^3 \[CapitalOmega]-4575 I p\[Phi]^2 r4dot u^3 \[CapitalOmega]-36600 I p\[Phi] p\[Phi]3dot rdot u^3 \[CapitalOmega]-109800 I p\[Phi]2dot p\[Phi]dot rdot u^3 \[CapitalOmega]+576000 prrdot p\[Phi] r2dot rdot u^3 \[CapitalOmega]-558000 I r3dot rdot u^3 \[CapitalOmega]+576000 prrdot p\[Phi]dot rdot^2 u^3 \[CapitalOmega]-27450 I p\[Phi]^2 r2dot^2 u^4 \[CapitalOmega]-219600 I p\[Phi] p\[Phi]dot r2dot rdot u^4 \[CapitalOmega]-36600 I p\[Phi]^2 r3dot rdot u^4 \[CapitalOmega]-109800 I p\[Phi] p\[Phi]2dot rdot^2 u^4 \[CapitalOmega]-109800 I p\[Phi]dot^2 rdot^2 u^4 \[CapitalOmega]-1674000 I r2dot rdot^2 u^4 \[CapitalOmega]+384000 prrdot p\[Phi] rdot^3 u^4 \[CapitalOmega]-54900 I p\[Phi]^2 r2dot rdot^2 u^5 \[CapitalOmega]-73200 I p\[Phi] p\[Phi]dot rdot^3 u^5 \[CapitalOmega]-279000 I rdot^4 u^5 \[CapitalOmega]-1200 I prr3dot prrdot \[Nu] \[CapitalOmega]-6250 prr4dot p\[Phi] u \[Nu] \[CapitalOmega]-25000 prrdot p\[Phi]3dot u \[Nu] \[CapitalOmega]-25000 prr3dot p\[Phi]dot u \[Nu] \[CapitalOmega]-9000 I prrdot^2 r2dot u \[Nu] \[CapitalOmega]+36600 I p\[Phi]2dot^2 u^2 \[Nu] \[CapitalOmega]+12200 I p\[Phi] p\[Phi]4dot u^2 \[Nu] \[CapitalOmega]+48800 I p\[Phi]3dot p\[Phi]dot u^2 \[Nu] \[CapitalOmega]-300000 prrdot p\[Phi]dot r2dot u^2 \[Nu] \[CapitalOmega]-100000 prrdot p\[Phi] r3dot u^2 \[Nu] \[CapitalOmega]+100200 I r4dot u^2 \[Nu] \[CapitalOmega]-100000 prr3dot p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]-300000 prrdot p\[Phi]2dot rdot u^2 \[Nu] \[CapitalOmega]-36000 I prrdot^2 rdot^2 u^2 \[Nu] \[CapitalOmega]+219600 I p\[Phi] p\[Phi]2dot r2dot u^3 \[Nu] \[CapitalOmega]+219600 I p\[Phi]dot^2 r2dot u^3 \[Nu] \[CapitalOmega]+901800 I r2dot^2 u^3 \[Nu] \[CapitalOmega]+146400 I p\[Phi] p\[Phi]dot r3dot u^3 \[Nu] \[CapitalOmega]+18300 I p\[Phi]^2 r4dot u^3 \[Nu] \[CapitalOmega]+146400 I p\[Phi] p\[Phi]3dot rdot u^3 \[Nu] \[CapitalOmega]+439200 I p\[Phi]2dot p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega]-900000 prrdot p\[Phi] r2dot rdot u^3 \[Nu] \[CapitalOmega]+1202400 I r3dot rdot u^3 \[Nu] \[CapitalOmega]-900000 prrdot p\[Phi]dot rdot^2 u^3 \[Nu] \[CapitalOmega]+109800 I p\[Phi]^2 r2dot^2 u^4 \[Nu] \[CapitalOmega]+878400 I p\[Phi] p\[Phi]dot r2dot rdot u^4 \[Nu] \[CapitalOmega]+146400 I p\[Phi]^2 r3dot rdot u^4 \[Nu] \[CapitalOmega]+439200 I p\[Phi] p\[Phi]2dot rdot^2 u^4 \[Nu] \[CapitalOmega]+439200 I p\[Phi]dot^2 rdot^2 u^4 \[Nu] \[CapitalOmega]+3607200 I r2dot rdot^2 u^4 \[Nu] \[CapitalOmega]-600000 prrdot p\[Phi] rdot^3 u^4 \[Nu] \[CapitalOmega]+219600 I p\[Phi]^2 r2dot rdot^2 u^5 \[Nu] \[CapitalOmega]+292800 I p\[Phi] p\[Phi]dot rdot^3 u^5 \[Nu] \[CapitalOmega]+601200 I rdot^4 u^5 \[Nu] \[CapitalOmega]-57600 I prr3dot prrdot \[Nu]^2 \[CapitalOmega]-7500 prr4dot p\[Phi] u \[Nu]^2 \[CapitalOmega]-30000 prrdot p\[Phi]3dot u \[Nu]^2 \[CapitalOmega]-30000 prr3dot p\[Phi]dot u \[Nu]^2 \[CapitalOmega]-432000 I prrdot^2 r2dot u \[Nu]^2 \[CapitalOmega]+1800 I p\[Phi]2dot^2 u^2 \[Nu]^2 \[CapitalOmega]+600 I p\[Phi] p\[Phi]4dot u^2 \[Nu]^2 \[CapitalOmega]+2400 I p\[Phi]3dot p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]-360000 prrdot p\[Phi]dot r2dot u^2 \[Nu]^2 \[CapitalOmega]-120000 prrdot p\[Phi] r3dot u^2 \[Nu]^2 \[CapitalOmega]-26400 I r4dot u^2 \[Nu]^2 \[CapitalOmega]-120000 prr3dot p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]-360000 prrdot p\[Phi]2dot rdot u^2 \[Nu]^2 \[CapitalOmega]-1728000 I prrdot^2 rdot^2 u^2 \[Nu]^2 \[CapitalOmega]+10800 I p\[Phi] p\[Phi]2dot r2dot u^3 \[Nu]^2 \[CapitalOmega]+10800 I p\[Phi]dot^2 r2dot u^3 \[Nu]^2 \[CapitalOmega]-237600 I r2dot^2 u^3 \[Nu]^2 \[CapitalOmega]+7200 I p\[Phi] p\[Phi]dot r3dot u^3 \[Nu]^2 \[CapitalOmega]+900 I p\[Phi]^2 r4dot u^3 \[Nu]^2 \[CapitalOmega]+7200 I p\[Phi] p\[Phi]3dot rdot u^3 \[Nu]^2 \[CapitalOmega]+21600 I p\[Phi]2dot p\[Phi]dot rdot u^3 \[Nu]^2 \[CapitalOmega]-1080000 prrdot p\[Phi] r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]-316800 I r3dot rdot u^3 \[Nu]^2 \[CapitalOmega]-1080000 prrdot p\[Phi]dot rdot^2 u^3 \[Nu]^2 \[CapitalOmega]+5400 I p\[Phi]^2 r2dot^2 u^4 \[Nu]^2 \[CapitalOmega]+43200 I p\[Phi] p\[Phi]dot r2dot rdot u^4 \[Nu]^2 \[CapitalOmega]+7200 I p\[Phi]^2 r3dot rdot u^4 \[Nu]^2 \[CapitalOmega]+21600 I p\[Phi] p\[Phi]2dot rdot^2 u^4 \[Nu]^2 \[CapitalOmega]+21600 I p\[Phi]dot^2 rdot^2 u^4 \[Nu]^2 \[CapitalOmega]-950400 I r2dot rdot^2 u^4 \[Nu]^2 \[CapitalOmega]-720000 prrdot p\[Phi] rdot^3 u^4 \[Nu]^2 \[CapitalOmega]+10800 I p\[Phi]^2 r2dot rdot^2 u^5 \[Nu]^2 \[CapitalOmega]+14400 I p\[Phi] p\[Phi]dot rdot^3 u^5 \[Nu]^2 \[CapitalOmega]-158400 I rdot^4 u^5 \[Nu]^2 \[CapitalOmega]-40000 I prr3dot p\[Phi] u \[CapitalOmega]^2-120000 I prrdot p\[Phi]2dot u \[CapitalOmega]^2+742500 prrdot^2 rdot u \[CapitalOmega]^2-30500 p\[Phi] p\[Phi]3dot u^2 \[CapitalOmega]^2-91500 p\[Phi]2dot p\[Phi]dot u^2 \[CapitalOmega]^2-480000 I prrdot p\[Phi] r2dot u^2 \[CapitalOmega]^2-465000 r3dot u^2 \[CapitalOmega]^2-960000 I prrdot p\[Phi]dot rdot u^2 \[CapitalOmega]^2-274500 p\[Phi] p\[Phi]dot r2dot u^3 \[CapitalOmega]^2-45750 p\[Phi]^2 r3dot u^3 \[CapitalOmega]^2-274500 p\[Phi] p\[Phi]2dot rdot u^3 \[CapitalOmega]^2-274500 p\[Phi]dot^2 rdot u^3 \[CapitalOmega]^2-4185000 r2dot rdot u^3 \[CapitalOmega]^2-1440000 I prrdot p\[Phi] rdot^2 u^3 \[CapitalOmega]^2-274500 p\[Phi]^2 r2dot rdot u^4 \[CapitalOmega]^2-549000 p\[Phi] p\[Phi]dot rdot^2 u^4 \[CapitalOmega]^2-2790000 rdot^3 u^4 \[CapitalOmega]^2-91500 p\[Phi]^2 rdot^3 u^5 \[CapitalOmega]^2+62500 I prr3dot p\[Phi] u \[Nu] \[CapitalOmega]^2+187500 I prrdot p\[Phi]2dot u \[Nu] \[CapitalOmega]^2-45000 prrdot^2 rdot u \[Nu] \[CapitalOmega]^2+122000 p\[Phi] p\[Phi]3dot u^2 \[Nu] \[CapitalOmega]^2+366000 p\[Phi]2dot p\[Phi]dot u^2 \[Nu] \[CapitalOmega]^2+750000 I prrdot p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]^2+1002000 r3dot u^2 \[Nu] \[CapitalOmega]^2+1500000 I prrdot p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]^2+1098000 p\[Phi] p\[Phi]dot r2dot u^3 \[Nu] \[CapitalOmega]^2+183000 p\[Phi]^2 r3dot u^3 \[Nu] \[CapitalOmega]^2+1098000 p\[Phi] p\[Phi]2dot rdot u^3 \[Nu] \[CapitalOmega]^2+1098000 p\[Phi]dot^2 rdot u^3 \[Nu] \[CapitalOmega]^2+9018000 r2dot rdot u^3 \[Nu] \[CapitalOmega]^2+2250000 I prrdot p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]^2+1098000 p\[Phi]^2 r2dot rdot u^4 \[Nu] \[CapitalOmega]^2+2196000 p\[Phi] p\[Phi]dot rdot^2 u^4 \[Nu] \[CapitalOmega]^2+6012000 rdot^3 u^4 \[Nu] \[CapitalOmega]^2+366000 p\[Phi]^2 rdot^3 u^5 \[Nu] \[CapitalOmega]^2+75000 I prr3dot p\[Phi] u \[Nu]^2 \[CapitalOmega]^2+225000 I prrdot p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]^2-2160000 prrdot^2 rdot u \[Nu]^2 \[CapitalOmega]^2+6000 p\[Phi] p\[Phi]3dot u^2 \[Nu]^2 \[CapitalOmega]^2+18000 p\[Phi]2dot p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]^2+900000 I prrdot p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]^2-264000 r3dot u^2 \[Nu]^2 \[CapitalOmega]^2+1800000 I prrdot p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]^2+54000 p\[Phi] p\[Phi]dot r2dot u^3 \[Nu]^2 \[CapitalOmega]^2+9000 p\[Phi]^2 r3dot u^3 \[Nu]^2 \[CapitalOmega]^2+54000 p\[Phi] p\[Phi]2dot rdot u^3 \[Nu]^2 \[CapitalOmega]^2+54000 p\[Phi]dot^2 rdot u^3 \[Nu]^2 \[CapitalOmega]^2-2376000 r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]^2+2700000 I prrdot p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^2+54000 p\[Phi]^2 r2dot rdot u^4 \[Nu]^2 \[CapitalOmega]^2+108000 p\[Phi] p\[Phi]dot rdot^2 u^4 \[Nu]^2 \[CapitalOmega]^2-1584000 rdot^3 u^4 \[Nu]^2 \[CapitalOmega]^2+18000 p\[Phi]^2 rdot^3 u^5 \[Nu]^2 \[CapitalOmega]^2-247500 I prrdot^2 \[CapitalOmega]^3-400000 prrdot p\[Phi]dot u \[CapitalOmega]^3+152500 I p\[Phi] p\[Phi]2dot u^2 \[CapitalOmega]^3+152500 I p\[Phi]dot^2 u^2 \[CapitalOmega]^3+2325000 I r2dot u^2 \[CapitalOmega]^3-1600000 prrdot p\[Phi] rdot u^2 \[CapitalOmega]^3+228750 I p\[Phi]^2 r2dot u^3 \[CapitalOmega]^3+915000 I p\[Phi] p\[Phi]dot rdot u^3 \[CapitalOmega]^3+6975000 I rdot^2 u^3 \[CapitalOmega]^3+457500 I p\[Phi]^2 rdot^2 u^4 \[CapitalOmega]^3+15000 I prrdot^2 \[Nu] \[CapitalOmega]^3+625000 prrdot p\[Phi]dot u \[Nu] \[CapitalOmega]^3-610000 I p\[Phi] p\[Phi]2dot u^2 \[Nu] \[CapitalOmega]^3-610000 I p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega]^3-5010000 I r2dot u^2 \[Nu] \[CapitalOmega]^3+2500000 prrdot p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^3-915000 I p\[Phi]^2 r2dot u^3 \[Nu] \[CapitalOmega]^3-3660000 I p\[Phi] p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega]^3-15030000 I rdot^2 u^3 \[Nu] \[CapitalOmega]^3-1830000 I p\[Phi]^2 rdot^2 u^4 \[Nu] \[CapitalOmega]^3+720000 I prrdot^2 \[Nu]^2 \[CapitalOmega]^3+750000 prrdot p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^3-30000 I p\[Phi] p\[Phi]2dot u^2 \[Nu]^2 \[CapitalOmega]^3-30000 I p\[Phi]dot^2 u^2 \[Nu]^2 \[CapitalOmega]^3+1320000 I r2dot u^2 \[Nu]^2 \[CapitalOmega]^3+3000000 prrdot p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^3-45000 I p\[Phi]^2 r2dot u^3 \[Nu]^2 \[CapitalOmega]^3-180000 I p\[Phi] p\[Phi]dot rdot u^3 \[Nu]^2 \[CapitalOmega]^3+3960000 I rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^3-90000 I p\[Phi]^2 rdot^2 u^4 \[Nu]^2 \[CapitalOmega]^3+500000 I prrdot p\[Phi] u \[CapitalOmega]^4+381250 p\[Phi] p\[Phi]dot u^2 \[CapitalOmega]^4+5812500 rdot u^2 \[CapitalOmega]^4+571875 p\[Phi]^2 rdot u^3 \[CapitalOmega]^4-781250 I prrdot p\[Phi] u \[Nu] \[CapitalOmega]^4-1525000 p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega]^4-12525000 rdot u^2 \[Nu] \[CapitalOmega]^4-2287500 p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega]^4-937500 I prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega]^4-75000 p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]^4+3300000 rdot u^2 \[Nu]^2 \[CapitalOmega]^4-112500 p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega]^4-1453125 I u \[CapitalOmega]^5-190625 I p\[Phi]^2 u^2 \[CapitalOmega]^5+3131250 I u \[Nu] \[CapitalOmega]^5+762500 I p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]^5-825000 I u \[Nu]^2 \[CapitalOmega]^5+37500 I p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]^5+9900 I prrdot^2 \[CapitalOmega]2dot+16000 prrdot p\[Phi]dot u \[CapitalOmega]2dot-6100 I p\[Phi] p\[Phi]2dot u^2 \[CapitalOmega]2dot-6100 I p\[Phi]dot^2 u^2 \[CapitalOmega]2dot-93000 I r2dot u^2 \[CapitalOmega]2dot+64000 prrdot p\[Phi] rdot u^2 \[CapitalOmega]2dot-9150 I p\[Phi]^2 r2dot u^3 \[CapitalOmega]2dot-36600 I p\[Phi] p\[Phi]dot rdot u^3 \[CapitalOmega]2dot-279000 I rdot^2 u^3 \[CapitalOmega]2dot-18300 I p\[Phi]^2 rdot^2 u^4 \[CapitalOmega]2dot-600 I prrdot^2 \[Nu] \[CapitalOmega]2dot-25000 prrdot p\[Phi]dot u \[Nu] \[CapitalOmega]2dot+24400 I p\[Phi] p\[Phi]2dot u^2 \[Nu] \[CapitalOmega]2dot+24400 I p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega]2dot+200400 I r2dot u^2 \[Nu] \[CapitalOmega]2dot-100000 prrdot p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]2dot+36600 I p\[Phi]^2 r2dot u^3 \[Nu] \[CapitalOmega]2dot+146400 I p\[Phi] p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega]2dot+601200 I rdot^2 u^3 \[Nu] \[CapitalOmega]2dot+73200 I p\[Phi]^2 rdot^2 u^4 \[Nu] \[CapitalOmega]2dot-28800 I prrdot^2 \[Nu]^2 \[CapitalOmega]2dot-30000 prrdot p\[Phi]dot u \[Nu]^2 \[CapitalOmega]2dot+1200 I p\[Phi] p\[Phi]2dot u^2 \[Nu]^2 \[CapitalOmega]2dot+1200 I p\[Phi]dot^2 u^2 \[Nu]^2 \[CapitalOmega]2dot-52800 I r2dot u^2 \[Nu]^2 \[CapitalOmega]2dot-120000 prrdot p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]2dot+1800 I p\[Phi]^2 r2dot u^3 \[Nu]^2 \[CapitalOmega]2dot+7200 I p\[Phi] p\[Phi]dot rdot u^3 \[Nu]^2 \[CapitalOmega]2dot-158400 I rdot^2 u^3 \[Nu]^2 \[CapitalOmega]2dot+3600 I p\[Phi]^2 rdot^2 u^4 \[Nu]^2 \[CapitalOmega]2dot-80000 I prrdot p\[Phi] u \[CapitalOmega] \[CapitalOmega]2dot-61000 p\[Phi] p\[Phi]dot u^2 \[CapitalOmega] \[CapitalOmega]2dot-930000 rdot u^2 \[CapitalOmega] \[CapitalOmega]2dot-91500 p\[Phi]^2 rdot u^3 \[CapitalOmega] \[CapitalOmega]2dot+125000 I prrdot p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]2dot+244000 p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]2dot+2004000 rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]2dot+366000 p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega] \[CapitalOmega]2dot+150000 I prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot+12000 p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-528000 rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot+18000 p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot+581250 I u \[CapitalOmega]^2 \[CapitalOmega]2dot+76250 I p\[Phi]^2 u^2 \[CapitalOmega]^2 \[CapitalOmega]2dot-1252500 I u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]2dot-305000 I p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]^2 \[CapitalOmega]2dot+330000 I u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]2dot-15000 I p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]2dot+4000 prrdot p\[Phi] u \[CapitalOmega]3dot-3050 I p\[Phi] p\[Phi]dot u^2 \[CapitalOmega]3dot-46500 I rdot u^2 \[CapitalOmega]3dot-4575 I p\[Phi]^2 rdot u^3 \[CapitalOmega]3dot-6250 prrdot p\[Phi] u \[Nu] \[CapitalOmega]3dot+12200 I p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega]3dot+100200 I rdot u^2 \[Nu] \[CapitalOmega]3dot+18300 I p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega]3dot-7500 prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega]3dot+600 I p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]3dot-26400 I rdot u^2 \[Nu]^2 \[CapitalOmega]3dot+900 I p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega]3dot-58125 u \[CapitalOmega] \[CapitalOmega]3dot-7625 p\[Phi]^2 u^2 \[CapitalOmega] \[CapitalOmega]3dot+125250 u \[Nu] \[CapitalOmega] \[CapitalOmega]3dot+30500 p\[Phi]^2 u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]3dot-33000 u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]3dot+1500 p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]3dot-2325 I u \[CapitalOmega]4dot-305 I p\[Phi]^2 u^2 \[CapitalOmega]4dot+5010 I u \[Nu] \[CapitalOmega]4dot+1220 I p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]4dot-1320 I u \[Nu]^2 \[CapitalOmega]4dot+60 I p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]4dot+8000 prr3dot p\[Phi] u \[CapitalOmega]dot+24000 prrdot p\[Phi]2dot u \[CapitalOmega]dot+148500 I prrdot^2 rdot u \[CapitalOmega]dot-6100 I p\[Phi] p\[Phi]3dot u^2 \[CapitalOmega]dot-18300 I p\[Phi]2dot p\[Phi]dot u^2 \[CapitalOmega]dot+96000 prrdot p\[Phi] r2dot u^2 \[CapitalOmega]dot-93000 I r3dot u^2 \[CapitalOmega]dot+192000 prrdot p\[Phi]dot rdot u^2 \[CapitalOmega]dot-54900 I p\[Phi] p\[Phi]dot r2dot u^3 \[CapitalOmega]dot-9150 I p\[Phi]^2 r3dot u^3 \[CapitalOmega]dot-54900 I p\[Phi] p\[Phi]2dot rdot u^3 \[CapitalOmega]dot-54900 I p\[Phi]dot^2 rdot u^3 \[CapitalOmega]dot-837000 I r2dot rdot u^3 \[CapitalOmega]dot+288000 prrdot p\[Phi] rdot^2 u^3 \[CapitalOmega]dot-54900 I p\[Phi]^2 r2dot rdot u^4 \[CapitalOmega]dot-109800 I p\[Phi] p\[Phi]dot rdot^2 u^4 \[CapitalOmega]dot-558000 I rdot^3 u^4 \[CapitalOmega]dot-18300 I p\[Phi]^2 rdot^3 u^5 \[CapitalOmega]dot-12500 prr3dot p\[Phi] u \[Nu] \[CapitalOmega]dot-37500 prrdot p\[Phi]2dot u \[Nu] \[CapitalOmega]dot-9000 I prrdot^2 rdot u \[Nu] \[CapitalOmega]dot+24400 I p\[Phi] p\[Phi]3dot u^2 \[Nu] \[CapitalOmega]dot+73200 I p\[Phi]2dot p\[Phi]dot u^2 \[Nu] \[CapitalOmega]dot-150000 prrdot p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]dot+200400 I r3dot u^2 \[Nu] \[CapitalOmega]dot-300000 prrdot p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]dot+219600 I p\[Phi] p\[Phi]dot r2dot u^3 \[Nu] \[CapitalOmega]dot+36600 I p\[Phi]^2 r3dot u^3 \[Nu] \[CapitalOmega]dot+219600 I p\[Phi] p\[Phi]2dot rdot u^3 \[Nu] \[CapitalOmega]dot+219600 I p\[Phi]dot^2 rdot u^3 \[Nu] \[CapitalOmega]dot+1803600 I r2dot rdot u^3 \[Nu] \[CapitalOmega]dot-450000 prrdot p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]dot+219600 I p\[Phi]^2 r2dot rdot u^4 \[Nu] \[CapitalOmega]dot+439200 I p\[Phi] p\[Phi]dot rdot^2 u^4 \[Nu] \[CapitalOmega]dot+1202400 I rdot^3 u^4 \[Nu] \[CapitalOmega]dot+73200 I p\[Phi]^2 rdot^3 u^5 \[Nu] \[CapitalOmega]dot-15000 prr3dot p\[Phi] u \[Nu]^2 \[CapitalOmega]dot-45000 prrdot p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]dot-432000 I prrdot^2 rdot u \[Nu]^2 \[CapitalOmega]dot+1200 I p\[Phi] p\[Phi]3dot u^2 \[Nu]^2 \[CapitalOmega]dot+3600 I p\[Phi]2dot p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]dot-180000 prrdot p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]dot-52800 I r3dot u^2 \[Nu]^2 \[CapitalOmega]dot-360000 prrdot p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]dot+10800 I p\[Phi] p\[Phi]dot r2dot u^3 \[Nu]^2 \[CapitalOmega]dot+1800 I p\[Phi]^2 r3dot u^3 \[Nu]^2 \[CapitalOmega]dot+10800 I p\[Phi] p\[Phi]2dot rdot u^3 \[Nu]^2 \[CapitalOmega]dot+10800 I p\[Phi]dot^2 rdot u^3 \[Nu]^2 \[CapitalOmega]dot-475200 I r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]dot-540000 prrdot p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]dot+10800 I p\[Phi]^2 r2dot rdot u^4 \[Nu]^2 \[CapitalOmega]dot+21600 I p\[Phi] p\[Phi]dot rdot^2 u^4 \[Nu]^2 \[CapitalOmega]dot-316800 I rdot^3 u^4 \[Nu]^2 \[CapitalOmega]dot+3600 I p\[Phi]^2 rdot^3 u^5 \[Nu]^2 \[CapitalOmega]dot+148500 prrdot^2 \[CapitalOmega] \[CapitalOmega]dot-240000 I prrdot p\[Phi]dot u \[CapitalOmega] \[CapitalOmega]dot-91500 p\[Phi] p\[Phi]2dot u^2 \[CapitalOmega] \[CapitalOmega]dot-91500 p\[Phi]dot^2 u^2 \[CapitalOmega] \[CapitalOmega]dot-1395000 r2dot u^2 \[CapitalOmega] \[CapitalOmega]dot-960000 I prrdot p\[Phi] rdot u^2 \[CapitalOmega] \[CapitalOmega]dot-137250 p\[Phi]^2 r2dot u^3 \[CapitalOmega] \[CapitalOmega]dot-549000 p\[Phi] p\[Phi]dot rdot u^3 \[CapitalOmega] \[CapitalOmega]dot-4185000 rdot^2 u^3 \[CapitalOmega] \[CapitalOmega]dot-274500 p\[Phi]^2 rdot^2 u^4 \[CapitalOmega] \[CapitalOmega]dot-9000 prrdot^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+375000 I prrdot p\[Phi]dot u \[Nu] \[CapitalOmega] \[CapitalOmega]dot+366000 p\[Phi] p\[Phi]2dot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+366000 p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+3006000 r2dot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+1500000 I prrdot p\[Phi] rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+549000 p\[Phi]^2 r2dot u^3 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+2196000 p\[Phi] p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+9018000 rdot^2 u^3 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+1098000 p\[Phi]^2 rdot^2 u^4 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-432000 prrdot^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+450000 I prrdot p\[Phi]dot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+18000 p\[Phi] p\[Phi]2dot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+18000 p\[Phi]dot^2 u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-792000 r2dot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+1800000 I prrdot p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+27000 p\[Phi]^2 r2dot u^3 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+108000 p\[Phi] p\[Phi]dot rdot u^3 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-2376000 rdot^2 u^3 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+54000 p\[Phi]^2 rdot^2 u^4 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-600000 prrdot p\[Phi] u \[CapitalOmega]^2 \[CapitalOmega]dot+457500 I p\[Phi] p\[Phi]dot u^2 \[CapitalOmega]^2 \[CapitalOmega]dot+6975000 I rdot u^2 \[CapitalOmega]^2 \[CapitalOmega]dot+686250 I p\[Phi]^2 rdot u^3 \[CapitalOmega]^2 \[CapitalOmega]dot+937500 prrdot p\[Phi] u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot-1830000 I p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot-15030000 I rdot u^2 \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot-2745000 I p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot+1125000 prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot-90000 I p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot+3960000 I rdot u^2 \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot-135000 I p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot+2906250 u \[CapitalOmega]^3 \[CapitalOmega]dot+381250 p\[Phi]^2 u^2 \[CapitalOmega]^3 \[CapitalOmega]dot-6262500 u \[Nu] \[CapitalOmega]^3 \[CapitalOmega]dot-1525000 p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]^3 \[CapitalOmega]dot+1650000 u \[Nu]^2 \[CapitalOmega]^3 \[CapitalOmega]dot-75000 p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]^3 \[CapitalOmega]dot-116250 u \[CapitalOmega]2dot \[CapitalOmega]dot-15250 p\[Phi]^2 u^2 \[CapitalOmega]2dot \[CapitalOmega]dot+250500 u \[Nu] \[CapitalOmega]2dot \[CapitalOmega]dot+61000 p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]2dot \[CapitalOmega]dot-66000 u \[Nu]^2 \[CapitalOmega]2dot \[CapitalOmega]dot+3000 p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]2dot \[CapitalOmega]dot-60000 I prrdot p\[Phi] u \[CapitalOmega]dot^2-45750 p\[Phi] p\[Phi]dot u^2 \[CapitalOmega]dot^2-697500 rdot u^2 \[CapitalOmega]dot^2-68625 p\[Phi]^2 rdot u^3 \[CapitalOmega]dot^2+93750 I prrdot p\[Phi] u \[Nu] \[CapitalOmega]dot^2+183000 p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega]dot^2+1503000 rdot u^2 \[Nu] \[CapitalOmega]dot^2+274500 p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega]dot^2+112500 I prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega]dot^2+9000 p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]dot^2-396000 rdot u^2 \[Nu]^2 \[CapitalOmega]dot^2+13500 p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega]dot^2+871875 I u \[CapitalOmega] \[CapitalOmega]dot^2+114375 I p\[Phi]^2 u^2 \[CapitalOmega] \[CapitalOmega]dot^2-1878750 I u \[Nu] \[CapitalOmega] \[CapitalOmega]dot^2-457500 I p\[Phi]^2 u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot^2+495000 I u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot^2-22500 I p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot^2-10 I prr (-495 I prrdot r4dot u-495 I prr4dot rdot u-640 p\[Phi]3dot r2dot u^2-5940 I prrdot r2dot^2 u^2-640 p\[Phi]2dot r3dot u^2-320 p\[Phi]dot r4dot u^2-64 p\[Phi] r5dot u^2-320 p\[Phi]4dot rdot u^2-7920 I prrdot r3dot rdot u^2-2880 p\[Phi]dot r2dot^2 u^3-1920 p\[Phi] r2dot r3dot u^3-5760 p\[Phi]2dot r2dot rdot u^3-3840 p\[Phi]dot r3dot rdot u^3-960 p\[Phi] r4dot rdot u^3-1920 p\[Phi]3dot rdot^2 u^3-35640 I prrdot r2dot rdot^2 u^3-5760 p\[Phi] r2dot^2 rdot u^4-11520 p\[Phi]dot r2dot rdot^2 u^4-3840 p\[Phi] r3dot rdot^2 u^4-3840 p\[Phi]2dot rdot^3 u^4-11880 I prrdot rdot^4 u^4-3840 p\[Phi] r2dot rdot^3 u^5-1920 p\[Phi]dot rdot^4 u^5+30 I prrdot r4dot u \[Nu]+30 I prr4dot rdot u \[Nu]+1000 p\[Phi]3dot r2dot u^2 \[Nu]+360 I prrdot r2dot^2 u^2 \[Nu]+1000 p\[Phi]2dot r3dot u^2 \[Nu]+500 p\[Phi]dot r4dot u^2 \[Nu]+100 p\[Phi] r5dot u^2 \[Nu]+500 p\[Phi]4dot rdot u^2 \[Nu]+480 I prrdot r3dot rdot u^2 \[Nu]+4500 p\[Phi]dot r2dot^2 u^3 \[Nu]+3000 p\[Phi] r2dot r3dot u^3 \[Nu]+9000 p\[Phi]2dot r2dot rdot u^3 \[Nu]+6000 p\[Phi]dot r3dot rdot u^3 \[Nu]+1500 p\[Phi] r4dot rdot u^3 \[Nu]+3000 p\[Phi]3dot rdot^2 u^3 \[Nu]+2160 I prrdot r2dot rdot^2 u^3 \[Nu]+9000 p\[Phi] r2dot^2 rdot u^4 \[Nu]+18000 p\[Phi]dot r2dot rdot^2 u^4 \[Nu]+6000 p\[Phi] r3dot rdot^2 u^4 \[Nu]+6000 p\[Phi]2dot rdot^3 u^4 \[Nu]+720 I prrdot rdot^4 u^4 \[Nu]+6000 p\[Phi] r2dot rdot^3 u^5 \[Nu]+3000 p\[Phi]dot rdot^4 u^5 \[Nu]+1440 I prrdot r4dot u \[Nu]^2+1440 I prr4dot rdot u \[Nu]^2+1200 p\[Phi]3dot r2dot u^2 \[Nu]^2+17280 I prrdot r2dot^2 u^2 \[Nu]^2+1200 p\[Phi]2dot r3dot u^2 \[Nu]^2+600 p\[Phi]dot r4dot u^2 \[Nu]^2+120 p\[Phi] r5dot u^2 \[Nu]^2+600 p\[Phi]4dot rdot u^2 \[Nu]^2+23040 I prrdot r3dot rdot u^2 \[Nu]^2+5400 p\[Phi]dot r2dot^2 u^3 \[Nu]^2+3600 p\[Phi] r2dot r3dot u^3 \[Nu]^2+10800 p\[Phi]2dot r2dot rdot u^3 \[Nu]^2+7200 p\[Phi]dot r3dot rdot u^3 \[Nu]^2+1800 p\[Phi] r4dot rdot u^3 \[Nu]^2+3600 p\[Phi]3dot rdot^2 u^3 \[Nu]^2+103680 I prrdot r2dot rdot^2 u^3 \[Nu]^2+10800 p\[Phi] r2dot^2 rdot u^4 \[Nu]^2+21600 p\[Phi]dot r2dot rdot^2 u^4 \[Nu]^2+7200 p\[Phi] r3dot rdot^2 u^4 \[Nu]^2+7200 p\[Phi]2dot rdot^3 u^4 \[Nu]^2+34560 I prrdot rdot^4 u^4 \[Nu]^2+7200 p\[Phi] r2dot rdot^3 u^5 \[Nu]^2+3600 p\[Phi]dot rdot^4 u^5 \[Nu]^2+p\[Phi]5dot u (-16+25 \[Nu]+30 \[Nu]^2)-495 prr4dot \[CapitalOmega]+400 I p\[Phi]4dot u \[CapitalOmega]-9900 prrdot r3dot u \[CapitalOmega]+9600 I p\[Phi]2dot r2dot u^2 \[CapitalOmega]+6400 I p\[Phi]dot r3dot u^2 \[CapitalOmega]+1600 I p\[Phi] r4dot u^2 \[CapitalOmega]+6400 I p\[Phi]3dot rdot u^2 \[CapitalOmega]-118800 prrdot r2dot rdot u^2 \[CapitalOmega]+14400 I p\[Phi] r2dot^2 u^3 \[CapitalOmega]+57600 I p\[Phi]dot r2dot rdot u^3 \[CapitalOmega]+19200 I p\[Phi] r3dot rdot u^3 \[CapitalOmega]+28800 I p\[Phi]2dot rdot^2 u^3 \[CapitalOmega]-118800 prrdot rdot^3 u^3 \[CapitalOmega]+57600 I p\[Phi] r2dot rdot^2 u^4 \[CapitalOmega]+38400 I p\[Phi]dot rdot^3 u^4 \[CapitalOmega]+9600 I p\[Phi] rdot^4 u^5 \[CapitalOmega]+30 prr4dot \[Nu] \[CapitalOmega]-625 I p\[Phi]4dot u \[Nu] \[CapitalOmega]+600 prrdot r3dot u \[Nu] \[CapitalOmega]-15000 I p\[Phi]2dot r2dot u^2 \[Nu] \[CapitalOmega]-10000 I p\[Phi]dot r3dot u^2 \[Nu] \[CapitalOmega]-2500 I p\[Phi] r4dot u^2 \[Nu] \[CapitalOmega]-10000 I p\[Phi]3dot rdot u^2 \[Nu] \[CapitalOmega]+7200 prrdot r2dot rdot u^2 \[Nu] \[CapitalOmega]-22500 I p\[Phi] r2dot^2 u^3 \[Nu] \[CapitalOmega]-90000 I p\[Phi]dot r2dot rdot u^3 \[Nu] \[CapitalOmega]-30000 I p\[Phi] r3dot rdot u^3 \[Nu] \[CapitalOmega]-45000 I p\[Phi]2dot rdot^2 u^3 \[Nu] \[CapitalOmega]+7200 prrdot rdot^3 u^3 \[Nu] \[CapitalOmega]-90000 I p\[Phi] r2dot rdot^2 u^4 \[Nu] \[CapitalOmega]-60000 I p\[Phi]dot rdot^3 u^4 \[Nu] \[CapitalOmega]-15000 I p\[Phi] rdot^4 u^5 \[Nu] \[CapitalOmega]+1440 prr4dot \[Nu]^2 \[CapitalOmega]-750 I p\[Phi]4dot u \[Nu]^2 \[CapitalOmega]+28800 prrdot r3dot u \[Nu]^2 \[CapitalOmega]-18000 I p\[Phi]2dot r2dot u^2 \[Nu]^2 \[CapitalOmega]-12000 I p\[Phi]dot r3dot u^2 \[Nu]^2 \[CapitalOmega]-3000 I p\[Phi] r4dot u^2 \[Nu]^2 \[CapitalOmega]-12000 I p\[Phi]3dot rdot u^2 \[Nu]^2 \[CapitalOmega]+345600 prrdot r2dot rdot u^2 \[Nu]^2 \[CapitalOmega]-27000 I p\[Phi] r2dot^2 u^3 \[Nu]^2 \[CapitalOmega]-108000 I p\[Phi]dot r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]-36000 I p\[Phi] r3dot rdot u^3 \[Nu]^2 \[CapitalOmega]-54000 I p\[Phi]2dot rdot^2 u^3 \[Nu]^2 \[CapitalOmega]+345600 prrdot rdot^3 u^3 \[Nu]^2 \[CapitalOmega]-108000 I p\[Phi] r2dot rdot^2 u^4 \[Nu]^2 \[CapitalOmega]-72000 I p\[Phi]dot rdot^3 u^4 \[Nu]^2 \[CapitalOmega]-18000 I p\[Phi] rdot^4 u^5 \[Nu]^2 \[CapitalOmega]+4000 p\[Phi]3dot u \[CapitalOmega]^2+74250 I prrdot r2dot u \[CapitalOmega]^2+48000 p\[Phi]dot r2dot u^2 \[CapitalOmega]^2+16000 p\[Phi] r3dot u^2 \[CapitalOmega]^2+48000 p\[Phi]2dot rdot u^2 \[CapitalOmega]^2+297000 I prrdot rdot^2 u^2 \[CapitalOmega]^2+144000 p\[Phi] r2dot rdot u^3 \[CapitalOmega]^2+144000 p\[Phi]dot rdot^2 u^3 \[CapitalOmega]^2+96000 p\[Phi] rdot^3 u^4 \[CapitalOmega]^2-6250 p\[Phi]3dot u \[Nu] \[CapitalOmega]^2-4500 I prrdot r2dot u \[Nu] \[CapitalOmega]^2-75000 p\[Phi]dot r2dot u^2 \[Nu] \[CapitalOmega]^2-25000 p\[Phi] r3dot u^2 \[Nu] \[CapitalOmega]^2-75000 p\[Phi]2dot rdot u^2 \[Nu] \[CapitalOmega]^2-18000 I prrdot rdot^2 u^2 \[Nu] \[CapitalOmega]^2-225000 p\[Phi] r2dot rdot u^3 \[Nu] \[CapitalOmega]^2-225000 p\[Phi]dot rdot^2 u^3 \[Nu] \[CapitalOmega]^2-150000 p\[Phi] rdot^3 u^4 \[Nu] \[CapitalOmega]^2-7500 p\[Phi]3dot u \[Nu]^2 \[CapitalOmega]^2-216000 I prrdot r2dot u \[Nu]^2 \[CapitalOmega]^2-90000 p\[Phi]dot r2dot u^2 \[Nu]^2 \[CapitalOmega]^2-30000 p\[Phi] r3dot u^2 \[Nu]^2 \[CapitalOmega]^2-90000 p\[Phi]2dot rdot u^2 \[Nu]^2 \[CapitalOmega]^2-864000 I prrdot rdot^2 u^2 \[Nu]^2 \[CapitalOmega]^2-270000 p\[Phi] r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]^2-270000 p\[Phi]dot rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^2-180000 p\[Phi] rdot^3 u^4 \[Nu]^2 \[CapitalOmega]^2-20000 I p\[Phi]2dot u \[CapitalOmega]^3+247500 prrdot rdot u \[CapitalOmega]^3-80000 I p\[Phi] r2dot u^2 \[CapitalOmega]^3-160000 I p\[Phi]dot rdot u^2 \[CapitalOmega]^3-240000 I p\[Phi] rdot^2 u^3 \[CapitalOmega]^3+31250 I p\[Phi]2dot u \[Nu] \[CapitalOmega]^3-15000 prrdot rdot u \[Nu] \[CapitalOmega]^3+125000 I p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]^3+250000 I p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]^3+375000 I p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]^3+37500 I p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]^3-720000 prrdot rdot u \[Nu]^2 \[CapitalOmega]^3+150000 I p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]^3+300000 I p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]^3+450000 I p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^3-61875 I prrdot \[CapitalOmega]^4-50000 p\[Phi]dot u \[CapitalOmega]^4-200000 p\[Phi] rdot u^2 \[CapitalOmega]^4+3750 I prrdot \[Nu] \[CapitalOmega]^4+78125 p\[Phi]dot u \[Nu] \[CapitalOmega]^4+312500 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^4+180000 I prrdot \[Nu]^2 \[CapitalOmega]^4+93750 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^4+375000 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^4+50000 I p\[Phi] u \[CapitalOmega]^5-78125 I p\[Phi] u \[Nu] \[CapitalOmega]^5-93750 I p\[Phi] u \[Nu]^2 \[CapitalOmega]^5+800 I p\[Phi]2dot u \[CapitalOmega]2dot-9900 prrdot rdot u \[CapitalOmega]2dot+3200 I p\[Phi] r2dot u^2 \[CapitalOmega]2dot+6400 I p\[Phi]dot rdot u^2 \[CapitalOmega]2dot+9600 I p\[Phi] rdot^2 u^3 \[CapitalOmega]2dot-1250 I p\[Phi]2dot u \[Nu] \[CapitalOmega]2dot+600 prrdot rdot u \[Nu] \[CapitalOmega]2dot-5000 I p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]2dot-10000 I p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]2dot-15000 I p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]2dot-1500 I p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]2dot+28800 prrdot rdot u \[Nu]^2 \[CapitalOmega]2dot-6000 I p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]2dot-12000 I p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]2dot-18000 I p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]2dot+9900 I prrdot \[CapitalOmega] \[CapitalOmega]2dot+8000 p\[Phi]dot u \[CapitalOmega] \[CapitalOmega]2dot+32000 p\[Phi] rdot u^2 \[CapitalOmega] \[CapitalOmega]2dot-600 I prrdot \[Nu] \[CapitalOmega] \[CapitalOmega]2dot-12500 p\[Phi]dot u \[Nu] \[CapitalOmega] \[CapitalOmega]2dot-50000 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]2dot-28800 I prrdot \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-15000 p\[Phi]dot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-60000 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-20000 I p\[Phi] u \[CapitalOmega]^2 \[CapitalOmega]2dot+31250 I p\[Phi] u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]2dot+37500 I p\[Phi] u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]2dot-495 prrdot \[CapitalOmega]3dot+400 I p\[Phi]dot u \[CapitalOmega]3dot+1600 I p\[Phi] rdot u^2 \[CapitalOmega]3dot+30 prrdot \[Nu] \[CapitalOmega]3dot-625 I p\[Phi]dot u \[Nu] \[CapitalOmega]3dot-2500 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]3dot+1440 prrdot \[Nu]^2 \[CapitalOmega]3dot-750 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]3dot-3000 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]3dot+2000 p\[Phi] u \[CapitalOmega] \[CapitalOmega]3dot-3125 p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]3dot-3750 p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]3dot+80 I p\[Phi] u \[CapitalOmega]4dot-125 I p\[Phi] u \[Nu] \[CapitalOmega]4dot-150 I p\[Phi] u \[Nu]^2 \[CapitalOmega]4dot+800 I p\[Phi]3dot u \[CapitalOmega]dot-14850 prrdot r2dot u \[CapitalOmega]dot+9600 I p\[Phi]dot r2dot u^2 \[CapitalOmega]dot+3200 I p\[Phi] r3dot u^2 \[CapitalOmega]dot+9600 I p\[Phi]2dot rdot u^2 \[CapitalOmega]dot-59400 prrdot rdot^2 u^2 \[CapitalOmega]dot+28800 I p\[Phi] r2dot rdot u^3 \[CapitalOmega]dot+28800 I p\[Phi]dot rdot^2 u^3 \[CapitalOmega]dot+19200 I p\[Phi] rdot^3 u^4 \[CapitalOmega]dot-1250 I p\[Phi]3dot u \[Nu] \[CapitalOmega]dot+900 prrdot r2dot u \[Nu] \[CapitalOmega]dot-15000 I p\[Phi]dot r2dot u^2 \[Nu] \[CapitalOmega]dot-5000 I p\[Phi] r3dot u^2 \[Nu] \[CapitalOmega]dot-15000 I p\[Phi]2dot rdot u^2 \[Nu] \[CapitalOmega]dot+3600 prrdot rdot^2 u^2 \[Nu] \[CapitalOmega]dot-45000 I p\[Phi] r2dot rdot u^3 \[Nu] \[CapitalOmega]dot-45000 I p\[Phi]dot rdot^2 u^3 \[Nu] \[CapitalOmega]dot-30000 I p\[Phi] rdot^3 u^4 \[Nu] \[CapitalOmega]dot-1500 I p\[Phi]3dot u \[Nu]^2 \[CapitalOmega]dot+43200 prrdot r2dot u \[Nu]^2 \[CapitalOmega]dot-18000 I p\[Phi]dot r2dot u^2 \[Nu]^2 \[CapitalOmega]dot-6000 I p\[Phi] r3dot u^2 \[Nu]^2 \[CapitalOmega]dot-18000 I p\[Phi]2dot rdot u^2 \[Nu]^2 \[CapitalOmega]dot+172800 prrdot rdot^2 u^2 \[Nu]^2 \[CapitalOmega]dot-54000 I p\[Phi] r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]dot-54000 I p\[Phi]dot rdot^2 u^3 \[Nu]^2 \[CapitalOmega]dot-36000 I p\[Phi] rdot^3 u^4 \[Nu]^2 \[CapitalOmega]dot+12000 p\[Phi]2dot u \[CapitalOmega] \[CapitalOmega]dot+148500 I prrdot rdot u \[CapitalOmega] \[CapitalOmega]dot+48000 p\[Phi] r2dot u^2 \[CapitalOmega] \[CapitalOmega]dot+96000 p\[Phi]dot rdot u^2 \[CapitalOmega] \[CapitalOmega]dot+144000 p\[Phi] rdot^2 u^3 \[CapitalOmega] \[CapitalOmega]dot-18750 p\[Phi]2dot u \[Nu] \[CapitalOmega] \[CapitalOmega]dot-9000 I prrdot rdot u \[Nu] \[CapitalOmega] \[CapitalOmega]dot-75000 p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-150000 p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-225000 p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-22500 p\[Phi]2dot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-432000 I prrdot rdot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-90000 p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-180000 p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-270000 p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+74250 prrdot \[CapitalOmega]^2 \[CapitalOmega]dot-60000 I p\[Phi]dot u \[CapitalOmega]^2 \[CapitalOmega]dot-240000 I p\[Phi] rdot u^2 \[CapitalOmega]^2 \[CapitalOmega]dot-4500 prrdot \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot+93750 I p\[Phi]dot u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot+375000 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot-216000 prrdot \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot+112500 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot+450000 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot-100000 p\[Phi] u \[CapitalOmega]^3 \[CapitalOmega]dot+156250 p\[Phi] u \[Nu] \[CapitalOmega]^3 \[CapitalOmega]dot+187500 p\[Phi] u \[Nu]^2 \[CapitalOmega]^3 \[CapitalOmega]dot+4000 p\[Phi] u \[CapitalOmega]2dot \[CapitalOmega]dot-6250 p\[Phi] u \[Nu] \[CapitalOmega]2dot \[CapitalOmega]dot-7500 p\[Phi] u \[Nu]^2 \[CapitalOmega]2dot \[CapitalOmega]dot+7425 I prrdot \[CapitalOmega]dot^2+6000 p\[Phi]dot u \[CapitalOmega]dot^2+24000 p\[Phi] rdot u^2 \[CapitalOmega]dot^2-450 I prrdot \[Nu] \[CapitalOmega]dot^2-9375 p\[Phi]dot u \[Nu] \[CapitalOmega]dot^2-37500 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]dot^2-21600 I prrdot \[Nu]^2 \[CapitalOmega]dot^2-11250 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]dot^2-45000 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]dot^2-30000 I p\[Phi] u \[CapitalOmega] \[CapitalOmega]dot^2+46875 I p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]dot^2+56250 I p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot^2+30 prr3dot (-33+2 \[Nu]+96 \[Nu]^2) (I r2dot u+4 I rdot^2 u^2+10 rdot u \[CapitalOmega]-5 I \[CapitalOmega]^2+\[CapitalOmega]dot))+20 prr2dot (3 prr3dot (-33+2 \[Nu]+96 \[Nu]^2)-5 I (-99 I prr r3dot u-192 p\[Phi]dot r2dot u^2-64 p\[Phi] r3dot u^2-192 p\[Phi]2dot rdot u^2-1188 I prr r2dot rdot u^2-576 p\[Phi] r2dot rdot u^3-576 p\[Phi]dot rdot^2 u^3-1188 I prr rdot^3 u^3-384 p\[Phi] rdot^3 u^4+6 I prr r3dot u \[Nu]+300 p\[Phi]dot r2dot u^2 \[Nu]+100 p\[Phi] r3dot u^2 \[Nu]+300 p\[Phi]2dot rdot u^2 \[Nu]+72 I prr r2dot rdot u^2 \[Nu]+900 p\[Phi] r2dot rdot u^3 \[Nu]+900 p\[Phi]dot rdot^2 u^3 \[Nu]+72 I prr rdot^3 u^3 \[Nu]+600 p\[Phi] rdot^3 u^4 \[Nu]+288 I prr r3dot u \[Nu]^2+360 p\[Phi]dot r2dot u^2 \[Nu]^2+120 p\[Phi] r3dot u^2 \[Nu]^2+360 p\[Phi]2dot rdot u^2 \[Nu]^2+3456 I prr r2dot rdot u^2 \[Nu]^2+1080 p\[Phi] r2dot rdot u^3 \[Nu]^2+1080 p\[Phi]dot rdot^2 u^3 \[Nu]^2+3456 I prr rdot^3 u^3 \[Nu]^2+720 p\[Phi] rdot^3 u^4 \[Nu]^2+p\[Phi]3dot u (-16+25 \[Nu]+30 \[Nu]^2)+240 I p\[Phi]2dot u \[CapitalOmega]-1485 prr r2dot u \[CapitalOmega]+960 I p\[Phi] r2dot u^2 \[CapitalOmega]+1920 I p\[Phi]dot rdot u^2 \[CapitalOmega]-5940 prr rdot^2 u^2 \[CapitalOmega]+2880 I p\[Phi] rdot^2 u^3 \[CapitalOmega]-375 I p\[Phi]2dot u \[Nu] \[CapitalOmega]+90 prr r2dot u \[Nu] \[CapitalOmega]-1500 I p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]-3000 I p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]+360 prr rdot^2 u^2 \[Nu] \[CapitalOmega]-4500 I p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]-450 I p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]+4320 prr r2dot u \[Nu]^2 \[CapitalOmega]-1800 I p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]-3600 I p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]+17280 prr rdot^2 u^2 \[Nu]^2 \[CapitalOmega]-5400 I p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]+1200 p\[Phi]dot u \[CapitalOmega]^2+7425 I prr rdot u \[CapitalOmega]^2+4800 p\[Phi] rdot u^2 \[CapitalOmega]^2-1875 p\[Phi]dot u \[Nu] \[CapitalOmega]^2-450 I prr rdot u \[Nu] \[CapitalOmega]^2-7500 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^2-2250 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^2-21600 I prr rdot u \[Nu]^2 \[CapitalOmega]^2-9000 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^2+2475 prr \[CapitalOmega]^3-2000 I p\[Phi] u \[CapitalOmega]^3-150 prr \[Nu] \[CapitalOmega]^3+3125 I p\[Phi] u \[Nu] \[CapitalOmega]^3-7200 prr \[Nu]^2 \[CapitalOmega]^3+3750 I p\[Phi] u \[Nu]^2 \[CapitalOmega]^3-99 prr \[CapitalOmega]2dot+80 I p\[Phi] u \[CapitalOmega]2dot+6 prr \[Nu] \[CapitalOmega]2dot-125 I p\[Phi] u \[Nu] \[CapitalOmega]2dot+288 prr \[Nu]^2 \[CapitalOmega]2dot-150 I p\[Phi] u \[Nu]^2 \[CapitalOmega]2dot+240 I p\[Phi]dot u \[CapitalOmega]dot-1485 prr rdot u \[CapitalOmega]dot+960 I p\[Phi] rdot u^2 \[CapitalOmega]dot-375 I p\[Phi]dot u \[Nu] \[CapitalOmega]dot+90 prr rdot u \[Nu] \[CapitalOmega]dot-1500 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]dot-450 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]dot+4320 prr rdot u \[Nu]^2 \[CapitalOmega]dot-1800 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]dot+1485 I prr \[CapitalOmega] \[CapitalOmega]dot+1200 p\[Phi] u \[CapitalOmega] \[CapitalOmega]dot-90 I prr \[Nu] \[CapitalOmega] \[CapitalOmega]dot-1875 p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]dot-4320 I prr \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-2250 p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+9 prrdot (-33+2 \[Nu]+96 \[Nu]^2) (I r2dot u+4 I rdot^2 u^2+10 rdot u \[CapitalOmega]-5 I \[CapitalOmega]^2+\[CapitalOmega]dot)))+15 prr^2 (-33+2 \[Nu]+96 \[Nu]^2) (r5dot u+20 r4dot rdot u^2+120 r3dot rdot^2 u^3+24 rdot^5 u^5+60 r2dot^2 u^2 (3 rdot u-5 I \[CapitalOmega])-25 I r4dot u \[CapitalOmega]-400 I r3dot rdot u^2 \[CapitalOmega]-600 I rdot^4 u^4 \[CapitalOmega]-250 r3dot u \[CapitalOmega]^2-3000 rdot^3 u^3 \[CapitalOmega]^2+5000 I rdot^2 u^2 \[CapitalOmega]^3+3125 rdot u \[CapitalOmega]^4-625 I \[CapitalOmega]^5-200 I rdot^2 u^2 \[CapitalOmega]2dot-500 rdot u \[CapitalOmega] \[CapitalOmega]2dot+250 I \[CapitalOmega]^2 \[CapitalOmega]2dot-25 I rdot u \[CapitalOmega]3dot-25 \[CapitalOmega] \[CapitalOmega]3dot-I \[CapitalOmega]4dot-50 I r3dot u \[CapitalOmega]dot-600 I rdot^3 u^3 \[CapitalOmega]dot-3000 rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]dot+3750 I rdot u \[CapitalOmega]^2 \[CapitalOmega]dot+1250 \[CapitalOmega]^3 \[CapitalOmega]dot-50 \[CapitalOmega]2dot \[CapitalOmega]dot-375 rdot u \[CapitalOmega]dot^2+375 I \[CapitalOmega] \[CapitalOmega]dot^2+10 r2dot u (4 r3dot u+24 rdot^3 u^3-180 I rdot^2 u^2 \[CapitalOmega]-60 rdot u (5 \[CapitalOmega]^2+I \[CapitalOmega]dot)+5 I (25 \[CapitalOmega]^3-\[CapitalOmega]2dot+15 I \[CapitalOmega] \[CapitalOmega]dot)))));
hinst[5,4]=-(1/(180 Sqrt[33] u^4))I E^(-4 I \[Phi]) Sqrt[\[Pi]] \[Eta]^4 \[Nu] (1-5 \[Nu]+5 \[Nu]^2) (p\[Phi]5dot+4 (5 p\[Phi]dot r4dot u+p\[Phi] r5dot u+5 p\[Phi]4dot rdot u+45 p\[Phi]dot r2dot^2 u^2+30 p\[Phi] r2dot r3dot u^2+60 p\[Phi]dot r3dot rdot u^2+15 p\[Phi] r4dot rdot u^2+90 p\[Phi] r2dot^2 rdot u^3+180 p\[Phi]dot r2dot rdot^2 u^3+60 p\[Phi] r3dot rdot^2 u^3+60 p\[Phi] r2dot rdot^3 u^4+30 p\[Phi]dot rdot^4 u^4-5 I p\[Phi]4dot \[CapitalOmega]-80 I p\[Phi]dot r3dot u \[CapitalOmega]-20 I p\[Phi] r4dot u \[CapitalOmega]-180 I p\[Phi] r2dot^2 u^2 \[CapitalOmega]-720 I p\[Phi]dot r2dot rdot u^2 \[CapitalOmega]-240 I p\[Phi] r3dot rdot u^2 \[CapitalOmega]-720 I p\[Phi] r2dot rdot^2 u^3 \[CapitalOmega]-480 I p\[Phi]dot rdot^3 u^3 \[CapitalOmega]-120 I p\[Phi] rdot^4 u^4 \[CapitalOmega]-480 p\[Phi]dot r2dot u \[CapitalOmega]^2-160 p\[Phi] r3dot u \[CapitalOmega]^2-1440 p\[Phi] r2dot rdot u^2 \[CapitalOmega]^2-1440 p\[Phi]dot rdot^2 u^2 \[CapitalOmega]^2-960 p\[Phi] rdot^3 u^3 \[CapitalOmega]^2+640 I p\[Phi] r2dot u \[CapitalOmega]^3+1280 I p\[Phi]dot rdot u \[CapitalOmega]^3+1920 I p\[Phi] rdot^2 u^2 \[CapitalOmega]^3+320 p\[Phi]dot \[CapitalOmega]^4+1280 p\[Phi] rdot u \[CapitalOmega]^4-256 I p\[Phi] \[CapitalOmega]^5-40 I p\[Phi] r2dot u \[CapitalOmega]2dot-80 I p\[Phi]dot rdot u \[CapitalOmega]2dot-120 I p\[Phi] rdot^2 u^2 \[CapitalOmega]2dot-80 p\[Phi]dot \[CapitalOmega] \[CapitalOmega]2dot-320 p\[Phi] rdot u \[CapitalOmega] \[CapitalOmega]2dot+160 I p\[Phi] \[CapitalOmega]^2 \[CapitalOmega]2dot-5 I p\[Phi]dot \[CapitalOmega]3dot-20 I p\[Phi] rdot u \[CapitalOmega]3dot-20 p\[Phi] \[CapitalOmega] \[CapitalOmega]3dot-I p\[Phi] \[CapitalOmega]4dot+10 p\[Phi]3dot (r2dot u+3 rdot^2 u^2-8 I rdot u \[CapitalOmega]-4 \[CapitalOmega]^2-I \[CapitalOmega]dot)-120 I p\[Phi]dot r2dot u \[CapitalOmega]dot-40 I p\[Phi] r3dot u \[CapitalOmega]dot-360 I p\[Phi] r2dot rdot u^2 \[CapitalOmega]dot-360 I p\[Phi]dot rdot^2 u^2 \[CapitalOmega]dot-240 I p\[Phi] rdot^3 u^3 \[CapitalOmega]dot-480 p\[Phi] r2dot u \[CapitalOmega] \[CapitalOmega]dot-960 p\[Phi]dot rdot u \[CapitalOmega] \[CapitalOmega]dot-1440 p\[Phi] rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]dot+480 I p\[Phi]dot \[CapitalOmega]^2 \[CapitalOmega]dot+1920 I p\[Phi] rdot u \[CapitalOmega]^2 \[CapitalOmega]dot+640 p\[Phi] \[CapitalOmega]^3 \[CapitalOmega]dot-40 p\[Phi] \[CapitalOmega]2dot \[CapitalOmega]dot-60 p\[Phi]dot \[CapitalOmega]dot^2-240 p\[Phi] rdot u \[CapitalOmega]dot^2+240 I p\[Phi] \[CapitalOmega] \[CapitalOmega]dot^2+10 p\[Phi]2dot (r3dot u+6 rdot^3 u^3+3 r2dot u (3 rdot u-4 I \[CapitalOmega])-36 I rdot^2 u^2 \[CapitalOmega]-48 rdot u \[CapitalOmega]^2+16 I \[CapitalOmega]^3-I \[CapitalOmega]2dot-12 I rdot u \[CapitalOmega]dot-12 \[CapitalOmega] \[CapitalOmega]dot)));
hinst[5,3]=E^(-3 I \[Phi]) (-(1/(180 u^5)) Sqrt[\[Pi]/66] \[Eta]^3 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 r5dot u+100 r4dot rdot u^2+600 r3dot rdot^2 u^3+120 rdot^5 u^5+900 r2dot^2 u^2 (rdot u-I \[CapitalOmega])-75 I r4dot u \[CapitalOmega]-1200 I r3dot rdot u^2 \[CapitalOmega]-1800 I rdot^4 u^4 \[CapitalOmega]-450 r3dot u \[CapitalOmega]^2-5400 rdot^3 u^3 \[CapitalOmega]^2+5400 I rdot^2 u^2 \[CapitalOmega]^3+2025 rdot u \[CapitalOmega]^4-243 I \[CapitalOmega]^5-600 I rdot^2 u^2 \[CapitalOmega]2dot-900 rdot u \[CapitalOmega] \[CapitalOmega]2dot+270 I \[CapitalOmega]^2 \[CapitalOmega]2dot-75 I rdot u \[CapitalOmega]3dot-45 \[CapitalOmega] \[CapitalOmega]3dot-3 I \[CapitalOmega]4dot-150 I r3dot u \[CapitalOmega]dot-1800 I rdot^3 u^3 \[CapitalOmega]dot-5400 rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]dot+4050 I rdot u \[CapitalOmega]^2 \[CapitalOmega]dot+810 \[CapitalOmega]^3 \[CapitalOmega]dot-90 \[CapitalOmega]2dot \[CapitalOmega]dot-675 rdot u \[CapitalOmega]dot^2+405 I \[CapitalOmega] \[CapitalOmega]dot^2+50 r2dot u (4 r3dot u+3 (8 rdot^3 u^3-36 I rdot^2 u^2 \[CapitalOmega]+9 I \[CapitalOmega]^3-I \[CapitalOmega]2dot-12 rdot u (3 \[CapitalOmega]^2+I \[CapitalOmega]dot)-9 \[CapitalOmega] \[CapitalOmega]dot)))+1/(4680 u^5) Sqrt[\[Pi]/66] \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (330 prr4dot prrdot-32 I prr5dot p\[Phi] u-320 I prr3dot p\[Phi]2dot u-160 I prrdot p\[Phi]4dot u-160 I prr4dot p\[Phi]dot u+3300 prrdot^2 r3dot u+6600 prr3dot prrdot rdot u+340 p\[Phi]2dot p\[Phi]3dot u^2+34 p\[Phi] p\[Phi]5dot u^2+170 p\[Phi]4dot p\[Phi]dot u^2-1280 I prr3dot p\[Phi] r2dot u^2-3840 I prrdot p\[Phi]2dot r2dot u^2-2560 I prrdot p\[Phi]dot r3dot u^2-640 I prrdot p\[Phi] r4dot u^2-620 r5dot u^2-640 I prr4dot p\[Phi] rdot u^2-2560 I prrdot p\[Phi]3dot rdot u^2-2560 I prr3dot p\[Phi]dot rdot u^2+39600 prrdot^2 r2dot rdot u^2+1020 p\[Phi] p\[Phi]3dot r2dot u^3+3060 p\[Phi]2dot p\[Phi]dot r2dot u^3-5760 I prrdot p\[Phi] r2dot^2 u^3+1020 p\[Phi] p\[Phi]2dot r3dot u^3+1020 p\[Phi]dot^2 r3dot u^3-18600 r2dot r3dot u^3+510 p\[Phi] p\[Phi]dot r4dot u^3+51 p\[Phi]^2 r5dot u^3+1530 p\[Phi]2dot^2 rdot u^3+510 p\[Phi] p\[Phi]4dot rdot u^3+2040 p\[Phi]3dot p\[Phi]dot rdot u^3-23040 I prrdot p\[Phi]dot r2dot rdot u^3-7680 I prrdot p\[Phi] r3dot rdot u^3-9300 r4dot rdot u^3-3840 I prr3dot p\[Phi] rdot^2 u^3-11520 I prrdot p\[Phi]2dot rdot^2 u^3+39600 prrdot^2 rdot^3 u^3+3060 p\[Phi] p\[Phi]dot r2dot^2 u^4+1020 p\[Phi]^2 r2dot r3dot u^4+6120 p\[Phi] p\[Phi]2dot r2dot rdot u^4+6120 p\[Phi]dot^2 r2dot rdot u^4-55800 r2dot^2 rdot u^4+4080 p\[Phi] p\[Phi]dot r3dot rdot u^4+510 p\[Phi]^2 r4dot rdot u^4+2040 p\[Phi] p\[Phi]3dot rdot^2 u^4+6120 p\[Phi]2dot p\[Phi]dot rdot^2 u^4-23040 I prrdot p\[Phi] r2dot rdot^2 u^4-37200 r3dot rdot^2 u^4-15360 I prrdot p\[Phi]dot rdot^3 u^4+1530 p\[Phi]^2 r2dot^2 rdot u^5+6120 p\[Phi] p\[Phi]dot r2dot rdot^2 u^5+1020 p\[Phi]^2 r3dot rdot^2 u^5+2040 p\[Phi] p\[Phi]2dot rdot^3 u^5+2040 p\[Phi]dot^2 rdot^3 u^5-37200 r2dot rdot^3 u^5-3840 I prrdot p\[Phi] rdot^4 u^5-20 prr4dot prrdot \[Nu]+50 I prr5dot p\[Phi] u \[Nu]+500 I prr3dot p\[Phi]2dot u \[Nu]+250 I prrdot p\[Phi]4dot u \[Nu]+250 I prr4dot p\[Phi]dot u \[Nu]-200 prrdot^2 r3dot u \[Nu]-400 prr3dot prrdot rdot u \[Nu]-1360 p\[Phi]2dot p\[Phi]3dot u^2 \[Nu]-136 p\[Phi] p\[Phi]5dot u^2 \[Nu]-680 p\[Phi]4dot p\[Phi]dot u^2 \[Nu]+2000 I prr3dot p\[Phi] r2dot u^2 \[Nu]+6000 I prrdot p\[Phi]2dot r2dot u^2 \[Nu]+4000 I prrdot p\[Phi]dot r3dot u^2 \[Nu]+1000 I prrdot p\[Phi] r4dot u^2 \[Nu]+1336 r5dot u^2 \[Nu]+1000 I prr4dot p\[Phi] rdot u^2 \[Nu]+4000 I prrdot p\[Phi]3dot rdot u^2 \[Nu]+4000 I prr3dot p\[Phi]dot rdot u^2 \[Nu]-2400 prrdot^2 r2dot rdot u^2 \[Nu]-4080 p\[Phi] p\[Phi]3dot r2dot u^3 \[Nu]-12240 p\[Phi]2dot p\[Phi]dot r2dot u^3 \[Nu]+9000 I prrdot p\[Phi] r2dot^2 u^3 \[Nu]-4080 p\[Phi] p\[Phi]2dot r3dot u^3 \[Nu]-4080 p\[Phi]dot^2 r3dot u^3 \[Nu]+40080 r2dot r3dot u^3 \[Nu]-2040 p\[Phi] p\[Phi]dot r4dot u^3 \[Nu]-204 p\[Phi]^2 r5dot u^3 \[Nu]-6120 p\[Phi]2dot^2 rdot u^3 \[Nu]-2040 p\[Phi] p\[Phi]4dot rdot u^3 \[Nu]-8160 p\[Phi]3dot p\[Phi]dot rdot u^3 \[Nu]+36000 I prrdot p\[Phi]dot r2dot rdot u^3 \[Nu]+12000 I prrdot p\[Phi] r3dot rdot u^3 \[Nu]+20040 r4dot rdot u^3 \[Nu]+6000 I prr3dot p\[Phi] rdot^2 u^3 \[Nu]+18000 I prrdot p\[Phi]2dot rdot^2 u^3 \[Nu]-2400 prrdot^2 rdot^3 u^3 \[Nu]-12240 p\[Phi] p\[Phi]dot r2dot^2 u^4 \[Nu]-4080 p\[Phi]^2 r2dot r3dot u^4 \[Nu]-24480 p\[Phi] p\[Phi]2dot r2dot rdot u^4 \[Nu]-24480 p\[Phi]dot^2 r2dot rdot u^4 \[Nu]+120240 r2dot^2 rdot u^4 \[Nu]-16320 p\[Phi] p\[Phi]dot r3dot rdot u^4 \[Nu]-2040 p\[Phi]^2 r4dot rdot u^4 \[Nu]-8160 p\[Phi] p\[Phi]3dot rdot^2 u^4 \[Nu]-24480 p\[Phi]2dot p\[Phi]dot rdot^2 u^4 \[Nu]+36000 I prrdot p\[Phi] r2dot rdot^2 u^4 \[Nu]+80160 r3dot rdot^2 u^4 \[Nu]+24000 I prrdot p\[Phi]dot rdot^3 u^4 \[Nu]-6120 p\[Phi]^2 r2dot^2 rdot u^5 \[Nu]-24480 p\[Phi] p\[Phi]dot r2dot rdot^2 u^5 \[Nu]-4080 p\[Phi]^2 r3dot rdot^2 u^5 \[Nu]-8160 p\[Phi] p\[Phi]2dot rdot^3 u^5 \[Nu]-8160 p\[Phi]dot^2 rdot^3 u^5 \[Nu]+80160 r2dot rdot^3 u^5 \[Nu]+6000 I prrdot p\[Phi] rdot^4 u^5 \[Nu]-960 prr4dot prrdot \[Nu]^2+60 I prr5dot p\[Phi] u \[Nu]^2+600 I prr3dot p\[Phi]2dot u \[Nu]^2+300 I prrdot p\[Phi]4dot u \[Nu]^2+300 I prr4dot p\[Phi]dot u \[Nu]^2-9600 prrdot^2 r3dot u \[Nu]^2-19200 prr3dot prrdot rdot u \[Nu]^2+2320 p\[Phi]2dot p\[Phi]3dot u^2 \[Nu]^2+232 p\[Phi] p\[Phi]5dot u^2 \[Nu]^2+1160 p\[Phi]4dot p\[Phi]dot u^2 \[Nu]^2+2400 I prr3dot p\[Phi] r2dot u^2 \[Nu]^2+7200 I prrdot p\[Phi]2dot r2dot u^2 \[Nu]^2+4800 I prrdot p\[Phi]dot r3dot u^2 \[Nu]^2+1200 I prrdot p\[Phi] r4dot u^2 \[Nu]^2-352 r5dot u^2 \[Nu]^2+1200 I prr4dot p\[Phi] rdot u^2 \[Nu]^2+4800 I prrdot p\[Phi]3dot rdot u^2 \[Nu]^2+4800 I prr3dot p\[Phi]dot rdot u^2 \[Nu]^2-115200 prrdot^2 r2dot rdot u^2 \[Nu]^2+6960 p\[Phi] p\[Phi]3dot r2dot u^3 \[Nu]^2+20880 p\[Phi]2dot p\[Phi]dot r2dot u^3 \[Nu]^2+10800 I prrdot p\[Phi] r2dot^2 u^3 \[Nu]^2+6960 p\[Phi] p\[Phi]2dot r3dot u^3 \[Nu]^2+6960 p\[Phi]dot^2 r3dot u^3 \[Nu]^2-10560 r2dot r3dot u^3 \[Nu]^2+3480 p\[Phi] p\[Phi]dot r4dot u^3 \[Nu]^2+348 p\[Phi]^2 r5dot u^3 \[Nu]^2+10440 p\[Phi]2dot^2 rdot u^3 \[Nu]^2+3480 p\[Phi] p\[Phi]4dot rdot u^3 \[Nu]^2+13920 p\[Phi]3dot p\[Phi]dot rdot u^3 \[Nu]^2+43200 I prrdot p\[Phi]dot r2dot rdot u^3 \[Nu]^2+14400 I prrdot p\[Phi] r3dot rdot u^3 \[Nu]^2-5280 r4dot rdot u^3 \[Nu]^2+7200 I prr3dot p\[Phi] rdot^2 u^3 \[Nu]^2+21600 I prrdot p\[Phi]2dot rdot^2 u^3 \[Nu]^2-115200 prrdot^2 rdot^3 u^3 \[Nu]^2+20880 p\[Phi] p\[Phi]dot r2dot^2 u^4 \[Nu]^2+6960 p\[Phi]^2 r2dot r3dot u^4 \[Nu]^2+41760 p\[Phi] p\[Phi]2dot r2dot rdot u^4 \[Nu]^2+41760 p\[Phi]dot^2 r2dot rdot u^4 \[Nu]^2-31680 r2dot^2 rdot u^4 \[Nu]^2+27840 p\[Phi] p\[Phi]dot r3dot rdot u^4 \[Nu]^2+3480 p\[Phi]^2 r4dot rdot u^4 \[Nu]^2+13920 p\[Phi] p\[Phi]3dot rdot^2 u^4 \[Nu]^2+41760 p\[Phi]2dot p\[Phi]dot rdot^2 u^4 \[Nu]^2+43200 I prrdot p\[Phi] r2dot rdot^2 u^4 \[Nu]^2-21120 r3dot rdot^2 u^4 \[Nu]^2+28800 I prrdot p\[Phi]dot rdot^3 u^4 \[Nu]^2+10440 p\[Phi]^2 r2dot^2 rdot u^5 \[Nu]^2+41760 p\[Phi] p\[Phi]dot r2dot rdot^2 u^5 \[Nu]^2+6960 p\[Phi]^2 r3dot rdot^2 u^5 \[Nu]^2+13920 p\[Phi] p\[Phi]2dot rdot^3 u^5 \[Nu]^2+13920 p\[Phi]dot^2 rdot^3 u^5 \[Nu]^2-21120 r2dot rdot^3 u^5 \[Nu]^2+7200 I prrdot p\[Phi] rdot^4 u^5 \[Nu]^2-30 prr2dot^2 (-33+2 \[Nu]+96 \[Nu]^2) (5 rdot u-3 I \[CapitalOmega])-3960 I prr3dot prrdot \[CapitalOmega]-480 prr4dot p\[Phi] u \[CapitalOmega]-1920 prrdot p\[Phi]3dot u \[CapitalOmega]-1920 prr3dot p\[Phi]dot u \[CapitalOmega]-29700 I prrdot^2 r2dot u \[CapitalOmega]-1530 I p\[Phi]2dot^2 u^2 \[CapitalOmega]-510 I p\[Phi] p\[Phi]4dot u^2 \[CapitalOmega]-2040 I p\[Phi]3dot p\[Phi]dot u^2 \[CapitalOmega]-23040 prrdot p\[Phi]dot r2dot u^2 \[CapitalOmega]-7680 prrdot p\[Phi] r3dot u^2 \[CapitalOmega]+9300 I r4dot u^2 \[CapitalOmega]-7680 prr3dot p\[Phi] rdot u^2 \[CapitalOmega]-23040 prrdot p\[Phi]2dot rdot u^2 \[CapitalOmega]-118800 I prrdot^2 rdot^2 u^2 \[CapitalOmega]-9180 I p\[Phi] p\[Phi]2dot r2dot u^3 \[CapitalOmega]-9180 I p\[Phi]dot^2 r2dot u^3 \[CapitalOmega]+83700 I r2dot^2 u^3 \[CapitalOmega]-6120 I p\[Phi] p\[Phi]dot r3dot u^3 \[CapitalOmega]-765 I p\[Phi]^2 r4dot u^3 \[CapitalOmega]-6120 I p\[Phi] p\[Phi]3dot rdot u^3 \[CapitalOmega]-18360 I p\[Phi]2dot p\[Phi]dot rdot u^3 \[CapitalOmega]-69120 prrdot p\[Phi] r2dot rdot u^3 \[CapitalOmega]+111600 I r3dot rdot u^3 \[CapitalOmega]-69120 prrdot p\[Phi]dot rdot^2 u^3 \[CapitalOmega]-4590 I p\[Phi]^2 r2dot^2 u^4 \[CapitalOmega]-36720 I p\[Phi] p\[Phi]dot r2dot rdot u^4 \[CapitalOmega]-6120 I p\[Phi]^2 r3dot rdot u^4 \[CapitalOmega]-18360 I p\[Phi] p\[Phi]2dot rdot^2 u^4 \[CapitalOmega]-18360 I p\[Phi]dot^2 rdot^2 u^4 \[CapitalOmega]+334800 I r2dot rdot^2 u^4 \[CapitalOmega]-46080 prrdot p\[Phi] rdot^3 u^4 \[CapitalOmega]-9180 I p\[Phi]^2 r2dot rdot^2 u^5 \[CapitalOmega]-12240 I p\[Phi] p\[Phi]dot rdot^3 u^5 \[CapitalOmega]+55800 I rdot^4 u^5 \[CapitalOmega]+240 I prr3dot prrdot \[Nu] \[CapitalOmega]+750 prr4dot p\[Phi] u \[Nu] \[CapitalOmega]+3000 prrdot p\[Phi]3dot u \[Nu] \[CapitalOmega]+3000 prr3dot p\[Phi]dot u \[Nu] \[CapitalOmega]+1800 I prrdot^2 r2dot u \[Nu] \[CapitalOmega]+6120 I p\[Phi]2dot^2 u^2 \[Nu] \[CapitalOmega]+2040 I p\[Phi] p\[Phi]4dot u^2 \[Nu] \[CapitalOmega]+8160 I p\[Phi]3dot p\[Phi]dot u^2 \[Nu] \[CapitalOmega]+36000 prrdot p\[Phi]dot r2dot u^2 \[Nu] \[CapitalOmega]+12000 prrdot p\[Phi] r3dot u^2 \[Nu] \[CapitalOmega]-20040 I r4dot u^2 \[Nu] \[CapitalOmega]+12000 prr3dot p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]+36000 prrdot p\[Phi]2dot rdot u^2 \[Nu] \[CapitalOmega]+7200 I prrdot^2 rdot^2 u^2 \[Nu] \[CapitalOmega]+36720 I p\[Phi] p\[Phi]2dot r2dot u^3 \[Nu] \[CapitalOmega]+36720 I p\[Phi]dot^2 r2dot u^3 \[Nu] \[CapitalOmega]-180360 I r2dot^2 u^3 \[Nu] \[CapitalOmega]+24480 I p\[Phi] p\[Phi]dot r3dot u^3 \[Nu] \[CapitalOmega]+3060 I p\[Phi]^2 r4dot u^3 \[Nu] \[CapitalOmega]+24480 I p\[Phi] p\[Phi]3dot rdot u^3 \[Nu] \[CapitalOmega]+73440 I p\[Phi]2dot p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega]+108000 prrdot p\[Phi] r2dot rdot u^3 \[Nu] \[CapitalOmega]-240480 I r3dot rdot u^3 \[Nu] \[CapitalOmega]+108000 prrdot p\[Phi]dot rdot^2 u^3 \[Nu] \[CapitalOmega]+18360 I p\[Phi]^2 r2dot^2 u^4 \[Nu] \[CapitalOmega]+146880 I p\[Phi] p\[Phi]dot r2dot rdot u^4 \[Nu] \[CapitalOmega]+24480 I p\[Phi]^2 r3dot rdot u^4 \[Nu] \[CapitalOmega]+73440 I p\[Phi] p\[Phi]2dot rdot^2 u^4 \[Nu] \[CapitalOmega]+73440 I p\[Phi]dot^2 rdot^2 u^4 \[Nu] \[CapitalOmega]-721440 I r2dot rdot^2 u^4 \[Nu] \[CapitalOmega]+72000 prrdot p\[Phi] rdot^3 u^4 \[Nu] \[CapitalOmega]+36720 I p\[Phi]^2 r2dot rdot^2 u^5 \[Nu] \[CapitalOmega]+48960 I p\[Phi] p\[Phi]dot rdot^3 u^5 \[Nu] \[CapitalOmega]-120240 I rdot^4 u^5 \[Nu] \[CapitalOmega]+11520 I prr3dot prrdot \[Nu]^2 \[CapitalOmega]+900 prr4dot p\[Phi] u \[Nu]^2 \[CapitalOmega]+3600 prrdot p\[Phi]3dot u \[Nu]^2 \[CapitalOmega]+3600 prr3dot p\[Phi]dot u \[Nu]^2 \[CapitalOmega]+86400 I prrdot^2 r2dot u \[Nu]^2 \[CapitalOmega]-10440 I p\[Phi]2dot^2 u^2 \[Nu]^2 \[CapitalOmega]-3480 I p\[Phi] p\[Phi]4dot u^2 \[Nu]^2 \[CapitalOmega]-13920 I p\[Phi]3dot p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]+43200 prrdot p\[Phi]dot r2dot u^2 \[Nu]^2 \[CapitalOmega]+14400 prrdot p\[Phi] r3dot u^2 \[Nu]^2 \[CapitalOmega]+5280 I r4dot u^2 \[Nu]^2 \[CapitalOmega]+14400 prr3dot p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]+43200 prrdot p\[Phi]2dot rdot u^2 \[Nu]^2 \[CapitalOmega]+345600 I prrdot^2 rdot^2 u^2 \[Nu]^2 \[CapitalOmega]-62640 I p\[Phi] p\[Phi]2dot r2dot u^3 \[Nu]^2 \[CapitalOmega]-62640 I p\[Phi]dot^2 r2dot u^3 \[Nu]^2 \[CapitalOmega]+47520 I r2dot^2 u^3 \[Nu]^2 \[CapitalOmega]-41760 I p\[Phi] p\[Phi]dot r3dot u^3 \[Nu]^2 \[CapitalOmega]-5220 I p\[Phi]^2 r4dot u^3 \[Nu]^2 \[CapitalOmega]-41760 I p\[Phi] p\[Phi]3dot rdot u^3 \[Nu]^2 \[CapitalOmega]-125280 I p\[Phi]2dot p\[Phi]dot rdot u^3 \[Nu]^2 \[CapitalOmega]+129600 prrdot p\[Phi] r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]+63360 I r3dot rdot u^3 \[Nu]^2 \[CapitalOmega]+129600 prrdot p\[Phi]dot rdot^2 u^3 \[Nu]^2 \[CapitalOmega]-31320 I p\[Phi]^2 r2dot^2 u^4 \[Nu]^2 \[CapitalOmega]-250560 I p\[Phi] p\[Phi]dot r2dot rdot u^4 \[Nu]^2 \[CapitalOmega]-41760 I p\[Phi]^2 r3dot rdot u^4 \[Nu]^2 \[CapitalOmega]-125280 I p\[Phi] p\[Phi]2dot rdot^2 u^4 \[Nu]^2 \[CapitalOmega]-125280 I p\[Phi]dot^2 rdot^2 u^4 \[Nu]^2 \[CapitalOmega]+190080 I r2dot rdot^2 u^4 \[Nu]^2 \[CapitalOmega]+86400 prrdot p\[Phi] rdot^3 u^4 \[Nu]^2 \[CapitalOmega]-62640 I p\[Phi]^2 r2dot rdot^2 u^5 \[Nu]^2 \[CapitalOmega]-83520 I p\[Phi] p\[Phi]dot rdot^3 u^5 \[Nu]^2 \[CapitalOmega]+31680 I rdot^4 u^5 \[Nu]^2 \[CapitalOmega]+2880 I prr3dot p\[Phi] u \[CapitalOmega]^2+8640 I prrdot p\[Phi]2dot u \[CapitalOmega]^2-89100 prrdot^2 rdot u \[CapitalOmega]^2-3060 p\[Phi] p\[Phi]3dot u^2 \[CapitalOmega]^2-9180 p\[Phi]2dot p\[Phi]dot u^2 \[CapitalOmega]^2+34560 I prrdot p\[Phi] r2dot u^2 \[CapitalOmega]^2+55800 r3dot u^2 \[CapitalOmega]^2+69120 I prrdot p\[Phi]dot rdot u^2 \[CapitalOmega]^2-27540 p\[Phi] p\[Phi]dot r2dot u^3 \[CapitalOmega]^2-4590 p\[Phi]^2 r3dot u^3 \[CapitalOmega]^2-27540 p\[Phi] p\[Phi]2dot rdot u^3 \[CapitalOmega]^2-27540 p\[Phi]dot^2 rdot u^3 \[CapitalOmega]^2+502200 r2dot rdot u^3 \[CapitalOmega]^2+103680 I prrdot p\[Phi] rdot^2 u^3 \[CapitalOmega]^2-27540 p\[Phi]^2 r2dot rdot u^4 \[CapitalOmega]^2-55080 p\[Phi] p\[Phi]dot rdot^2 u^4 \[CapitalOmega]^2+334800 rdot^3 u^4 \[CapitalOmega]^2-9180 p\[Phi]^2 rdot^3 u^5 \[CapitalOmega]^2-4500 I prr3dot p\[Phi] u \[Nu] \[CapitalOmega]^2-13500 I prrdot p\[Phi]2dot u \[Nu] \[CapitalOmega]^2+5400 prrdot^2 rdot u \[Nu] \[CapitalOmega]^2+12240 p\[Phi] p\[Phi]3dot u^2 \[Nu] \[CapitalOmega]^2+36720 p\[Phi]2dot p\[Phi]dot u^2 \[Nu] \[CapitalOmega]^2-54000 I prrdot p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]^2-120240 r3dot u^2 \[Nu] \[CapitalOmega]^2-108000 I prrdot p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]^2+110160 p\[Phi] p\[Phi]dot r2dot u^3 \[Nu] \[CapitalOmega]^2+18360 p\[Phi]^2 r3dot u^3 \[Nu] \[CapitalOmega]^2+110160 p\[Phi] p\[Phi]2dot rdot u^3 \[Nu] \[CapitalOmega]^2+110160 p\[Phi]dot^2 rdot u^3 \[Nu] \[CapitalOmega]^2-1082160 r2dot rdot u^3 \[Nu] \[CapitalOmega]^2-162000 I prrdot p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]^2+110160 p\[Phi]^2 r2dot rdot u^4 \[Nu] \[CapitalOmega]^2+220320 p\[Phi] p\[Phi]dot rdot^2 u^4 \[Nu] \[CapitalOmega]^2-721440 rdot^3 u^4 \[Nu] \[CapitalOmega]^2+36720 p\[Phi]^2 rdot^3 u^5 \[Nu] \[CapitalOmega]^2-5400 I prr3dot p\[Phi] u \[Nu]^2 \[CapitalOmega]^2-16200 I prrdot p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]^2+259200 prrdot^2 rdot u \[Nu]^2 \[CapitalOmega]^2-20880 p\[Phi] p\[Phi]3dot u^2 \[Nu]^2 \[CapitalOmega]^2-62640 p\[Phi]2dot p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]^2-64800 I prrdot p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]^2+31680 r3dot u^2 \[Nu]^2 \[CapitalOmega]^2-129600 I prrdot p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]^2-187920 p\[Phi] p\[Phi]dot r2dot u^3 \[Nu]^2 \[CapitalOmega]^2-31320 p\[Phi]^2 r3dot u^3 \[Nu]^2 \[CapitalOmega]^2-187920 p\[Phi] p\[Phi]2dot rdot u^3 \[Nu]^2 \[CapitalOmega]^2-187920 p\[Phi]dot^2 rdot u^3 \[Nu]^2 \[CapitalOmega]^2+285120 r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]^2-194400 I prrdot p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^2-187920 p\[Phi]^2 r2dot rdot u^4 \[Nu]^2 \[CapitalOmega]^2-375840 p\[Phi] p\[Phi]dot rdot^2 u^4 \[Nu]^2 \[CapitalOmega]^2+190080 rdot^3 u^4 \[Nu]^2 \[CapitalOmega]^2-62640 p\[Phi]^2 rdot^3 u^5 \[Nu]^2 \[CapitalOmega]^2+17820 I prrdot^2 \[CapitalOmega]^3+17280 prrdot p\[Phi]dot u \[CapitalOmega]^3+9180 I p\[Phi] p\[Phi]2dot u^2 \[CapitalOmega]^3+9180 I p\[Phi]dot^2 u^2 \[CapitalOmega]^3-167400 I r2dot u^2 \[CapitalOmega]^3+69120 prrdot p\[Phi] rdot u^2 \[CapitalOmega]^3+13770 I p\[Phi]^2 r2dot u^3 \[CapitalOmega]^3+55080 I p\[Phi] p\[Phi]dot rdot u^3 \[CapitalOmega]^3-502200 I rdot^2 u^3 \[CapitalOmega]^3+27540 I p\[Phi]^2 rdot^2 u^4 \[CapitalOmega]^3-1080 I prrdot^2 \[Nu] \[CapitalOmega]^3-27000 prrdot p\[Phi]dot u \[Nu] \[CapitalOmega]^3-36720 I p\[Phi] p\[Phi]2dot u^2 \[Nu] \[CapitalOmega]^3-36720 I p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega]^3+360720 I r2dot u^2 \[Nu] \[CapitalOmega]^3-108000 prrdot p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^3-55080 I p\[Phi]^2 r2dot u^3 \[Nu] \[CapitalOmega]^3-220320 I p\[Phi] p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega]^3+1082160 I rdot^2 u^3 \[Nu] \[CapitalOmega]^3-110160 I p\[Phi]^2 rdot^2 u^4 \[Nu] \[CapitalOmega]^3-51840 I prrdot^2 \[Nu]^2 \[CapitalOmega]^3-32400 prrdot p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^3+62640 I p\[Phi] p\[Phi]2dot u^2 \[Nu]^2 \[CapitalOmega]^3+62640 I p\[Phi]dot^2 u^2 \[Nu]^2 \[CapitalOmega]^3-95040 I r2dot u^2 \[Nu]^2 \[CapitalOmega]^3-129600 prrdot p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^3+93960 I p\[Phi]^2 r2dot u^3 \[Nu]^2 \[CapitalOmega]^3+375840 I p\[Phi] p\[Phi]dot rdot u^3 \[Nu]^2 \[CapitalOmega]^3-285120 I rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^3+187920 I p\[Phi]^2 rdot^2 u^4 \[Nu]^2 \[CapitalOmega]^3-12960 I prrdot p\[Phi] u \[CapitalOmega]^4+13770 p\[Phi] p\[Phi]dot u^2 \[CapitalOmega]^4-251100 rdot u^2 \[CapitalOmega]^4+20655 p\[Phi]^2 rdot u^3 \[CapitalOmega]^4+20250 I prrdot p\[Phi] u \[Nu] \[CapitalOmega]^4-55080 p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega]^4+541080 rdot u^2 \[Nu] \[CapitalOmega]^4-82620 p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega]^4+24300 I prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega]^4+93960 p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]^4-142560 rdot u^2 \[Nu]^2 \[CapitalOmega]^4+140940 p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega]^4+37665 I u \[CapitalOmega]^5-4131 I p\[Phi]^2 u^2 \[CapitalOmega]^5-81162 I u \[Nu] \[CapitalOmega]^5+16524 I p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]^5+21384 I u \[Nu]^2 \[CapitalOmega]^5-28188 I p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]^5-1980 I prrdot^2 \[CapitalOmega]2dot-1920 prrdot p\[Phi]dot u \[CapitalOmega]2dot-1020 I p\[Phi] p\[Phi]2dot u^2 \[CapitalOmega]2dot-1020 I p\[Phi]dot^2 u^2 \[CapitalOmega]2dot+18600 I r2dot u^2 \[CapitalOmega]2dot-7680 prrdot p\[Phi] rdot u^2 \[CapitalOmega]2dot-1530 I p\[Phi]^2 r2dot u^3 \[CapitalOmega]2dot-6120 I p\[Phi] p\[Phi]dot rdot u^3 \[CapitalOmega]2dot+55800 I rdot^2 u^3 \[CapitalOmega]2dot-3060 I p\[Phi]^2 rdot^2 u^4 \[CapitalOmega]2dot+120 I prrdot^2 \[Nu] \[CapitalOmega]2dot+3000 prrdot p\[Phi]dot u \[Nu] \[CapitalOmega]2dot+4080 I p\[Phi] p\[Phi]2dot u^2 \[Nu] \[CapitalOmega]2dot+4080 I p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega]2dot-40080 I r2dot u^2 \[Nu] \[CapitalOmega]2dot+12000 prrdot p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]2dot+6120 I p\[Phi]^2 r2dot u^3 \[Nu] \[CapitalOmega]2dot+24480 I p\[Phi] p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega]2dot-120240 I rdot^2 u^3 \[Nu] \[CapitalOmega]2dot+12240 I p\[Phi]^2 rdot^2 u^4 \[Nu] \[CapitalOmega]2dot+5760 I prrdot^2 \[Nu]^2 \[CapitalOmega]2dot+3600 prrdot p\[Phi]dot u \[Nu]^2 \[CapitalOmega]2dot-6960 I p\[Phi] p\[Phi]2dot u^2 \[Nu]^2 \[CapitalOmega]2dot-6960 I p\[Phi]dot^2 u^2 \[Nu]^2 \[CapitalOmega]2dot+10560 I r2dot u^2 \[Nu]^2 \[CapitalOmega]2dot+14400 prrdot p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]2dot-10440 I p\[Phi]^2 r2dot u^3 \[Nu]^2 \[CapitalOmega]2dot-41760 I p\[Phi] p\[Phi]dot rdot u^3 \[Nu]^2 \[CapitalOmega]2dot+31680 I rdot^2 u^3 \[Nu]^2 \[CapitalOmega]2dot-20880 I p\[Phi]^2 rdot^2 u^4 \[Nu]^2 \[CapitalOmega]2dot+5760 I prrdot p\[Phi] u \[CapitalOmega] \[CapitalOmega]2dot-6120 p\[Phi] p\[Phi]dot u^2 \[CapitalOmega] \[CapitalOmega]2dot+111600 rdot u^2 \[CapitalOmega] \[CapitalOmega]2dot-9180 p\[Phi]^2 rdot u^3 \[CapitalOmega] \[CapitalOmega]2dot-9000 I prrdot p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]2dot+24480 p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]2dot-240480 rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]2dot+36720 p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega] \[CapitalOmega]2dot-10800 I prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-41760 p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot+63360 rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-62640 p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-41850 I u \[CapitalOmega]^2 \[CapitalOmega]2dot+4590 I p\[Phi]^2 u^2 \[CapitalOmega]^2 \[CapitalOmega]2dot+90180 I u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]2dot-18360 I p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]^2 \[CapitalOmega]2dot-23760 I u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]2dot+31320 I p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]2dot-480 prrdot p\[Phi] u \[CapitalOmega]3dot-510 I p\[Phi] p\[Phi]dot u^2 \[CapitalOmega]3dot+9300 I rdot u^2 \[CapitalOmega]3dot-765 I p\[Phi]^2 rdot u^3 \[CapitalOmega]3dot+750 prrdot p\[Phi] u \[Nu] \[CapitalOmega]3dot+2040 I p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega]3dot-20040 I rdot u^2 \[Nu] \[CapitalOmega]3dot+3060 I p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega]3dot+900 prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega]3dot-3480 I p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]3dot+5280 I rdot u^2 \[Nu]^2 \[CapitalOmega]3dot-5220 I p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega]3dot+6975 u \[CapitalOmega] \[CapitalOmega]3dot-765 p\[Phi]^2 u^2 \[CapitalOmega] \[CapitalOmega]3dot-15030 u \[Nu] \[CapitalOmega] \[CapitalOmega]3dot+3060 p\[Phi]^2 u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]3dot+3960 u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]3dot-5220 p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]3dot+465 I u \[CapitalOmega]4dot-51 I p\[Phi]^2 u^2 \[CapitalOmega]4dot-1002 I u \[Nu] \[CapitalOmega]4dot+204 I p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]4dot+264 I u \[Nu]^2 \[CapitalOmega]4dot-348 I p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]4dot-960 prr3dot p\[Phi] u \[CapitalOmega]dot-2880 prrdot p\[Phi]2dot u \[CapitalOmega]dot-29700 I prrdot^2 rdot u \[CapitalOmega]dot-1020 I p\[Phi] p\[Phi]3dot u^2 \[CapitalOmega]dot-3060 I p\[Phi]2dot p\[Phi]dot u^2 \[CapitalOmega]dot-11520 prrdot p\[Phi] r2dot u^2 \[CapitalOmega]dot+18600 I r3dot u^2 \[CapitalOmega]dot-23040 prrdot p\[Phi]dot rdot u^2 \[CapitalOmega]dot-9180 I p\[Phi] p\[Phi]dot r2dot u^3 \[CapitalOmega]dot-1530 I p\[Phi]^2 r3dot u^3 \[CapitalOmega]dot-9180 I p\[Phi] p\[Phi]2dot rdot u^3 \[CapitalOmega]dot-9180 I p\[Phi]dot^2 rdot u^3 \[CapitalOmega]dot+167400 I r2dot rdot u^3 \[CapitalOmega]dot-34560 prrdot p\[Phi] rdot^2 u^3 \[CapitalOmega]dot-9180 I p\[Phi]^2 r2dot rdot u^4 \[CapitalOmega]dot-18360 I p\[Phi] p\[Phi]dot rdot^2 u^4 \[CapitalOmega]dot+111600 I rdot^3 u^4 \[CapitalOmega]dot-3060 I p\[Phi]^2 rdot^3 u^5 \[CapitalOmega]dot+1500 prr3dot p\[Phi] u \[Nu] \[CapitalOmega]dot+4500 prrdot p\[Phi]2dot u \[Nu] \[CapitalOmega]dot+1800 I prrdot^2 rdot u \[Nu] \[CapitalOmega]dot+4080 I p\[Phi] p\[Phi]3dot u^2 \[Nu] \[CapitalOmega]dot+12240 I p\[Phi]2dot p\[Phi]dot u^2 \[Nu] \[CapitalOmega]dot+18000 prrdot p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]dot-40080 I r3dot u^2 \[Nu] \[CapitalOmega]dot+36000 prrdot p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]dot+36720 I p\[Phi] p\[Phi]dot r2dot u^3 \[Nu] \[CapitalOmega]dot+6120 I p\[Phi]^2 r3dot u^3 \[Nu] \[CapitalOmega]dot+36720 I p\[Phi] p\[Phi]2dot rdot u^3 \[Nu] \[CapitalOmega]dot+36720 I p\[Phi]dot^2 rdot u^3 \[Nu] \[CapitalOmega]dot-360720 I r2dot rdot u^3 \[Nu] \[CapitalOmega]dot+54000 prrdot p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]dot+36720 I p\[Phi]^2 r2dot rdot u^4 \[Nu] \[CapitalOmega]dot+73440 I p\[Phi] p\[Phi]dot rdot^2 u^4 \[Nu] \[CapitalOmega]dot-240480 I rdot^3 u^4 \[Nu] \[CapitalOmega]dot+12240 I p\[Phi]^2 rdot^3 u^5 \[Nu] \[CapitalOmega]dot+1800 prr3dot p\[Phi] u \[Nu]^2 \[CapitalOmega]dot+5400 prrdot p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]dot+86400 I prrdot^2 rdot u \[Nu]^2 \[CapitalOmega]dot-6960 I p\[Phi] p\[Phi]3dot u^2 \[Nu]^2 \[CapitalOmega]dot-20880 I p\[Phi]2dot p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]dot+21600 prrdot p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]dot+10560 I r3dot u^2 \[Nu]^2 \[CapitalOmega]dot+43200 prrdot p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]dot-62640 I p\[Phi] p\[Phi]dot r2dot u^3 \[Nu]^2 \[CapitalOmega]dot-10440 I p\[Phi]^2 r3dot u^3 \[Nu]^2 \[CapitalOmega]dot-62640 I p\[Phi] p\[Phi]2dot rdot u^3 \[Nu]^2 \[CapitalOmega]dot-62640 I p\[Phi]dot^2 rdot u^3 \[Nu]^2 \[CapitalOmega]dot+95040 I r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]dot+64800 prrdot p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]dot-62640 I p\[Phi]^2 r2dot rdot u^4 \[Nu]^2 \[CapitalOmega]dot-125280 I p\[Phi] p\[Phi]dot rdot^2 u^4 \[Nu]^2 \[CapitalOmega]dot+63360 I rdot^3 u^4 \[Nu]^2 \[CapitalOmega]dot-20880 I p\[Phi]^2 rdot^3 u^5 \[Nu]^2 \[CapitalOmega]dot-17820 prrdot^2 \[CapitalOmega] \[CapitalOmega]dot+17280 I prrdot p\[Phi]dot u \[CapitalOmega] \[CapitalOmega]dot-9180 p\[Phi] p\[Phi]2dot u^2 \[CapitalOmega] \[CapitalOmega]dot-9180 p\[Phi]dot^2 u^2 \[CapitalOmega] \[CapitalOmega]dot+167400 r2dot u^2 \[CapitalOmega] \[CapitalOmega]dot+69120 I prrdot p\[Phi] rdot u^2 \[CapitalOmega] \[CapitalOmega]dot-13770 p\[Phi]^2 r2dot u^3 \[CapitalOmega] \[CapitalOmega]dot-55080 p\[Phi] p\[Phi]dot rdot u^3 \[CapitalOmega] \[CapitalOmega]dot+502200 rdot^2 u^3 \[CapitalOmega] \[CapitalOmega]dot-27540 p\[Phi]^2 rdot^2 u^4 \[CapitalOmega] \[CapitalOmega]dot+1080 prrdot^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-27000 I prrdot p\[Phi]dot u \[Nu] \[CapitalOmega] \[CapitalOmega]dot+36720 p\[Phi] p\[Phi]2dot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+36720 p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-360720 r2dot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-108000 I prrdot p\[Phi] rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+55080 p\[Phi]^2 r2dot u^3 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+220320 p\[Phi] p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-1082160 rdot^2 u^3 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+110160 p\[Phi]^2 rdot^2 u^4 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+51840 prrdot^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-32400 I prrdot p\[Phi]dot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-62640 p\[Phi] p\[Phi]2dot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-62640 p\[Phi]dot^2 u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+95040 r2dot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-129600 I prrdot p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-93960 p\[Phi]^2 r2dot u^3 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-375840 p\[Phi] p\[Phi]dot rdot u^3 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+285120 rdot^2 u^3 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-187920 p\[Phi]^2 rdot^2 u^4 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+25920 prrdot p\[Phi] u \[CapitalOmega]^2 \[CapitalOmega]dot+27540 I p\[Phi] p\[Phi]dot u^2 \[CapitalOmega]^2 \[CapitalOmega]dot-502200 I rdot u^2 \[CapitalOmega]^2 \[CapitalOmega]dot+41310 I p\[Phi]^2 rdot u^3 \[CapitalOmega]^2 \[CapitalOmega]dot-40500 prrdot p\[Phi] u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot-110160 I p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot+1082160 I rdot u^2 \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot-165240 I p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot-48600 prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot+187920 I p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot-285120 I rdot u^2 \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot+281880 I p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot-125550 u \[CapitalOmega]^3 \[CapitalOmega]dot+13770 p\[Phi]^2 u^2 \[CapitalOmega]^3 \[CapitalOmega]dot+270540 u \[Nu] \[CapitalOmega]^3 \[CapitalOmega]dot-55080 p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]^3 \[CapitalOmega]dot-71280 u \[Nu]^2 \[CapitalOmega]^3 \[CapitalOmega]dot+93960 p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]^3 \[CapitalOmega]dot+13950 u \[CapitalOmega]2dot \[CapitalOmega]dot-1530 p\[Phi]^2 u^2 \[CapitalOmega]2dot \[CapitalOmega]dot-30060 u \[Nu] \[CapitalOmega]2dot \[CapitalOmega]dot+6120 p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]2dot \[CapitalOmega]dot+7920 u \[Nu]^2 \[CapitalOmega]2dot \[CapitalOmega]dot-10440 p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]2dot \[CapitalOmega]dot+4320 I prrdot p\[Phi] u \[CapitalOmega]dot^2-4590 p\[Phi] p\[Phi]dot u^2 \[CapitalOmega]dot^2+83700 rdot u^2 \[CapitalOmega]dot^2-6885 p\[Phi]^2 rdot u^3 \[CapitalOmega]dot^2-6750 I prrdot p\[Phi] u \[Nu] \[CapitalOmega]dot^2+18360 p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega]dot^2-180360 rdot u^2 \[Nu] \[CapitalOmega]dot^2+27540 p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega]dot^2-8100 I prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega]dot^2-31320 p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]dot^2+47520 rdot u^2 \[Nu]^2 \[CapitalOmega]dot^2-46980 p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega]dot^2-62775 I u \[CapitalOmega] \[CapitalOmega]dot^2+6885 I p\[Phi]^2 u^2 \[CapitalOmega] \[CapitalOmega]dot^2+135270 I u \[Nu] \[CapitalOmega] \[CapitalOmega]dot^2-27540 I p\[Phi]^2 u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot^2-35640 I u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot^2+46980 I p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot^2+2 prr (1650 prr3dot r2dot u+825 prrdot r4dot u+825 prr4dot rdot u-640 I p\[Phi]3dot r2dot u^2+9900 prrdot r2dot^2 u^2-640 I p\[Phi]2dot r3dot u^2-320 I p\[Phi]dot r4dot u^2-64 I p\[Phi] r5dot u^2-320 I p\[Phi]4dot rdot u^2+13200 prrdot r3dot rdot u^2+6600 prr3dot rdot^2 u^2-2880 I p\[Phi]dot r2dot^2 u^3-1920 I p\[Phi] r2dot r3dot u^3-5760 I p\[Phi]2dot r2dot rdot u^3-3840 I p\[Phi]dot r3dot rdot u^3-960 I p\[Phi] r4dot rdot u^3-1920 I p\[Phi]3dot rdot^2 u^3+59400 prrdot r2dot rdot^2 u^3-5760 I p\[Phi] r2dot^2 rdot u^4-11520 I p\[Phi]dot r2dot rdot^2 u^4-3840 I p\[Phi] r3dot rdot^2 u^4-3840 I p\[Phi]2dot rdot^3 u^4+19800 prrdot rdot^4 u^4-3840 I p\[Phi] r2dot rdot^3 u^5-1920 I p\[Phi]dot rdot^4 u^5-100 prr3dot r2dot u \[Nu]-50 prrdot r4dot u \[Nu]-50 prr4dot rdot u \[Nu]+1000 I p\[Phi]3dot r2dot u^2 \[Nu]-600 prrdot r2dot^2 u^2 \[Nu]+1000 I p\[Phi]2dot r3dot u^2 \[Nu]+500 I p\[Phi]dot r4dot u^2 \[Nu]+100 I p\[Phi] r5dot u^2 \[Nu]+500 I p\[Phi]4dot rdot u^2 \[Nu]-800 prrdot r3dot rdot u^2 \[Nu]-400 prr3dot rdot^2 u^2 \[Nu]+4500 I p\[Phi]dot r2dot^2 u^3 \[Nu]+3000 I p\[Phi] r2dot r3dot u^3 \[Nu]+9000 I p\[Phi]2dot r2dot rdot u^3 \[Nu]+6000 I p\[Phi]dot r3dot rdot u^3 \[Nu]+1500 I p\[Phi] r4dot rdot u^3 \[Nu]+3000 I p\[Phi]3dot rdot^2 u^3 \[Nu]-3600 prrdot r2dot rdot^2 u^3 \[Nu]+9000 I p\[Phi] r2dot^2 rdot u^4 \[Nu]+18000 I p\[Phi]dot r2dot rdot^2 u^4 \[Nu]+6000 I p\[Phi] r3dot rdot^2 u^4 \[Nu]+6000 I p\[Phi]2dot rdot^3 u^4 \[Nu]-1200 prrdot rdot^4 u^4 \[Nu]+6000 I p\[Phi] r2dot rdot^3 u^5 \[Nu]+3000 I p\[Phi]dot rdot^4 u^5 \[Nu]-4800 prr3dot r2dot u \[Nu]^2-2400 prrdot r4dot u \[Nu]^2-2400 prr4dot rdot u \[Nu]^2+1200 I p\[Phi]3dot r2dot u^2 \[Nu]^2-28800 prrdot r2dot^2 u^2 \[Nu]^2+1200 I p\[Phi]2dot r3dot u^2 \[Nu]^2+600 I p\[Phi]dot r4dot u^2 \[Nu]^2+120 I p\[Phi] r5dot u^2 \[Nu]^2+600 I p\[Phi]4dot rdot u^2 \[Nu]^2-38400 prrdot r3dot rdot u^2 \[Nu]^2-19200 prr3dot rdot^2 u^2 \[Nu]^2+5400 I p\[Phi]dot r2dot^2 u^3 \[Nu]^2+3600 I p\[Phi] r2dot r3dot u^3 \[Nu]^2+10800 I p\[Phi]2dot r2dot rdot u^3 \[Nu]^2+7200 I p\[Phi]dot r3dot rdot u^3 \[Nu]^2+1800 I p\[Phi] r4dot rdot u^3 \[Nu]^2+3600 I p\[Phi]3dot rdot^2 u^3 \[Nu]^2-172800 prrdot r2dot rdot^2 u^3 \[Nu]^2+10800 I p\[Phi] r2dot^2 rdot u^4 \[Nu]^2+21600 I p\[Phi]dot r2dot rdot^2 u^4 \[Nu]^2+7200 I p\[Phi] r3dot rdot^2 u^4 \[Nu]^2+7200 I p\[Phi]2dot rdot^3 u^4 \[Nu]^2-57600 prrdot rdot^4 u^4 \[Nu]^2+7200 I p\[Phi] r2dot rdot^3 u^5 \[Nu]^2+3600 I p\[Phi]dot rdot^4 u^5 \[Nu]^2+prr5dot (33-2 \[Nu]-96 \[Nu]^2)+I p\[Phi]5dot u (-16+25 \[Nu]+30 \[Nu]^2)-495 I prr4dot \[CapitalOmega]-240 p\[Phi]4dot u \[CapitalOmega]-9900 I prrdot r3dot u \[CapitalOmega]-9900 I prr3dot rdot u \[CapitalOmega]-5760 p\[Phi]2dot r2dot u^2 \[CapitalOmega]-3840 p\[Phi]dot r3dot u^2 \[CapitalOmega]-960 p\[Phi] r4dot u^2 \[CapitalOmega]-3840 p\[Phi]3dot rdot u^2 \[CapitalOmega]-118800 I prrdot r2dot rdot u^2 \[CapitalOmega]-8640 p\[Phi] r2dot^2 u^3 \[CapitalOmega]-34560 p\[Phi]dot r2dot rdot u^3 \[CapitalOmega]-11520 p\[Phi] r3dot rdot u^3 \[CapitalOmega]-17280 p\[Phi]2dot rdot^2 u^3 \[CapitalOmega]-118800 I prrdot rdot^3 u^3 \[CapitalOmega]-34560 p\[Phi] r2dot rdot^2 u^4 \[CapitalOmega]-23040 p\[Phi]dot rdot^3 u^4 \[CapitalOmega]-5760 p\[Phi] rdot^4 u^5 \[CapitalOmega]+30 I prr4dot \[Nu] \[CapitalOmega]+375 p\[Phi]4dot u \[Nu] \[CapitalOmega]+600 I prrdot r3dot u \[Nu] \[CapitalOmega]+600 I prr3dot rdot u \[Nu] \[CapitalOmega]+9000 p\[Phi]2dot r2dot u^2 \[Nu] \[CapitalOmega]+6000 p\[Phi]dot r3dot u^2 \[Nu] \[CapitalOmega]+1500 p\[Phi] r4dot u^2 \[Nu] \[CapitalOmega]+6000 p\[Phi]3dot rdot u^2 \[Nu] \[CapitalOmega]+7200 I prrdot r2dot rdot u^2 \[Nu] \[CapitalOmega]+13500 p\[Phi] r2dot^2 u^3 \[Nu] \[CapitalOmega]+54000 p\[Phi]dot r2dot rdot u^3 \[Nu] \[CapitalOmega]+18000 p\[Phi] r3dot rdot u^3 \[Nu] \[CapitalOmega]+27000 p\[Phi]2dot rdot^2 u^3 \[Nu] \[CapitalOmega]+7200 I prrdot rdot^3 u^3 \[Nu] \[CapitalOmega]+54000 p\[Phi] r2dot rdot^2 u^4 \[Nu] \[CapitalOmega]+36000 p\[Phi]dot rdot^3 u^4 \[Nu] \[CapitalOmega]+9000 p\[Phi] rdot^4 u^5 \[Nu] \[CapitalOmega]+1440 I prr4dot \[Nu]^2 \[CapitalOmega]+450 p\[Phi]4dot u \[Nu]^2 \[CapitalOmega]+28800 I prrdot r3dot u \[Nu]^2 \[CapitalOmega]+28800 I prr3dot rdot u \[Nu]^2 \[CapitalOmega]+10800 p\[Phi]2dot r2dot u^2 \[Nu]^2 \[CapitalOmega]+7200 p\[Phi]dot r3dot u^2 \[Nu]^2 \[CapitalOmega]+1800 p\[Phi] r4dot u^2 \[Nu]^2 \[CapitalOmega]+7200 p\[Phi]3dot rdot u^2 \[Nu]^2 \[CapitalOmega]+345600 I prrdot r2dot rdot u^2 \[Nu]^2 \[CapitalOmega]+16200 p\[Phi] r2dot^2 u^3 \[Nu]^2 \[CapitalOmega]+64800 p\[Phi]dot r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]+21600 p\[Phi] r3dot rdot u^3 \[Nu]^2 \[CapitalOmega]+32400 p\[Phi]2dot rdot^2 u^3 \[Nu]^2 \[CapitalOmega]+345600 I prrdot rdot^3 u^3 \[Nu]^2 \[CapitalOmega]+64800 p\[Phi] r2dot rdot^2 u^4 \[Nu]^2 \[CapitalOmega]+43200 p\[Phi]dot rdot^3 u^4 \[Nu]^2 \[CapitalOmega]+10800 p\[Phi] rdot^4 u^5 \[Nu]^2 \[CapitalOmega]-2970 prr3dot \[CapitalOmega]^2+1440 I p\[Phi]3dot u \[CapitalOmega]^2-44550 prrdot r2dot u \[CapitalOmega]^2+17280 I p\[Phi]dot r2dot u^2 \[CapitalOmega]^2+5760 I p\[Phi] r3dot u^2 \[CapitalOmega]^2+17280 I p\[Phi]2dot rdot u^2 \[CapitalOmega]^2-178200 prrdot rdot^2 u^2 \[CapitalOmega]^2+51840 I p\[Phi] r2dot rdot u^3 \[CapitalOmega]^2+51840 I p\[Phi]dot rdot^2 u^3 \[CapitalOmega]^2+34560 I p\[Phi] rdot^3 u^4 \[CapitalOmega]^2+180 prr3dot \[Nu] \[CapitalOmega]^2-2250 I p\[Phi]3dot u \[Nu] \[CapitalOmega]^2+2700 prrdot r2dot u \[Nu] \[CapitalOmega]^2-27000 I p\[Phi]dot r2dot u^2 \[Nu] \[CapitalOmega]^2-9000 I p\[Phi] r3dot u^2 \[Nu] \[CapitalOmega]^2-27000 I p\[Phi]2dot rdot u^2 \[Nu] \[CapitalOmega]^2+10800 prrdot rdot^2 u^2 \[Nu] \[CapitalOmega]^2-81000 I p\[Phi] r2dot rdot u^3 \[Nu] \[CapitalOmega]^2-81000 I p\[Phi]dot rdot^2 u^3 \[Nu] \[CapitalOmega]^2-54000 I p\[Phi] rdot^3 u^4 \[Nu] \[CapitalOmega]^2+8640 prr3dot \[Nu]^2 \[CapitalOmega]^2-2700 I p\[Phi]3dot u \[Nu]^2 \[CapitalOmega]^2+129600 prrdot r2dot u \[Nu]^2 \[CapitalOmega]^2-32400 I p\[Phi]dot r2dot u^2 \[Nu]^2 \[CapitalOmega]^2-10800 I p\[Phi] r3dot u^2 \[Nu]^2 \[CapitalOmega]^2-32400 I p\[Phi]2dot rdot u^2 \[Nu]^2 \[CapitalOmega]^2+518400 prrdot rdot^2 u^2 \[Nu]^2 \[CapitalOmega]^2-97200 I p\[Phi] r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]^2-97200 I p\[Phi]dot rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^2-64800 I p\[Phi] rdot^3 u^4 \[Nu]^2 \[CapitalOmega]^2+4320 p\[Phi]2dot u \[CapitalOmega]^3+89100 I prrdot rdot u \[CapitalOmega]^3+17280 p\[Phi] r2dot u^2 \[CapitalOmega]^3+34560 p\[Phi]dot rdot u^2 \[CapitalOmega]^3+51840 p\[Phi] rdot^2 u^3 \[CapitalOmega]^3-6750 p\[Phi]2dot u \[Nu] \[CapitalOmega]^3-5400 I prrdot rdot u \[Nu] \[CapitalOmega]^3-27000 p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]^3-54000 p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]^3-81000 p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]^3-8100 p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]^3-259200 I prrdot rdot u \[Nu]^2 \[CapitalOmega]^3-32400 p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]^3-64800 p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]^3-97200 p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^3+13365 prrdot \[CapitalOmega]^4-6480 I p\[Phi]dot u \[CapitalOmega]^4-25920 I p\[Phi] rdot u^2 \[CapitalOmega]^4-810 prrdot \[Nu] \[CapitalOmega]^4+10125 I p\[Phi]dot u \[Nu] \[CapitalOmega]^4+40500 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^4-38880 prrdot \[Nu]^2 \[CapitalOmega]^4+12150 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^4+48600 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^4-3888 p\[Phi] u \[CapitalOmega]^5+6075 p\[Phi] u \[Nu] \[CapitalOmega]^5+7290 p\[Phi] u \[Nu]^2 \[CapitalOmega]^5-480 p\[Phi]2dot u \[CapitalOmega]2dot-9900 I prrdot rdot u \[CapitalOmega]2dot-1920 p\[Phi] r2dot u^2 \[CapitalOmega]2dot-3840 p\[Phi]dot rdot u^2 \[CapitalOmega]2dot-5760 p\[Phi] rdot^2 u^3 \[CapitalOmega]2dot+750 p\[Phi]2dot u \[Nu] \[CapitalOmega]2dot+600 I prrdot rdot u \[Nu] \[CapitalOmega]2dot+3000 p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]2dot+6000 p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]2dot+9000 p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]2dot+900 p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]2dot+28800 I prrdot rdot u \[Nu]^2 \[CapitalOmega]2dot+3600 p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]2dot+7200 p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]2dot+10800 p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]2dot-5940 prrdot \[CapitalOmega] \[CapitalOmega]2dot+2880 I p\[Phi]dot u \[CapitalOmega] \[CapitalOmega]2dot+11520 I p\[Phi] rdot u^2 \[CapitalOmega] \[CapitalOmega]2dot+360 prrdot \[Nu] \[CapitalOmega] \[CapitalOmega]2dot-4500 I p\[Phi]dot u \[Nu] \[CapitalOmega] \[CapitalOmega]2dot-18000 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]2dot+17280 prrdot \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-5400 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-21600 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot+4320 p\[Phi] u \[CapitalOmega]^2 \[CapitalOmega]2dot-6750 p\[Phi] u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]2dot-8100 p\[Phi] u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]2dot-495 I prrdot \[CapitalOmega]3dot-240 p\[Phi]dot u \[CapitalOmega]3dot-960 p\[Phi] rdot u^2 \[CapitalOmega]3dot+30 I prrdot \[Nu] \[CapitalOmega]3dot+375 p\[Phi]dot u \[Nu] \[CapitalOmega]3dot+1500 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]3dot+1440 I prrdot \[Nu]^2 \[CapitalOmega]3dot+450 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]3dot+1800 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]3dot+720 I p\[Phi] u \[CapitalOmega] \[CapitalOmega]3dot-1125 I p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]3dot-1350 I p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]3dot-48 p\[Phi] u \[CapitalOmega]4dot+75 p\[Phi] u \[Nu] \[CapitalOmega]4dot+90 p\[Phi] u \[Nu]^2 \[CapitalOmega]4dot-990 I prr3dot \[CapitalOmega]dot-480 p\[Phi]3dot u \[CapitalOmega]dot-14850 I prrdot r2dot u \[CapitalOmega]dot-5760 p\[Phi]dot r2dot u^2 \[CapitalOmega]dot-1920 p\[Phi] r3dot u^2 \[CapitalOmega]dot-5760 p\[Phi]2dot rdot u^2 \[CapitalOmega]dot-59400 I prrdot rdot^2 u^2 \[CapitalOmega]dot-17280 p\[Phi] r2dot rdot u^3 \[CapitalOmega]dot-17280 p\[Phi]dot rdot^2 u^3 \[CapitalOmega]dot-11520 p\[Phi] rdot^3 u^4 \[CapitalOmega]dot+60 I prr3dot \[Nu] \[CapitalOmega]dot+750 p\[Phi]3dot u \[Nu] \[CapitalOmega]dot+900 I prrdot r2dot u \[Nu] \[CapitalOmega]dot+9000 p\[Phi]dot r2dot u^2 \[Nu] \[CapitalOmega]dot+3000 p\[Phi] r3dot u^2 \[Nu] \[CapitalOmega]dot+9000 p\[Phi]2dot rdot u^2 \[Nu] \[CapitalOmega]dot+3600 I prrdot rdot^2 u^2 \[Nu] \[CapitalOmega]dot+27000 p\[Phi] r2dot rdot u^3 \[Nu] \[CapitalOmega]dot+27000 p\[Phi]dot rdot^2 u^3 \[Nu] \[CapitalOmega]dot+18000 p\[Phi] rdot^3 u^4 \[Nu] \[CapitalOmega]dot+2880 I prr3dot \[Nu]^2 \[CapitalOmega]dot+900 p\[Phi]3dot u \[Nu]^2 \[CapitalOmega]dot+43200 I prrdot r2dot u \[Nu]^2 \[CapitalOmega]dot+10800 p\[Phi]dot r2dot u^2 \[Nu]^2 \[CapitalOmega]dot+3600 p\[Phi] r3dot u^2 \[Nu]^2 \[CapitalOmega]dot+10800 p\[Phi]2dot rdot u^2 \[Nu]^2 \[CapitalOmega]dot+172800 I prrdot rdot^2 u^2 \[Nu]^2 \[CapitalOmega]dot+32400 p\[Phi] r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]dot+32400 p\[Phi]dot rdot^2 u^3 \[Nu]^2 \[CapitalOmega]dot+21600 p\[Phi] rdot^3 u^4 \[Nu]^2 \[CapitalOmega]dot+4320 I p\[Phi]2dot u \[CapitalOmega] \[CapitalOmega]dot-89100 prrdot rdot u \[CapitalOmega] \[CapitalOmega]dot+17280 I p\[Phi] r2dot u^2 \[CapitalOmega] \[CapitalOmega]dot+34560 I p\[Phi]dot rdot u^2 \[CapitalOmega] \[CapitalOmega]dot+51840 I p\[Phi] rdot^2 u^3 \[CapitalOmega] \[CapitalOmega]dot-6750 I p\[Phi]2dot u \[Nu] \[CapitalOmega] \[CapitalOmega]dot+5400 prrdot rdot u \[Nu] \[CapitalOmega] \[CapitalOmega]dot-27000 I p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-54000 I p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-81000 I p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-8100 I p\[Phi]2dot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+259200 prrdot rdot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-32400 I p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-64800 I p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-97200 I p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+26730 I prrdot \[CapitalOmega]^2 \[CapitalOmega]dot+12960 p\[Phi]dot u \[CapitalOmega]^2 \[CapitalOmega]dot+51840 p\[Phi] rdot u^2 \[CapitalOmega]^2 \[CapitalOmega]dot-1620 I prrdot \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot-20250 p\[Phi]dot u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot-81000 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot-77760 I prrdot \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot-24300 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot-97200 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot-12960 I p\[Phi] u \[CapitalOmega]^3 \[CapitalOmega]dot+20250 I p\[Phi] u \[Nu] \[CapitalOmega]^3 \[CapitalOmega]dot+24300 I p\[Phi] u \[Nu]^2 \[CapitalOmega]^3 \[CapitalOmega]dot+1440 I p\[Phi] u \[CapitalOmega]2dot \[CapitalOmega]dot-2250 I p\[Phi] u \[Nu] \[CapitalOmega]2dot \[CapitalOmega]dot-2700 I p\[Phi] u \[Nu]^2 \[CapitalOmega]2dot \[CapitalOmega]dot-4455 prrdot \[CapitalOmega]dot^2+2160 I p\[Phi]dot u \[CapitalOmega]dot^2+8640 I p\[Phi] rdot u^2 \[CapitalOmega]dot^2+270 prrdot \[Nu] \[CapitalOmega]dot^2-3375 I p\[Phi]dot u \[Nu] \[CapitalOmega]dot^2-13500 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]dot^2+12960 prrdot \[Nu]^2 \[CapitalOmega]dot^2-4050 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]dot^2-16200 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]dot^2+6480 p\[Phi] u \[CapitalOmega] \[CapitalOmega]dot^2-10125 p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]dot^2-12150 p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot^2)-20 prr2dot (prr3dot (-33+2 \[Nu]+96 \[Nu]^2)-I (-165 I prr r3dot u-192 p\[Phi]dot r2dot u^2-64 p\[Phi] r3dot u^2-192 p\[Phi]2dot rdot u^2-1980 I prr r2dot rdot u^2-576 p\[Phi] r2dot rdot u^3-576 p\[Phi]dot rdot^2 u^3-1980 I prr rdot^3 u^3-384 p\[Phi] rdot^3 u^4+10 I prr r3dot u \[Nu]+300 p\[Phi]dot r2dot u^2 \[Nu]+100 p\[Phi] r3dot u^2 \[Nu]+300 p\[Phi]2dot rdot u^2 \[Nu]+120 I prr r2dot rdot u^2 \[Nu]+900 p\[Phi] r2dot rdot u^3 \[Nu]+900 p\[Phi]dot rdot^2 u^3 \[Nu]+120 I prr rdot^3 u^3 \[Nu]+600 p\[Phi] rdot^3 u^4 \[Nu]+480 I prr r3dot u \[Nu]^2+360 p\[Phi]dot r2dot u^2 \[Nu]^2+120 p\[Phi] r3dot u^2 \[Nu]^2+360 p\[Phi]2dot rdot u^2 \[Nu]^2+5760 I prr r2dot rdot u^2 \[Nu]^2+1080 p\[Phi] r2dot rdot u^3 \[Nu]^2+1080 p\[Phi]dot rdot^2 u^3 \[Nu]^2+5760 I prr rdot^3 u^3 \[Nu]^2+720 p\[Phi] rdot^3 u^4 \[Nu]^2+p\[Phi]3dot u (-16+25 \[Nu]+30 \[Nu]^2)+144 I p\[Phi]2dot u \[CapitalOmega]-1485 prr r2dot u \[CapitalOmega]+576 I p\[Phi] r2dot u^2 \[CapitalOmega]+1152 I p\[Phi]dot rdot u^2 \[CapitalOmega]-5940 prr rdot^2 u^2 \[CapitalOmega]+1728 I p\[Phi] rdot^2 u^3 \[CapitalOmega]-225 I p\[Phi]2dot u \[Nu] \[CapitalOmega]+90 prr r2dot u \[Nu] \[CapitalOmega]-900 I p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]-1800 I p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]+360 prr rdot^2 u^2 \[Nu] \[CapitalOmega]-2700 I p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]-270 I p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]+4320 prr r2dot u \[Nu]^2 \[CapitalOmega]-1080 I p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]-2160 I p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]+17280 prr rdot^2 u^2 \[Nu]^2 \[CapitalOmega]-3240 I p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]+432 p\[Phi]dot u \[CapitalOmega]^2+4455 I prr rdot u \[CapitalOmega]^2+1728 p\[Phi] rdot u^2 \[CapitalOmega]^2-675 p\[Phi]dot u \[Nu] \[CapitalOmega]^2-270 I prr rdot u \[Nu] \[CapitalOmega]^2-2700 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^2-810 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^2-12960 I prr rdot u \[Nu]^2 \[CapitalOmega]^2-3240 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^2+891 prr \[CapitalOmega]^3-432 I p\[Phi] u \[CapitalOmega]^3-54 prr \[Nu] \[CapitalOmega]^3+675 I p\[Phi] u \[Nu] \[CapitalOmega]^3-2592 prr \[Nu]^2 \[CapitalOmega]^3+810 I p\[Phi] u \[Nu]^2 \[CapitalOmega]^3-99 prr \[CapitalOmega]2dot+48 I p\[Phi] u \[CapitalOmega]2dot+6 prr \[Nu] \[CapitalOmega]2dot-75 I p\[Phi] u \[Nu] \[CapitalOmega]2dot+288 prr \[Nu]^2 \[CapitalOmega]2dot-90 I p\[Phi] u \[Nu]^2 \[CapitalOmega]2dot+144 I p\[Phi]dot u \[CapitalOmega]dot-1485 prr rdot u \[CapitalOmega]dot+576 I p\[Phi] rdot u^2 \[CapitalOmega]dot-225 I p\[Phi]dot u \[Nu] \[CapitalOmega]dot+90 prr rdot u \[Nu] \[CapitalOmega]dot-900 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]dot-270 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]dot+4320 prr rdot u \[Nu]^2 \[CapitalOmega]dot-1080 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]dot+891 I prr \[CapitalOmega] \[CapitalOmega]dot+432 p\[Phi] u \[CapitalOmega] \[CapitalOmega]dot-54 I prr \[Nu] \[CapitalOmega] \[CapitalOmega]dot-675 p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]dot-2592 I prr \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-810 p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+3 prrdot (-33+2 \[Nu]+96 \[Nu]^2) (5 I r2dot u+20 I rdot^2 u^2+30 rdot u \[CapitalOmega]-9 I \[CapitalOmega]^2+3 \[CapitalOmega]dot)))-prr^2 (-33+2 \[Nu]+96 \[Nu]^2) (5 r5dot u+100 r4dot rdot u^2+600 r3dot rdot^2 u^3+120 rdot^5 u^5+900 r2dot^2 u^2 (rdot u-I \[CapitalOmega])-75 I r4dot u \[CapitalOmega]-1200 I r3dot rdot u^2 \[CapitalOmega]-1800 I rdot^4 u^4 \[CapitalOmega]-450 r3dot u \[CapitalOmega]^2-5400 rdot^3 u^3 \[CapitalOmega]^2+5400 I rdot^2 u^2 \[CapitalOmega]^3+2025 rdot u \[CapitalOmega]^4-243 I \[CapitalOmega]^5-600 I rdot^2 u^2 \[CapitalOmega]2dot-900 rdot u \[CapitalOmega] \[CapitalOmega]2dot+270 I \[CapitalOmega]^2 \[CapitalOmega]2dot-75 I rdot u \[CapitalOmega]3dot-45 \[CapitalOmega] \[CapitalOmega]3dot-3 I \[CapitalOmega]4dot-150 I r3dot u \[CapitalOmega]dot-1800 I rdot^3 u^3 \[CapitalOmega]dot-5400 rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]dot+4050 I rdot u \[CapitalOmega]^2 \[CapitalOmega]dot+810 \[CapitalOmega]^3 \[CapitalOmega]dot-90 \[CapitalOmega]2dot \[CapitalOmega]dot-675 rdot u \[CapitalOmega]dot^2+405 I \[CapitalOmega] \[CapitalOmega]dot^2+50 r2dot u (4 r3dot u+3 (8 rdot^3 u^3-36 I rdot^2 u^2 \[CapitalOmega]+9 I \[CapitalOmega]^3-I \[CapitalOmega]2dot-12 rdot u (3 \[CapitalOmega]^2+I \[CapitalOmega]dot)-9 \[CapitalOmega] \[CapitalOmega]dot)))));
hinst[5,2]=1/(270 Sqrt[11] u^4) E^(-2 I \[Phi]) Sqrt[\[Pi]] \[Eta]^4 \[Nu] (1-5 \[Nu]+5 \[Nu]^2) (I p\[Phi]5dot+2 (10 I p\[Phi]dot r4dot u+2 I p\[Phi] r5dot u+10 I p\[Phi]4dot rdot u+90 I p\[Phi]dot r2dot^2 u^2+60 I p\[Phi] r2dot r3dot u^2+120 I p\[Phi]dot r3dot rdot u^2+30 I p\[Phi] r4dot rdot u^2+180 I p\[Phi] r2dot^2 rdot u^3+360 I p\[Phi]dot r2dot rdot^2 u^3+120 I p\[Phi] r3dot rdot^2 u^3+120 I p\[Phi] r2dot rdot^3 u^4+60 I p\[Phi]dot rdot^4 u^4+5 p\[Phi]4dot \[CapitalOmega]+80 p\[Phi]dot r3dot u \[CapitalOmega]+20 p\[Phi] r4dot u \[CapitalOmega]+180 p\[Phi] r2dot^2 u^2 \[CapitalOmega]+720 p\[Phi]dot r2dot rdot u^2 \[CapitalOmega]+240 p\[Phi] r3dot rdot u^2 \[CapitalOmega]+720 p\[Phi] r2dot rdot^2 u^3 \[CapitalOmega]+480 p\[Phi]dot rdot^3 u^3 \[CapitalOmega]+120 p\[Phi] rdot^4 u^4 \[CapitalOmega]-240 I p\[Phi]dot r2dot u \[CapitalOmega]^2-80 I p\[Phi] r3dot u \[CapitalOmega]^2-720 I p\[Phi] r2dot rdot u^2 \[CapitalOmega]^2-720 I p\[Phi]dot rdot^2 u^2 \[CapitalOmega]^2-480 I p\[Phi] rdot^3 u^3 \[CapitalOmega]^2-160 p\[Phi] r2dot u \[CapitalOmega]^3-320 p\[Phi]dot rdot u \[CapitalOmega]^3-480 p\[Phi] rdot^2 u^2 \[CapitalOmega]^3+40 I p\[Phi]dot \[CapitalOmega]^4+160 I p\[Phi] rdot u \[CapitalOmega]^4+16 p\[Phi] \[CapitalOmega]^5+40 p\[Phi] r2dot u \[CapitalOmega]2dot+80 p\[Phi]dot rdot u \[CapitalOmega]2dot+120 p\[Phi] rdot^2 u^2 \[CapitalOmega]2dot-40 I p\[Phi]dot \[CapitalOmega] \[CapitalOmega]2dot-160 I p\[Phi] rdot u \[CapitalOmega] \[CapitalOmega]2dot-40 p\[Phi] \[CapitalOmega]^2 \[CapitalOmega]2dot+5 p\[Phi]dot \[CapitalOmega]3dot+20 p\[Phi] rdot u \[CapitalOmega]3dot-10 I p\[Phi] \[CapitalOmega] \[CapitalOmega]3dot+p\[Phi] \[CapitalOmega]4dot+120 p\[Phi]dot r2dot u \[CapitalOmega]dot+40 p\[Phi] r3dot u \[CapitalOmega]dot+360 p\[Phi] r2dot rdot u^2 \[CapitalOmega]dot+360 p\[Phi]dot rdot^2 u^2 \[CapitalOmega]dot+240 p\[Phi] rdot^3 u^3 \[CapitalOmega]dot-240 I p\[Phi] r2dot u \[CapitalOmega] \[CapitalOmega]dot-480 I p\[Phi]dot rdot u \[CapitalOmega] \[CapitalOmega]dot-720 I p\[Phi] rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]dot-120 p\[Phi]dot \[CapitalOmega]^2 \[CapitalOmega]dot-480 p\[Phi] rdot u \[CapitalOmega]^2 \[CapitalOmega]dot+80 I p\[Phi] \[CapitalOmega]^3 \[CapitalOmega]dot-20 I p\[Phi] \[CapitalOmega]2dot \[CapitalOmega]dot-30 I p\[Phi]dot \[CapitalOmega]dot^2-120 I p\[Phi] rdot u \[CapitalOmega]dot^2-60 p\[Phi] \[CapitalOmega] \[CapitalOmega]dot^2+10 p\[Phi]3dot (2 I r2dot u+6 I rdot^2 u^2+8 rdot u \[CapitalOmega]-2 I \[CapitalOmega]^2+\[CapitalOmega]dot)+10 p\[Phi]2dot (2 I r3dot u+12 I rdot^3 u^3+36 rdot^2 u^2 \[CapitalOmega]-24 I rdot u \[CapitalOmega]^2-4 \[CapitalOmega]^3+6 r2dot u (3 I rdot u+2 \[CapitalOmega])+\[CapitalOmega]2dot+12 rdot u \[CapitalOmega]dot-6 I \[CapitalOmega] \[CapitalOmega]dot)));
hinst[5,1]=E^(-I \[Phi]) (1/(180 u^5) Sqrt[\[Pi]/77] \[Eta]^3 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 r5dot u+100 r4dot rdot u^2+600 r3dot rdot^2 u^3+120 rdot^5 u^5+300 r2dot^2 u^2 (3 rdot u-I \[CapitalOmega])-25 I r4dot u \[CapitalOmega]-400 I r3dot rdot u^2 \[CapitalOmega]-600 I rdot^4 u^4 \[CapitalOmega]-50 r3dot u \[CapitalOmega]^2-600 rdot^3 u^3 \[CapitalOmega]^2+200 I rdot^2 u^2 \[CapitalOmega]^3+25 rdot u \[CapitalOmega]^4-I \[CapitalOmega]^5-200 I rdot^2 u^2 \[CapitalOmega]2dot-100 rdot u \[CapitalOmega] \[CapitalOmega]2dot+10 I \[CapitalOmega]^2 \[CapitalOmega]2dot-25 I rdot u \[CapitalOmega]3dot-5 \[CapitalOmega] \[CapitalOmega]3dot-I \[CapitalOmega]4dot-50 I r3dot u \[CapitalOmega]dot-600 I rdot^3 u^3 \[CapitalOmega]dot-600 rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]dot+150 I rdot u \[CapitalOmega]^2 \[CapitalOmega]dot+10 \[CapitalOmega]^3 \[CapitalOmega]dot-10 \[CapitalOmega]2dot \[CapitalOmega]dot-75 rdot u \[CapitalOmega]dot^2+15 I \[CapitalOmega] \[CapitalOmega]dot^2+50 r2dot u (4 r3dot u+24 rdot^3 u^3-36 I rdot^2 u^2 \[CapitalOmega]-12 rdot u (\[CapitalOmega]^2+I \[CapitalOmega]dot)+I (\[CapitalOmega]^3-\[CapitalOmega]2dot+3 I \[CapitalOmega] \[CapitalOmega]dot)))+1/(14040 u^5) Sqrt[\[Pi]/77] \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (-990 prr4dot prrdot+32 I prr5dot p\[Phi] u+320 I prr3dot p\[Phi]2dot u+160 I prrdot p\[Phi]4dot u+160 I prr4dot p\[Phi]dot u-9900 prrdot^2 r3dot u-19800 prr3dot prrdot rdot u-2140 p\[Phi]2dot p\[Phi]3dot u^2-214 p\[Phi] p\[Phi]5dot u^2-1070 p\[Phi]4dot p\[Phi]dot u^2+1280 I prr3dot p\[Phi] r2dot u^2+3840 I prrdot p\[Phi]2dot r2dot u^2+2560 I prrdot p\[Phi]dot r3dot u^2+640 I prrdot p\[Phi] r4dot u^2+1860 r5dot u^2+640 I prr4dot p\[Phi] rdot u^2+2560 I prrdot p\[Phi]3dot rdot u^2+2560 I prr3dot p\[Phi]dot rdot u^2-118800 prrdot^2 r2dot rdot u^2-6420 p\[Phi] p\[Phi]3dot r2dot u^3-19260 p\[Phi]2dot p\[Phi]dot r2dot u^3+5760 I prrdot p\[Phi] r2dot^2 u^3-6420 p\[Phi] p\[Phi]2dot r3dot u^3-6420 p\[Phi]dot^2 r3dot u^3+55800 r2dot r3dot u^3-3210 p\[Phi] p\[Phi]dot r4dot u^3-321 p\[Phi]^2 r5dot u^3-9630 p\[Phi]2dot^2 rdot u^3-3210 p\[Phi] p\[Phi]4dot rdot u^3-12840 p\[Phi]3dot p\[Phi]dot rdot u^3+23040 I prrdot p\[Phi]dot r2dot rdot u^3+7680 I prrdot p\[Phi] r3dot rdot u^3+27900 r4dot rdot u^3+3840 I prr3dot p\[Phi] rdot^2 u^3+11520 I prrdot p\[Phi]2dot rdot^2 u^3-118800 prrdot^2 rdot^3 u^3-19260 p\[Phi] p\[Phi]dot r2dot^2 u^4-6420 p\[Phi]^2 r2dot r3dot u^4-38520 p\[Phi] p\[Phi]2dot r2dot rdot u^4-38520 p\[Phi]dot^2 r2dot rdot u^4+167400 r2dot^2 rdot u^4-25680 p\[Phi] p\[Phi]dot r3dot rdot u^4-3210 p\[Phi]^2 r4dot rdot u^4-12840 p\[Phi] p\[Phi]3dot rdot^2 u^4-38520 p\[Phi]2dot p\[Phi]dot rdot^2 u^4+23040 I prrdot p\[Phi] r2dot rdot^2 u^4+111600 r3dot rdot^2 u^4+15360 I prrdot p\[Phi]dot rdot^3 u^4-9630 p\[Phi]^2 r2dot^2 rdot u^5-38520 p\[Phi] p\[Phi]dot r2dot rdot^2 u^5-6420 p\[Phi]^2 r3dot rdot^2 u^5-12840 p\[Phi] p\[Phi]2dot rdot^3 u^5-12840 p\[Phi]dot^2 rdot^3 u^5+111600 r2dot rdot^3 u^5+3840 I prrdot p\[Phi] rdot^4 u^5+60 prr4dot prrdot \[Nu]-50 I prr5dot p\[Phi] u \[Nu]-500 I prr3dot p\[Phi]2dot u \[Nu]-250 I prrdot p\[Phi]4dot u \[Nu]-250 I prr4dot p\[Phi]dot u \[Nu]+600 prrdot^2 r3dot u \[Nu]+1200 prr3dot prrdot rdot u \[Nu]+8560 p\[Phi]2dot p\[Phi]3dot u^2 \[Nu]+856 p\[Phi] p\[Phi]5dot u^2 \[Nu]+4280 p\[Phi]4dot p\[Phi]dot u^2 \[Nu]-2000 I prr3dot p\[Phi] r2dot u^2 \[Nu]-6000 I prrdot p\[Phi]2dot r2dot u^2 \[Nu]-4000 I prrdot p\[Phi]dot r3dot u^2 \[Nu]-1000 I prrdot p\[Phi] r4dot u^2 \[Nu]-4008 r5dot u^2 \[Nu]-1000 I prr4dot p\[Phi] rdot u^2 \[Nu]-4000 I prrdot p\[Phi]3dot rdot u^2 \[Nu]-4000 I prr3dot p\[Phi]dot rdot u^2 \[Nu]+7200 prrdot^2 r2dot rdot u^2 \[Nu]+25680 p\[Phi] p\[Phi]3dot r2dot u^3 \[Nu]+77040 p\[Phi]2dot p\[Phi]dot r2dot u^3 \[Nu]-9000 I prrdot p\[Phi] r2dot^2 u^3 \[Nu]+25680 p\[Phi] p\[Phi]2dot r3dot u^3 \[Nu]+25680 p\[Phi]dot^2 r3dot u^3 \[Nu]-120240 r2dot r3dot u^3 \[Nu]+12840 p\[Phi] p\[Phi]dot r4dot u^3 \[Nu]+1284 p\[Phi]^2 r5dot u^3 \[Nu]+38520 p\[Phi]2dot^2 rdot u^3 \[Nu]+12840 p\[Phi] p\[Phi]4dot rdot u^3 \[Nu]+51360 p\[Phi]3dot p\[Phi]dot rdot u^3 \[Nu]-36000 I prrdot p\[Phi]dot r2dot rdot u^3 \[Nu]-12000 I prrdot p\[Phi] r3dot rdot u^3 \[Nu]-60120 r4dot rdot u^3 \[Nu]-6000 I prr3dot p\[Phi] rdot^2 u^3 \[Nu]-18000 I prrdot p\[Phi]2dot rdot^2 u^3 \[Nu]+7200 prrdot^2 rdot^3 u^3 \[Nu]+77040 p\[Phi] p\[Phi]dot r2dot^2 u^4 \[Nu]+25680 p\[Phi]^2 r2dot r3dot u^4 \[Nu]+154080 p\[Phi] p\[Phi]2dot r2dot rdot u^4 \[Nu]+154080 p\[Phi]dot^2 r2dot rdot u^4 \[Nu]-360720 r2dot^2 rdot u^4 \[Nu]+102720 p\[Phi] p\[Phi]dot r3dot rdot u^4 \[Nu]+12840 p\[Phi]^2 r4dot rdot u^4 \[Nu]+51360 p\[Phi] p\[Phi]3dot rdot^2 u^4 \[Nu]+154080 p\[Phi]2dot p\[Phi]dot rdot^2 u^4 \[Nu]-36000 I prrdot p\[Phi] r2dot rdot^2 u^4 \[Nu]-240480 r3dot rdot^2 u^4 \[Nu]-24000 I prrdot p\[Phi]dot rdot^3 u^4 \[Nu]+38520 p\[Phi]^2 r2dot^2 rdot u^5 \[Nu]+154080 p\[Phi] p\[Phi]dot r2dot rdot^2 u^5 \[Nu]+25680 p\[Phi]^2 r3dot rdot^2 u^5 \[Nu]+51360 p\[Phi] p\[Phi]2dot rdot^3 u^5 \[Nu]+51360 p\[Phi]dot^2 rdot^3 u^5 \[Nu]-240480 r2dot rdot^3 u^5 \[Nu]-6000 I prrdot p\[Phi] rdot^4 u^5 \[Nu]+2880 prr4dot prrdot \[Nu]^2-60 I prr5dot p\[Phi] u \[Nu]^2-600 I prr3dot p\[Phi]2dot u \[Nu]^2-300 I prrdot p\[Phi]4dot u \[Nu]^2-300 I prr4dot p\[Phi]dot u \[Nu]^2+28800 prrdot^2 r3dot u \[Nu]^2+57600 prr3dot prrdot rdot u \[Nu]^2-10320 p\[Phi]2dot p\[Phi]3dot u^2 \[Nu]^2-1032 p\[Phi] p\[Phi]5dot u^2 \[Nu]^2-5160 p\[Phi]4dot p\[Phi]dot u^2 \[Nu]^2-2400 I prr3dot p\[Phi] r2dot u^2 \[Nu]^2-7200 I prrdot p\[Phi]2dot r2dot u^2 \[Nu]^2-4800 I prrdot p\[Phi]dot r3dot u^2 \[Nu]^2-1200 I prrdot p\[Phi] r4dot u^2 \[Nu]^2+1056 r5dot u^2 \[Nu]^2-1200 I prr4dot p\[Phi] rdot u^2 \[Nu]^2-4800 I prrdot p\[Phi]3dot rdot u^2 \[Nu]^2-4800 I prr3dot p\[Phi]dot rdot u^2 \[Nu]^2+345600 prrdot^2 r2dot rdot u^2 \[Nu]^2-30960 p\[Phi] p\[Phi]3dot r2dot u^3 \[Nu]^2-92880 p\[Phi]2dot p\[Phi]dot r2dot u^3 \[Nu]^2-10800 I prrdot p\[Phi] r2dot^2 u^3 \[Nu]^2-30960 p\[Phi] p\[Phi]2dot r3dot u^3 \[Nu]^2-30960 p\[Phi]dot^2 r3dot u^3 \[Nu]^2+31680 r2dot r3dot u^3 \[Nu]^2-15480 p\[Phi] p\[Phi]dot r4dot u^3 \[Nu]^2-1548 p\[Phi]^2 r5dot u^3 \[Nu]^2-46440 p\[Phi]2dot^2 rdot u^3 \[Nu]^2-15480 p\[Phi] p\[Phi]4dot rdot u^3 \[Nu]^2-61920 p\[Phi]3dot p\[Phi]dot rdot u^3 \[Nu]^2-43200 I prrdot p\[Phi]dot r2dot rdot u^3 \[Nu]^2-14400 I prrdot p\[Phi] r3dot rdot u^3 \[Nu]^2+15840 r4dot rdot u^3 \[Nu]^2-7200 I prr3dot p\[Phi] rdot^2 u^3 \[Nu]^2-21600 I prrdot p\[Phi]2dot rdot^2 u^3 \[Nu]^2+345600 prrdot^2 rdot^3 u^3 \[Nu]^2-92880 p\[Phi] p\[Phi]dot r2dot^2 u^4 \[Nu]^2-30960 p\[Phi]^2 r2dot r3dot u^4 \[Nu]^2-185760 p\[Phi] p\[Phi]2dot r2dot rdot u^4 \[Nu]^2-185760 p\[Phi]dot^2 r2dot rdot u^4 \[Nu]^2+95040 r2dot^2 rdot u^4 \[Nu]^2-123840 p\[Phi] p\[Phi]dot r3dot rdot u^4 \[Nu]^2-15480 p\[Phi]^2 r4dot rdot u^4 \[Nu]^2-61920 p\[Phi] p\[Phi]3dot rdot^2 u^4 \[Nu]^2-185760 p\[Phi]2dot p\[Phi]dot rdot^2 u^4 \[Nu]^2-43200 I prrdot p\[Phi] r2dot rdot^2 u^4 \[Nu]^2+63360 r3dot rdot^2 u^4 \[Nu]^2-28800 I prrdot p\[Phi]dot rdot^3 u^4 \[Nu]^2-46440 p\[Phi]^2 r2dot^2 rdot u^5 \[Nu]^2-185760 p\[Phi] p\[Phi]dot r2dot rdot^2 u^5 \[Nu]^2-30960 p\[Phi]^2 r3dot rdot^2 u^5 \[Nu]^2-61920 p\[Phi] p\[Phi]2dot rdot^3 u^5 \[Nu]^2-61920 p\[Phi]dot^2 rdot^3 u^5 \[Nu]^2+63360 r2dot rdot^3 u^5 \[Nu]^2-7200 I prrdot p\[Phi] rdot^4 u^5 \[Nu]^2+6 prr prr5dot (-33+2 \[Nu]+96 \[Nu]^2)+90 prr2dot^2 (-33+2 \[Nu]+96 \[Nu]^2) (5 rdot u-I \[CapitalOmega])+3960 I prr3dot prrdot \[CapitalOmega]+160 prr4dot p\[Phi] u \[CapitalOmega]+640 prrdot p\[Phi]3dot u \[CapitalOmega]+640 prr3dot p\[Phi]dot u \[CapitalOmega]+29700 I prrdot^2 r2dot u \[CapitalOmega]+3210 I p\[Phi]2dot^2 u^2 \[CapitalOmega]+1070 I p\[Phi] p\[Phi]4dot u^2 \[CapitalOmega]+4280 I p\[Phi]3dot p\[Phi]dot u^2 \[CapitalOmega]+7680 prrdot p\[Phi]dot r2dot u^2 \[CapitalOmega]+2560 prrdot p\[Phi] r3dot u^2 \[CapitalOmega]-9300 I r4dot u^2 \[CapitalOmega]+2560 prr3dot p\[Phi] rdot u^2 \[CapitalOmega]+7680 prrdot p\[Phi]2dot rdot u^2 \[CapitalOmega]+118800 I prrdot^2 rdot^2 u^2 \[CapitalOmega]+19260 I p\[Phi] p\[Phi]2dot r2dot u^3 \[CapitalOmega]+19260 I p\[Phi]dot^2 r2dot u^3 \[CapitalOmega]-83700 I r2dot^2 u^3 \[CapitalOmega]+12840 I p\[Phi] p\[Phi]dot r3dot u^3 \[CapitalOmega]+1605 I p\[Phi]^2 r4dot u^3 \[CapitalOmega]+12840 I p\[Phi] p\[Phi]3dot rdot u^3 \[CapitalOmega]+38520 I p\[Phi]2dot p\[Phi]dot rdot u^3 \[CapitalOmega]+23040 prrdot p\[Phi] r2dot rdot u^3 \[CapitalOmega]-111600 I r3dot rdot u^3 \[CapitalOmega]+23040 prrdot p\[Phi]dot rdot^2 u^3 \[CapitalOmega]+9630 I p\[Phi]^2 r2dot^2 u^4 \[CapitalOmega]+77040 I p\[Phi] p\[Phi]dot r2dot rdot u^4 \[CapitalOmega]+12840 I p\[Phi]^2 r3dot rdot u^4 \[CapitalOmega]+38520 I p\[Phi] p\[Phi]2dot rdot^2 u^4 \[CapitalOmega]+38520 I p\[Phi]dot^2 rdot^2 u^4 \[CapitalOmega]-334800 I r2dot rdot^2 u^4 \[CapitalOmega]+15360 prrdot p\[Phi] rdot^3 u^4 \[CapitalOmega]+19260 I p\[Phi]^2 r2dot rdot^2 u^5 \[CapitalOmega]+25680 I p\[Phi] p\[Phi]dot rdot^3 u^5 \[CapitalOmega]-55800 I rdot^4 u^5 \[CapitalOmega]-240 I prr3dot prrdot \[Nu] \[CapitalOmega]-250 prr4dot p\[Phi] u \[Nu] \[CapitalOmega]-1000 prrdot p\[Phi]3dot u \[Nu] \[CapitalOmega]-1000 prr3dot p\[Phi]dot u \[Nu] \[CapitalOmega]-1800 I prrdot^2 r2dot u \[Nu] \[CapitalOmega]-12840 I p\[Phi]2dot^2 u^2 \[Nu] \[CapitalOmega]-4280 I p\[Phi] p\[Phi]4dot u^2 \[Nu] \[CapitalOmega]-17120 I p\[Phi]3dot p\[Phi]dot u^2 \[Nu] \[CapitalOmega]-12000 prrdot p\[Phi]dot r2dot u^2 \[Nu] \[CapitalOmega]-4000 prrdot p\[Phi] r3dot u^2 \[Nu] \[CapitalOmega]+20040 I r4dot u^2 \[Nu] \[CapitalOmega]-4000 prr3dot p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]-12000 prrdot p\[Phi]2dot rdot u^2 \[Nu] \[CapitalOmega]-7200 I prrdot^2 rdot^2 u^2 \[Nu] \[CapitalOmega]-77040 I p\[Phi] p\[Phi]2dot r2dot u^3 \[Nu] \[CapitalOmega]-77040 I p\[Phi]dot^2 r2dot u^3 \[Nu] \[CapitalOmega]+180360 I r2dot^2 u^3 \[Nu] \[CapitalOmega]-51360 I p\[Phi] p\[Phi]dot r3dot u^3 \[Nu] \[CapitalOmega]-6420 I p\[Phi]^2 r4dot u^3 \[Nu] \[CapitalOmega]-51360 I p\[Phi] p\[Phi]3dot rdot u^3 \[Nu] \[CapitalOmega]-154080 I p\[Phi]2dot p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega]-36000 prrdot p\[Phi] r2dot rdot u^3 \[Nu] \[CapitalOmega]+240480 I r3dot rdot u^3 \[Nu] \[CapitalOmega]-36000 prrdot p\[Phi]dot rdot^2 u^3 \[Nu] \[CapitalOmega]-38520 I p\[Phi]^2 r2dot^2 u^4 \[Nu] \[CapitalOmega]-308160 I p\[Phi] p\[Phi]dot r2dot rdot u^4 \[Nu] \[CapitalOmega]-51360 I p\[Phi]^2 r3dot rdot u^4 \[Nu] \[CapitalOmega]-154080 I p\[Phi] p\[Phi]2dot rdot^2 u^4 \[Nu] \[CapitalOmega]-154080 I p\[Phi]dot^2 rdot^2 u^4 \[Nu] \[CapitalOmega]+721440 I r2dot rdot^2 u^4 \[Nu] \[CapitalOmega]-24000 prrdot p\[Phi] rdot^3 u^4 \[Nu] \[CapitalOmega]-77040 I p\[Phi]^2 r2dot rdot^2 u^5 \[Nu] \[CapitalOmega]-102720 I p\[Phi] p\[Phi]dot rdot^3 u^5 \[Nu] \[CapitalOmega]+120240 I rdot^4 u^5 \[Nu] \[CapitalOmega]-11520 I prr3dot prrdot \[Nu]^2 \[CapitalOmega]-300 prr4dot p\[Phi] u \[Nu]^2 \[CapitalOmega]-1200 prrdot p\[Phi]3dot u \[Nu]^2 \[CapitalOmega]-1200 prr3dot p\[Phi]dot u \[Nu]^2 \[CapitalOmega]-86400 I prrdot^2 r2dot u \[Nu]^2 \[CapitalOmega]+15480 I p\[Phi]2dot^2 u^2 \[Nu]^2 \[CapitalOmega]+5160 I p\[Phi] p\[Phi]4dot u^2 \[Nu]^2 \[CapitalOmega]+20640 I p\[Phi]3dot p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]-14400 prrdot p\[Phi]dot r2dot u^2 \[Nu]^2 \[CapitalOmega]-4800 prrdot p\[Phi] r3dot u^2 \[Nu]^2 \[CapitalOmega]-5280 I r4dot u^2 \[Nu]^2 \[CapitalOmega]-4800 prr3dot p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]-14400 prrdot p\[Phi]2dot rdot u^2 \[Nu]^2 \[CapitalOmega]-345600 I prrdot^2 rdot^2 u^2 \[Nu]^2 \[CapitalOmega]+92880 I p\[Phi] p\[Phi]2dot r2dot u^3 \[Nu]^2 \[CapitalOmega]+92880 I p\[Phi]dot^2 r2dot u^3 \[Nu]^2 \[CapitalOmega]-47520 I r2dot^2 u^3 \[Nu]^2 \[CapitalOmega]+61920 I p\[Phi] p\[Phi]dot r3dot u^3 \[Nu]^2 \[CapitalOmega]+7740 I p\[Phi]^2 r4dot u^3 \[Nu]^2 \[CapitalOmega]+61920 I p\[Phi] p\[Phi]3dot rdot u^3 \[Nu]^2 \[CapitalOmega]+185760 I p\[Phi]2dot p\[Phi]dot rdot u^3 \[Nu]^2 \[CapitalOmega]-43200 prrdot p\[Phi] r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]-63360 I r3dot rdot u^3 \[Nu]^2 \[CapitalOmega]-43200 prrdot p\[Phi]dot rdot^2 u^3 \[Nu]^2 \[CapitalOmega]+46440 I p\[Phi]^2 r2dot^2 u^4 \[Nu]^2 \[CapitalOmega]+371520 I p\[Phi] p\[Phi]dot r2dot rdot u^4 \[Nu]^2 \[CapitalOmega]+61920 I p\[Phi]^2 r3dot rdot u^4 \[Nu]^2 \[CapitalOmega]+185760 I p\[Phi] p\[Phi]2dot rdot^2 u^4 \[Nu]^2 \[CapitalOmega]+185760 I p\[Phi]dot^2 rdot^2 u^4 \[Nu]^2 \[CapitalOmega]-190080 I r2dot rdot^2 u^4 \[Nu]^2 \[CapitalOmega]-28800 prrdot p\[Phi] rdot^3 u^4 \[Nu]^2 \[CapitalOmega]+92880 I p\[Phi]^2 r2dot rdot^2 u^5 \[Nu]^2 \[CapitalOmega]+123840 I p\[Phi] p\[Phi]dot rdot^3 u^5 \[Nu]^2 \[CapitalOmega]-31680 I rdot^4 u^5 \[Nu]^2 \[CapitalOmega]-320 I prr3dot p\[Phi] u \[CapitalOmega]^2-960 I prrdot p\[Phi]2dot u \[CapitalOmega]^2+29700 prrdot^2 rdot u \[CapitalOmega]^2+2140 p\[Phi] p\[Phi]3dot u^2 \[CapitalOmega]^2+6420 p\[Phi]2dot p\[Phi]dot u^2 \[CapitalOmega]^2-3840 I prrdot p\[Phi] r2dot u^2 \[CapitalOmega]^2-18600 r3dot u^2 \[CapitalOmega]^2-7680 I prrdot p\[Phi]dot rdot u^2 \[CapitalOmega]^2+19260 p\[Phi] p\[Phi]dot r2dot u^3 \[CapitalOmega]^2+3210 p\[Phi]^2 r3dot u^3 \[CapitalOmega]^2+19260 p\[Phi] p\[Phi]2dot rdot u^3 \[CapitalOmega]^2+19260 p\[Phi]dot^2 rdot u^3 \[CapitalOmega]^2-167400 r2dot rdot u^3 \[CapitalOmega]^2-11520 I prrdot p\[Phi] rdot^2 u^3 \[CapitalOmega]^2+19260 p\[Phi]^2 r2dot rdot u^4 \[CapitalOmega]^2+38520 p\[Phi] p\[Phi]dot rdot^2 u^4 \[CapitalOmega]^2-111600 rdot^3 u^4 \[CapitalOmega]^2+6420 p\[Phi]^2 rdot^3 u^5 \[CapitalOmega]^2+500 I prr3dot p\[Phi] u \[Nu] \[CapitalOmega]^2+1500 I prrdot p\[Phi]2dot u \[Nu] \[CapitalOmega]^2-1800 prrdot^2 rdot u \[Nu] \[CapitalOmega]^2-8560 p\[Phi] p\[Phi]3dot u^2 \[Nu] \[CapitalOmega]^2-25680 p\[Phi]2dot p\[Phi]dot u^2 \[Nu] \[CapitalOmega]^2+6000 I prrdot p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]^2+40080 r3dot u^2 \[Nu] \[CapitalOmega]^2+12000 I prrdot p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]^2-77040 p\[Phi] p\[Phi]dot r2dot u^3 \[Nu] \[CapitalOmega]^2-12840 p\[Phi]^2 r3dot u^3 \[Nu] \[CapitalOmega]^2-77040 p\[Phi] p\[Phi]2dot rdot u^3 \[Nu] \[CapitalOmega]^2-77040 p\[Phi]dot^2 rdot u^3 \[Nu] \[CapitalOmega]^2+360720 r2dot rdot u^3 \[Nu] \[CapitalOmega]^2+18000 I prrdot p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]^2-77040 p\[Phi]^2 r2dot rdot u^4 \[Nu] \[CapitalOmega]^2-154080 p\[Phi] p\[Phi]dot rdot^2 u^4 \[Nu] \[CapitalOmega]^2+240480 rdot^3 u^4 \[Nu] \[CapitalOmega]^2-25680 p\[Phi]^2 rdot^3 u^5 \[Nu] \[CapitalOmega]^2+600 I prr3dot p\[Phi] u \[Nu]^2 \[CapitalOmega]^2+1800 I prrdot p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]^2-86400 prrdot^2 rdot u \[Nu]^2 \[CapitalOmega]^2+10320 p\[Phi] p\[Phi]3dot u^2 \[Nu]^2 \[CapitalOmega]^2+30960 p\[Phi]2dot p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]^2+7200 I prrdot p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]^2-10560 r3dot u^2 \[Nu]^2 \[CapitalOmega]^2+14400 I prrdot p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]^2+92880 p\[Phi] p\[Phi]dot r2dot u^3 \[Nu]^2 \[CapitalOmega]^2+15480 p\[Phi]^2 r3dot u^3 \[Nu]^2 \[CapitalOmega]^2+92880 p\[Phi] p\[Phi]2dot rdot u^3 \[Nu]^2 \[CapitalOmega]^2+92880 p\[Phi]dot^2 rdot u^3 \[Nu]^2 \[CapitalOmega]^2-95040 r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]^2+21600 I prrdot p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^2+92880 p\[Phi]^2 r2dot rdot u^4 \[Nu]^2 \[CapitalOmega]^2+185760 p\[Phi] p\[Phi]dot rdot^2 u^4 \[Nu]^2 \[CapitalOmega]^2-63360 rdot^3 u^4 \[Nu]^2 \[CapitalOmega]^2+30960 p\[Phi]^2 rdot^3 u^5 \[Nu]^2 \[CapitalOmega]^2-1980 I prrdot^2 \[CapitalOmega]^3-640 prrdot p\[Phi]dot u \[CapitalOmega]^3-2140 I p\[Phi] p\[Phi]2dot u^2 \[CapitalOmega]^3-2140 I p\[Phi]dot^2 u^2 \[CapitalOmega]^3+18600 I r2dot u^2 \[CapitalOmega]^3-2560 prrdot p\[Phi] rdot u^2 \[CapitalOmega]^3-3210 I p\[Phi]^2 r2dot u^3 \[CapitalOmega]^3-12840 I p\[Phi] p\[Phi]dot rdot u^3 \[CapitalOmega]^3+55800 I rdot^2 u^3 \[CapitalOmega]^3-6420 I p\[Phi]^2 rdot^2 u^4 \[CapitalOmega]^3+120 I prrdot^2 \[Nu] \[CapitalOmega]^3+1000 prrdot p\[Phi]dot u \[Nu] \[CapitalOmega]^3+8560 I p\[Phi] p\[Phi]2dot u^2 \[Nu] \[CapitalOmega]^3+8560 I p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega]^3-40080 I r2dot u^2 \[Nu] \[CapitalOmega]^3+4000 prrdot p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^3+12840 I p\[Phi]^2 r2dot u^3 \[Nu] \[CapitalOmega]^3+51360 I p\[Phi] p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega]^3-120240 I rdot^2 u^3 \[Nu] \[CapitalOmega]^3+25680 I p\[Phi]^2 rdot^2 u^4 \[Nu] \[CapitalOmega]^3+5760 I prrdot^2 \[Nu]^2 \[CapitalOmega]^3+1200 prrdot p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^3-10320 I p\[Phi] p\[Phi]2dot u^2 \[Nu]^2 \[CapitalOmega]^3-10320 I p\[Phi]dot^2 u^2 \[Nu]^2 \[CapitalOmega]^3+10560 I r2dot u^2 \[Nu]^2 \[CapitalOmega]^3+4800 prrdot p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^3-15480 I p\[Phi]^2 r2dot u^3 \[Nu]^2 \[CapitalOmega]^3-61920 I p\[Phi] p\[Phi]dot rdot u^3 \[Nu]^2 \[CapitalOmega]^3+31680 I rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^3-30960 I p\[Phi]^2 rdot^2 u^4 \[Nu]^2 \[CapitalOmega]^3+160 I prrdot p\[Phi] u \[CapitalOmega]^4-1070 p\[Phi] p\[Phi]dot u^2 \[CapitalOmega]^4+9300 rdot u^2 \[CapitalOmega]^4-1605 p\[Phi]^2 rdot u^3 \[CapitalOmega]^4-250 I prrdot p\[Phi] u \[Nu] \[CapitalOmega]^4+4280 p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega]^4-20040 rdot u^2 \[Nu] \[CapitalOmega]^4+6420 p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega]^4-300 I prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega]^4-5160 p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]^4+5280 rdot u^2 \[Nu]^2 \[CapitalOmega]^4-7740 p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega]^4-465 I u \[CapitalOmega]^5+107 I p\[Phi]^2 u^2 \[CapitalOmega]^5+1002 I u \[Nu] \[CapitalOmega]^5-428 I p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]^5-264 I u \[Nu]^2 \[CapitalOmega]^5+516 I p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]^5+1980 I prrdot^2 \[CapitalOmega]2dot+640 prrdot p\[Phi]dot u \[CapitalOmega]2dot+2140 I p\[Phi] p\[Phi]2dot u^2 \[CapitalOmega]2dot+2140 I p\[Phi]dot^2 u^2 \[CapitalOmega]2dot-18600 I r2dot u^2 \[CapitalOmega]2dot+2560 prrdot p\[Phi] rdot u^2 \[CapitalOmega]2dot+3210 I p\[Phi]^2 r2dot u^3 \[CapitalOmega]2dot+12840 I p\[Phi] p\[Phi]dot rdot u^3 \[CapitalOmega]2dot-55800 I rdot^2 u^3 \[CapitalOmega]2dot+6420 I p\[Phi]^2 rdot^2 u^4 \[CapitalOmega]2dot-120 I prrdot^2 \[Nu] \[CapitalOmega]2dot-1000 prrdot p\[Phi]dot u \[Nu] \[CapitalOmega]2dot-8560 I p\[Phi] p\[Phi]2dot u^2 \[Nu] \[CapitalOmega]2dot-8560 I p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega]2dot+40080 I r2dot u^2 \[Nu] \[CapitalOmega]2dot-4000 prrdot p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]2dot-12840 I p\[Phi]^2 r2dot u^3 \[Nu] \[CapitalOmega]2dot-51360 I p\[Phi] p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega]2dot+120240 I rdot^2 u^3 \[Nu] \[CapitalOmega]2dot-25680 I p\[Phi]^2 rdot^2 u^4 \[Nu] \[CapitalOmega]2dot-5760 I prrdot^2 \[Nu]^2 \[CapitalOmega]2dot-1200 prrdot p\[Phi]dot u \[Nu]^2 \[CapitalOmega]2dot+10320 I p\[Phi] p\[Phi]2dot u^2 \[Nu]^2 \[CapitalOmega]2dot+10320 I p\[Phi]dot^2 u^2 \[Nu]^2 \[CapitalOmega]2dot-10560 I r2dot u^2 \[Nu]^2 \[CapitalOmega]2dot-4800 prrdot p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]2dot+15480 I p\[Phi]^2 r2dot u^3 \[Nu]^2 \[CapitalOmega]2dot+61920 I p\[Phi] p\[Phi]dot rdot u^3 \[Nu]^2 \[CapitalOmega]2dot-31680 I rdot^2 u^3 \[Nu]^2 \[CapitalOmega]2dot+30960 I p\[Phi]^2 rdot^2 u^4 \[Nu]^2 \[CapitalOmega]2dot-640 I prrdot p\[Phi] u \[CapitalOmega] \[CapitalOmega]2dot+4280 p\[Phi] p\[Phi]dot u^2 \[CapitalOmega] \[CapitalOmega]2dot-37200 rdot u^2 \[CapitalOmega] \[CapitalOmega]2dot+6420 p\[Phi]^2 rdot u^3 \[CapitalOmega] \[CapitalOmega]2dot+1000 I prrdot p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]2dot-17120 p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]2dot+80160 rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]2dot-25680 p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega] \[CapitalOmega]2dot+1200 I prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot+20640 p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-21120 rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot+30960 p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot+4650 I u \[CapitalOmega]^2 \[CapitalOmega]2dot-1070 I p\[Phi]^2 u^2 \[CapitalOmega]^2 \[CapitalOmega]2dot-10020 I u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]2dot+4280 I p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]^2 \[CapitalOmega]2dot+2640 I u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]2dot-5160 I p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]2dot+160 prrdot p\[Phi] u \[CapitalOmega]3dot+1070 I p\[Phi] p\[Phi]dot u^2 \[CapitalOmega]3dot-9300 I rdot u^2 \[CapitalOmega]3dot+1605 I p\[Phi]^2 rdot u^3 \[CapitalOmega]3dot-250 prrdot p\[Phi] u \[Nu] \[CapitalOmega]3dot-4280 I p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega]3dot+20040 I rdot u^2 \[Nu] \[CapitalOmega]3dot-6420 I p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega]3dot-300 prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega]3dot+5160 I p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]3dot-5280 I rdot u^2 \[Nu]^2 \[CapitalOmega]3dot+7740 I p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega]3dot-2325 u \[CapitalOmega] \[CapitalOmega]3dot+535 p\[Phi]^2 u^2 \[CapitalOmega] \[CapitalOmega]3dot+5010 u \[Nu] \[CapitalOmega] \[CapitalOmega]3dot-2140 p\[Phi]^2 u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]3dot-1320 u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]3dot+2580 p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]3dot-465 I u \[CapitalOmega]4dot+107 I p\[Phi]^2 u^2 \[CapitalOmega]4dot+1002 I u \[Nu] \[CapitalOmega]4dot-428 I p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]4dot-264 I u \[Nu]^2 \[CapitalOmega]4dot+516 I p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]4dot+320 prr3dot p\[Phi] u \[CapitalOmega]dot+960 prrdot p\[Phi]2dot u \[CapitalOmega]dot+29700 I prrdot^2 rdot u \[CapitalOmega]dot+2140 I p\[Phi] p\[Phi]3dot u^2 \[CapitalOmega]dot+6420 I p\[Phi]2dot p\[Phi]dot u^2 \[CapitalOmega]dot+3840 prrdot p\[Phi] r2dot u^2 \[CapitalOmega]dot-18600 I r3dot u^2 \[CapitalOmega]dot+7680 prrdot p\[Phi]dot rdot u^2 \[CapitalOmega]dot+19260 I p\[Phi] p\[Phi]dot r2dot u^3 \[CapitalOmega]dot+3210 I p\[Phi]^2 r3dot u^3 \[CapitalOmega]dot+19260 I p\[Phi] p\[Phi]2dot rdot u^3 \[CapitalOmega]dot+19260 I p\[Phi]dot^2 rdot u^3 \[CapitalOmega]dot-167400 I r2dot rdot u^3 \[CapitalOmega]dot+11520 prrdot p\[Phi] rdot^2 u^3 \[CapitalOmega]dot+19260 I p\[Phi]^2 r2dot rdot u^4 \[CapitalOmega]dot+38520 I p\[Phi] p\[Phi]dot rdot^2 u^4 \[CapitalOmega]dot-111600 I rdot^3 u^4 \[CapitalOmega]dot+6420 I p\[Phi]^2 rdot^3 u^5 \[CapitalOmega]dot-500 prr3dot p\[Phi] u \[Nu] \[CapitalOmega]dot-1500 prrdot p\[Phi]2dot u \[Nu] \[CapitalOmega]dot-1800 I prrdot^2 rdot u \[Nu] \[CapitalOmega]dot-8560 I p\[Phi] p\[Phi]3dot u^2 \[Nu] \[CapitalOmega]dot-25680 I p\[Phi]2dot p\[Phi]dot u^2 \[Nu] \[CapitalOmega]dot-6000 prrdot p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]dot+40080 I r3dot u^2 \[Nu] \[CapitalOmega]dot-12000 prrdot p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]dot-77040 I p\[Phi] p\[Phi]dot r2dot u^3 \[Nu] \[CapitalOmega]dot-12840 I p\[Phi]^2 r3dot u^3 \[Nu] \[CapitalOmega]dot-77040 I p\[Phi] p\[Phi]2dot rdot u^3 \[Nu] \[CapitalOmega]dot-77040 I p\[Phi]dot^2 rdot u^3 \[Nu] \[CapitalOmega]dot+360720 I r2dot rdot u^3 \[Nu] \[CapitalOmega]dot-18000 prrdot p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]dot-77040 I p\[Phi]^2 r2dot rdot u^4 \[Nu] \[CapitalOmega]dot-154080 I p\[Phi] p\[Phi]dot rdot^2 u^4 \[Nu] \[CapitalOmega]dot+240480 I rdot^3 u^4 \[Nu] \[CapitalOmega]dot-25680 I p\[Phi]^2 rdot^3 u^5 \[Nu] \[CapitalOmega]dot-600 prr3dot p\[Phi] u \[Nu]^2 \[CapitalOmega]dot-1800 prrdot p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]dot-86400 I prrdot^2 rdot u \[Nu]^2 \[CapitalOmega]dot+10320 I p\[Phi] p\[Phi]3dot u^2 \[Nu]^2 \[CapitalOmega]dot+30960 I p\[Phi]2dot p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]dot-7200 prrdot p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]dot-10560 I r3dot u^2 \[Nu]^2 \[CapitalOmega]dot-14400 prrdot p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]dot+92880 I p\[Phi] p\[Phi]dot r2dot u^3 \[Nu]^2 \[CapitalOmega]dot+15480 I p\[Phi]^2 r3dot u^3 \[Nu]^2 \[CapitalOmega]dot+92880 I p\[Phi] p\[Phi]2dot rdot u^3 \[Nu]^2 \[CapitalOmega]dot+92880 I p\[Phi]dot^2 rdot u^3 \[Nu]^2 \[CapitalOmega]dot-95040 I r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]dot-21600 prrdot p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]dot+92880 I p\[Phi]^2 r2dot rdot u^4 \[Nu]^2 \[CapitalOmega]dot+185760 I p\[Phi] p\[Phi]dot rdot^2 u^4 \[Nu]^2 \[CapitalOmega]dot-63360 I rdot^3 u^4 \[Nu]^2 \[CapitalOmega]dot+30960 I p\[Phi]^2 rdot^3 u^5 \[Nu]^2 \[CapitalOmega]dot+5940 prrdot^2 \[CapitalOmega] \[CapitalOmega]dot-1920 I prrdot p\[Phi]dot u \[CapitalOmega] \[CapitalOmega]dot+6420 p\[Phi] p\[Phi]2dot u^2 \[CapitalOmega] \[CapitalOmega]dot+6420 p\[Phi]dot^2 u^2 \[CapitalOmega] \[CapitalOmega]dot-55800 r2dot u^2 \[CapitalOmega] \[CapitalOmega]dot-7680 I prrdot p\[Phi] rdot u^2 \[CapitalOmega] \[CapitalOmega]dot+9630 p\[Phi]^2 r2dot u^3 \[CapitalOmega] \[CapitalOmega]dot+38520 p\[Phi] p\[Phi]dot rdot u^3 \[CapitalOmega] \[CapitalOmega]dot-167400 rdot^2 u^3 \[CapitalOmega] \[CapitalOmega]dot+19260 p\[Phi]^2 rdot^2 u^4 \[CapitalOmega] \[CapitalOmega]dot-360 prrdot^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+3000 I prrdot p\[Phi]dot u \[Nu] \[CapitalOmega] \[CapitalOmega]dot-25680 p\[Phi] p\[Phi]2dot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-25680 p\[Phi]dot^2 u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+120240 r2dot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+12000 I prrdot p\[Phi] rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-38520 p\[Phi]^2 r2dot u^3 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-154080 p\[Phi] p\[Phi]dot rdot u^3 \[Nu] \[CapitalOmega] \[CapitalOmega]dot+360720 rdot^2 u^3 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-77040 p\[Phi]^2 rdot^2 u^4 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-17280 prrdot^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+3600 I prrdot p\[Phi]dot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+30960 p\[Phi] p\[Phi]2dot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+30960 p\[Phi]dot^2 u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-31680 r2dot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+14400 I prrdot p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+46440 p\[Phi]^2 r2dot u^3 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+185760 p\[Phi] p\[Phi]dot rdot u^3 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-95040 rdot^2 u^3 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+92880 p\[Phi]^2 rdot^2 u^4 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-960 prrdot p\[Phi] u \[CapitalOmega]^2 \[CapitalOmega]dot-6420 I p\[Phi] p\[Phi]dot u^2 \[CapitalOmega]^2 \[CapitalOmega]dot+55800 I rdot u^2 \[CapitalOmega]^2 \[CapitalOmega]dot-9630 I p\[Phi]^2 rdot u^3 \[CapitalOmega]^2 \[CapitalOmega]dot+1500 prrdot p\[Phi] u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot+25680 I p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot-120240 I rdot u^2 \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot+38520 I p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot+1800 prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot-30960 I p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot+31680 I rdot u^2 \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot-46440 I p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot+4650 u \[CapitalOmega]^3 \[CapitalOmega]dot-1070 p\[Phi]^2 u^2 \[CapitalOmega]^3 \[CapitalOmega]dot-10020 u \[Nu] \[CapitalOmega]^3 \[CapitalOmega]dot+4280 p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]^3 \[CapitalOmega]dot+2640 u \[Nu]^2 \[CapitalOmega]^3 \[CapitalOmega]dot-5160 p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]^3 \[CapitalOmega]dot-4650 u \[CapitalOmega]2dot \[CapitalOmega]dot+1070 p\[Phi]^2 u^2 \[CapitalOmega]2dot \[CapitalOmega]dot+10020 u \[Nu] \[CapitalOmega]2dot \[CapitalOmega]dot-4280 p\[Phi]^2 u^2 \[Nu] \[CapitalOmega]2dot \[CapitalOmega]dot-2640 u \[Nu]^2 \[CapitalOmega]2dot \[CapitalOmega]dot+5160 p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega]2dot \[CapitalOmega]dot-480 I prrdot p\[Phi] u \[CapitalOmega]dot^2+3210 p\[Phi] p\[Phi]dot u^2 \[CapitalOmega]dot^2-27900 rdot u^2 \[CapitalOmega]dot^2+4815 p\[Phi]^2 rdot u^3 \[CapitalOmega]dot^2+750 I prrdot p\[Phi] u \[Nu] \[CapitalOmega]dot^2-12840 p\[Phi] p\[Phi]dot u^2 \[Nu] \[CapitalOmega]dot^2+60120 rdot u^2 \[Nu] \[CapitalOmega]dot^2-19260 p\[Phi]^2 rdot u^3 \[Nu] \[CapitalOmega]dot^2+900 I prrdot p\[Phi] u \[Nu]^2 \[CapitalOmega]dot^2+15480 p\[Phi] p\[Phi]dot u^2 \[Nu]^2 \[CapitalOmega]dot^2-15840 rdot u^2 \[Nu]^2 \[CapitalOmega]dot^2+23220 p\[Phi]^2 rdot u^3 \[Nu]^2 \[CapitalOmega]dot^2+6975 I u \[CapitalOmega] \[CapitalOmega]dot^2-1605 I p\[Phi]^2 u^2 \[CapitalOmega] \[CapitalOmega]dot^2-15030 I u \[Nu] \[CapitalOmega] \[CapitalOmega]dot^2+6420 I p\[Phi]^2 u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot^2+3960 I u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot^2-7740 I p\[Phi]^2 u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot^2-2 I prr (-2475 I prrdot r4dot u-2475 I prr4dot rdot u-640 p\[Phi]3dot r2dot u^2-29700 I prrdot r2dot^2 u^2-640 p\[Phi]2dot r3dot u^2-320 p\[Phi]dot r4dot u^2-64 p\[Phi] r5dot u^2-320 p\[Phi]4dot rdot u^2-39600 I prrdot r3dot rdot u^2-2880 p\[Phi]dot r2dot^2 u^3-1920 p\[Phi] r2dot r3dot u^3-5760 p\[Phi]2dot r2dot rdot u^3-3840 p\[Phi]dot r3dot rdot u^3-960 p\[Phi] r4dot rdot u^3-1920 p\[Phi]3dot rdot^2 u^3-178200 I prrdot r2dot rdot^2 u^3-5760 p\[Phi] r2dot^2 rdot u^4-11520 p\[Phi]dot r2dot rdot^2 u^4-3840 p\[Phi] r3dot rdot^2 u^4-3840 p\[Phi]2dot rdot^3 u^4-59400 I prrdot rdot^4 u^4-3840 p\[Phi] r2dot rdot^3 u^5-1920 p\[Phi]dot rdot^4 u^5+150 I prrdot r4dot u \[Nu]+150 I prr4dot rdot u \[Nu]+1000 p\[Phi]3dot r2dot u^2 \[Nu]+1800 I prrdot r2dot^2 u^2 \[Nu]+1000 p\[Phi]2dot r3dot u^2 \[Nu]+500 p\[Phi]dot r4dot u^2 \[Nu]+100 p\[Phi] r5dot u^2 \[Nu]+500 p\[Phi]4dot rdot u^2 \[Nu]+2400 I prrdot r3dot rdot u^2 \[Nu]+4500 p\[Phi]dot r2dot^2 u^3 \[Nu]+3000 p\[Phi] r2dot r3dot u^3 \[Nu]+9000 p\[Phi]2dot r2dot rdot u^3 \[Nu]+6000 p\[Phi]dot r3dot rdot u^3 \[Nu]+1500 p\[Phi] r4dot rdot u^3 \[Nu]+3000 p\[Phi]3dot rdot^2 u^3 \[Nu]+10800 I prrdot r2dot rdot^2 u^3 \[Nu]+9000 p\[Phi] r2dot^2 rdot u^4 \[Nu]+18000 p\[Phi]dot r2dot rdot^2 u^4 \[Nu]+6000 p\[Phi] r3dot rdot^2 u^4 \[Nu]+6000 p\[Phi]2dot rdot^3 u^4 \[Nu]+3600 I prrdot rdot^4 u^4 \[Nu]+6000 p\[Phi] r2dot rdot^3 u^5 \[Nu]+3000 p\[Phi]dot rdot^4 u^5 \[Nu]+7200 I prrdot r4dot u \[Nu]^2+7200 I prr4dot rdot u \[Nu]^2+1200 p\[Phi]3dot r2dot u^2 \[Nu]^2+86400 I prrdot r2dot^2 u^2 \[Nu]^2+1200 p\[Phi]2dot r3dot u^2 \[Nu]^2+600 p\[Phi]dot r4dot u^2 \[Nu]^2+120 p\[Phi] r5dot u^2 \[Nu]^2+600 p\[Phi]4dot rdot u^2 \[Nu]^2+115200 I prrdot r3dot rdot u^2 \[Nu]^2+5400 p\[Phi]dot r2dot^2 u^3 \[Nu]^2+3600 p\[Phi] r2dot r3dot u^3 \[Nu]^2+10800 p\[Phi]2dot r2dot rdot u^3 \[Nu]^2+7200 p\[Phi]dot r3dot rdot u^3 \[Nu]^2+1800 p\[Phi] r4dot rdot u^3 \[Nu]^2+3600 p\[Phi]3dot rdot^2 u^3 \[Nu]^2+518400 I prrdot r2dot rdot^2 u^3 \[Nu]^2+10800 p\[Phi] r2dot^2 rdot u^4 \[Nu]^2+21600 p\[Phi]dot r2dot rdot^2 u^4 \[Nu]^2+7200 p\[Phi] r3dot rdot^2 u^4 \[Nu]^2+7200 p\[Phi]2dot rdot^3 u^4 \[Nu]^2+172800 I prrdot rdot^4 u^4 \[Nu]^2+7200 p\[Phi] r2dot rdot^3 u^5 \[Nu]^2+3600 p\[Phi]dot rdot^4 u^5 \[Nu]^2+p\[Phi]5dot u (-16+25 \[Nu]+30 \[Nu]^2)-495 prr4dot \[CapitalOmega]+80 I p\[Phi]4dot u \[CapitalOmega]-9900 prrdot r3dot u \[CapitalOmega]+1920 I p\[Phi]2dot r2dot u^2 \[CapitalOmega]+1280 I p\[Phi]dot r3dot u^2 \[CapitalOmega]+320 I p\[Phi] r4dot u^2 \[CapitalOmega]+1280 I p\[Phi]3dot rdot u^2 \[CapitalOmega]-118800 prrdot r2dot rdot u^2 \[CapitalOmega]+2880 I p\[Phi] r2dot^2 u^3 \[CapitalOmega]+11520 I p\[Phi]dot r2dot rdot u^3 \[CapitalOmega]+3840 I p\[Phi] r3dot rdot u^3 \[CapitalOmega]+5760 I p\[Phi]2dot rdot^2 u^3 \[CapitalOmega]-118800 prrdot rdot^3 u^3 \[CapitalOmega]+11520 I p\[Phi] r2dot rdot^2 u^4 \[CapitalOmega]+7680 I p\[Phi]dot rdot^3 u^4 \[CapitalOmega]+1920 I p\[Phi] rdot^4 u^5 \[CapitalOmega]+30 prr4dot \[Nu] \[CapitalOmega]-125 I p\[Phi]4dot u \[Nu] \[CapitalOmega]+600 prrdot r3dot u \[Nu] \[CapitalOmega]-3000 I p\[Phi]2dot r2dot u^2 \[Nu] \[CapitalOmega]-2000 I p\[Phi]dot r3dot u^2 \[Nu] \[CapitalOmega]-500 I p\[Phi] r4dot u^2 \[Nu] \[CapitalOmega]-2000 I p\[Phi]3dot rdot u^2 \[Nu] \[CapitalOmega]+7200 prrdot r2dot rdot u^2 \[Nu] \[CapitalOmega]-4500 I p\[Phi] r2dot^2 u^3 \[Nu] \[CapitalOmega]-18000 I p\[Phi]dot r2dot rdot u^3 \[Nu] \[CapitalOmega]-6000 I p\[Phi] r3dot rdot u^3 \[Nu] \[CapitalOmega]-9000 I p\[Phi]2dot rdot^2 u^3 \[Nu] \[CapitalOmega]+7200 prrdot rdot^3 u^3 \[Nu] \[CapitalOmega]-18000 I p\[Phi] r2dot rdot^2 u^4 \[Nu] \[CapitalOmega]-12000 I p\[Phi]dot rdot^3 u^4 \[Nu] \[CapitalOmega]-3000 I p\[Phi] rdot^4 u^5 \[Nu] \[CapitalOmega]+1440 prr4dot \[Nu]^2 \[CapitalOmega]-150 I p\[Phi]4dot u \[Nu]^2 \[CapitalOmega]+28800 prrdot r3dot u \[Nu]^2 \[CapitalOmega]-3600 I p\[Phi]2dot r2dot u^2 \[Nu]^2 \[CapitalOmega]-2400 I p\[Phi]dot r3dot u^2 \[Nu]^2 \[CapitalOmega]-600 I p\[Phi] r4dot u^2 \[Nu]^2 \[CapitalOmega]-2400 I p\[Phi]3dot rdot u^2 \[Nu]^2 \[CapitalOmega]+345600 prrdot r2dot rdot u^2 \[Nu]^2 \[CapitalOmega]-5400 I p\[Phi] r2dot^2 u^3 \[Nu]^2 \[CapitalOmega]-21600 I p\[Phi]dot r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]-7200 I p\[Phi] r3dot rdot u^3 \[Nu]^2 \[CapitalOmega]-10800 I p\[Phi]2dot rdot^2 u^3 \[Nu]^2 \[CapitalOmega]+345600 prrdot rdot^3 u^3 \[Nu]^2 \[CapitalOmega]-21600 I p\[Phi] r2dot rdot^2 u^4 \[Nu]^2 \[CapitalOmega]-14400 I p\[Phi]dot rdot^3 u^4 \[Nu]^2 \[CapitalOmega]-3600 I p\[Phi] rdot^4 u^5 \[Nu]^2 \[CapitalOmega]+160 p\[Phi]3dot u \[CapitalOmega]^2+14850 I prrdot r2dot u \[CapitalOmega]^2+1920 p\[Phi]dot r2dot u^2 \[CapitalOmega]^2+640 p\[Phi] r3dot u^2 \[CapitalOmega]^2+1920 p\[Phi]2dot rdot u^2 \[CapitalOmega]^2+59400 I prrdot rdot^2 u^2 \[CapitalOmega]^2+5760 p\[Phi] r2dot rdot u^3 \[CapitalOmega]^2+5760 p\[Phi]dot rdot^2 u^3 \[CapitalOmega]^2+3840 p\[Phi] rdot^3 u^4 \[CapitalOmega]^2-250 p\[Phi]3dot u \[Nu] \[CapitalOmega]^2-900 I prrdot r2dot u \[Nu] \[CapitalOmega]^2-3000 p\[Phi]dot r2dot u^2 \[Nu] \[CapitalOmega]^2-1000 p\[Phi] r3dot u^2 \[Nu] \[CapitalOmega]^2-3000 p\[Phi]2dot rdot u^2 \[Nu] \[CapitalOmega]^2-3600 I prrdot rdot^2 u^2 \[Nu] \[CapitalOmega]^2-9000 p\[Phi] r2dot rdot u^3 \[Nu] \[CapitalOmega]^2-9000 p\[Phi]dot rdot^2 u^3 \[Nu] \[CapitalOmega]^2-6000 p\[Phi] rdot^3 u^4 \[Nu] \[CapitalOmega]^2-300 p\[Phi]3dot u \[Nu]^2 \[CapitalOmega]^2-43200 I prrdot r2dot u \[Nu]^2 \[CapitalOmega]^2-3600 p\[Phi]dot r2dot u^2 \[Nu]^2 \[CapitalOmega]^2-1200 p\[Phi] r3dot u^2 \[Nu]^2 \[CapitalOmega]^2-3600 p\[Phi]2dot rdot u^2 \[Nu]^2 \[CapitalOmega]^2-172800 I prrdot rdot^2 u^2 \[Nu]^2 \[CapitalOmega]^2-10800 p\[Phi] r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]^2-10800 p\[Phi]dot rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^2-7200 p\[Phi] rdot^3 u^4 \[Nu]^2 \[CapitalOmega]^2-160 I p\[Phi]2dot u \[CapitalOmega]^3+9900 prrdot rdot u \[CapitalOmega]^3-640 I p\[Phi] r2dot u^2 \[CapitalOmega]^3-1280 I p\[Phi]dot rdot u^2 \[CapitalOmega]^3-1920 I p\[Phi] rdot^2 u^3 \[CapitalOmega]^3+250 I p\[Phi]2dot u \[Nu] \[CapitalOmega]^3-600 prrdot rdot u \[Nu] \[CapitalOmega]^3+1000 I p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]^3+2000 I p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]^3+3000 I p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]^3+300 I p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]^3-28800 prrdot rdot u \[Nu]^2 \[CapitalOmega]^3+1200 I p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]^3+2400 I p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]^3+3600 I p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]^3-495 I prrdot \[CapitalOmega]^4-80 p\[Phi]dot u \[CapitalOmega]^4-320 p\[Phi] rdot u^2 \[CapitalOmega]^4+30 I prrdot \[Nu] \[CapitalOmega]^4+125 p\[Phi]dot u \[Nu] \[CapitalOmega]^4+500 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^4+1440 I prrdot \[Nu]^2 \[CapitalOmega]^4+150 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^4+600 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^4+16 I p\[Phi] u \[CapitalOmega]^5-25 I p\[Phi] u \[Nu] \[CapitalOmega]^5-30 I p\[Phi] u \[Nu]^2 \[CapitalOmega]^5+160 I p\[Phi]2dot u \[CapitalOmega]2dot-9900 prrdot rdot u \[CapitalOmega]2dot+640 I p\[Phi] r2dot u^2 \[CapitalOmega]2dot+1280 I p\[Phi]dot rdot u^2 \[CapitalOmega]2dot+1920 I p\[Phi] rdot^2 u^3 \[CapitalOmega]2dot-250 I p\[Phi]2dot u \[Nu] \[CapitalOmega]2dot+600 prrdot rdot u \[Nu] \[CapitalOmega]2dot-1000 I p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]2dot-2000 I p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]2dot-3000 I p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]2dot-300 I p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]2dot+28800 prrdot rdot u \[Nu]^2 \[CapitalOmega]2dot-1200 I p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]2dot-2400 I p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]2dot-3600 I p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]2dot+1980 I prrdot \[CapitalOmega] \[CapitalOmega]2dot+320 p\[Phi]dot u \[CapitalOmega] \[CapitalOmega]2dot+1280 p\[Phi] rdot u^2 \[CapitalOmega] \[CapitalOmega]2dot-120 I prrdot \[Nu] \[CapitalOmega] \[CapitalOmega]2dot-500 p\[Phi]dot u \[Nu] \[CapitalOmega] \[CapitalOmega]2dot-2000 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]2dot-5760 I prrdot \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-600 p\[Phi]dot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-2400 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]2dot-160 I p\[Phi] u \[CapitalOmega]^2 \[CapitalOmega]2dot+250 I p\[Phi] u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]2dot+300 I p\[Phi] u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]2dot-495 prrdot \[CapitalOmega]3dot+80 I p\[Phi]dot u \[CapitalOmega]3dot+320 I p\[Phi] rdot u^2 \[CapitalOmega]3dot+30 prrdot \[Nu] \[CapitalOmega]3dot-125 I p\[Phi]dot u \[Nu] \[CapitalOmega]3dot-500 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]3dot+1440 prrdot \[Nu]^2 \[CapitalOmega]3dot-150 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]3dot-600 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]3dot+80 p\[Phi] u \[CapitalOmega] \[CapitalOmega]3dot-125 p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]3dot-150 p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]3dot+16 I p\[Phi] u \[CapitalOmega]4dot-25 I p\[Phi] u \[Nu] \[CapitalOmega]4dot-30 I p\[Phi] u \[Nu]^2 \[CapitalOmega]4dot+160 I p\[Phi]3dot u \[CapitalOmega]dot-14850 prrdot r2dot u \[CapitalOmega]dot+1920 I p\[Phi]dot r2dot u^2 \[CapitalOmega]dot+640 I p\[Phi] r3dot u^2 \[CapitalOmega]dot+1920 I p\[Phi]2dot rdot u^2 \[CapitalOmega]dot-59400 prrdot rdot^2 u^2 \[CapitalOmega]dot+5760 I p\[Phi] r2dot rdot u^3 \[CapitalOmega]dot+5760 I p\[Phi]dot rdot^2 u^3 \[CapitalOmega]dot+3840 I p\[Phi] rdot^3 u^4 \[CapitalOmega]dot-250 I p\[Phi]3dot u \[Nu] \[CapitalOmega]dot+900 prrdot r2dot u \[Nu] \[CapitalOmega]dot-3000 I p\[Phi]dot r2dot u^2 \[Nu] \[CapitalOmega]dot-1000 I p\[Phi] r3dot u^2 \[Nu] \[CapitalOmega]dot-3000 I p\[Phi]2dot rdot u^2 \[Nu] \[CapitalOmega]dot+3600 prrdot rdot^2 u^2 \[Nu] \[CapitalOmega]dot-9000 I p\[Phi] r2dot rdot u^3 \[Nu] \[CapitalOmega]dot-9000 I p\[Phi]dot rdot^2 u^3 \[Nu] \[CapitalOmega]dot-6000 I p\[Phi] rdot^3 u^4 \[Nu] \[CapitalOmega]dot-300 I p\[Phi]3dot u \[Nu]^2 \[CapitalOmega]dot+43200 prrdot r2dot u \[Nu]^2 \[CapitalOmega]dot-3600 I p\[Phi]dot r2dot u^2 \[Nu]^2 \[CapitalOmega]dot-1200 I p\[Phi] r3dot u^2 \[Nu]^2 \[CapitalOmega]dot-3600 I p\[Phi]2dot rdot u^2 \[Nu]^2 \[CapitalOmega]dot+172800 prrdot rdot^2 u^2 \[Nu]^2 \[CapitalOmega]dot-10800 I p\[Phi] r2dot rdot u^3 \[Nu]^2 \[CapitalOmega]dot-10800 I p\[Phi]dot rdot^2 u^3 \[Nu]^2 \[CapitalOmega]dot-7200 I p\[Phi] rdot^3 u^4 \[Nu]^2 \[CapitalOmega]dot+480 p\[Phi]2dot u \[CapitalOmega] \[CapitalOmega]dot+29700 I prrdot rdot u \[CapitalOmega] \[CapitalOmega]dot+1920 p\[Phi] r2dot u^2 \[CapitalOmega] \[CapitalOmega]dot+3840 p\[Phi]dot rdot u^2 \[CapitalOmega] \[CapitalOmega]dot+5760 p\[Phi] rdot^2 u^3 \[CapitalOmega] \[CapitalOmega]dot-750 p\[Phi]2dot u \[Nu] \[CapitalOmega] \[CapitalOmega]dot-1800 I prrdot rdot u \[Nu] \[CapitalOmega] \[CapitalOmega]dot-3000 p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-6000 p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-9000 p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega] \[CapitalOmega]dot-900 p\[Phi]2dot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-86400 I prrdot rdot u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-3600 p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-7200 p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-10800 p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+2970 prrdot \[CapitalOmega]^2 \[CapitalOmega]dot-480 I p\[Phi]dot u \[CapitalOmega]^2 \[CapitalOmega]dot-1920 I p\[Phi] rdot u^2 \[CapitalOmega]^2 \[CapitalOmega]dot-180 prrdot \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot+750 I p\[Phi]dot u \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot+3000 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^2 \[CapitalOmega]dot-8640 prrdot \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot+900 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot+3600 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^2 \[CapitalOmega]dot-160 p\[Phi] u \[CapitalOmega]^3 \[CapitalOmega]dot+250 p\[Phi] u \[Nu] \[CapitalOmega]^3 \[CapitalOmega]dot+300 p\[Phi] u \[Nu]^2 \[CapitalOmega]^3 \[CapitalOmega]dot+160 p\[Phi] u \[CapitalOmega]2dot \[CapitalOmega]dot-250 p\[Phi] u \[Nu] \[CapitalOmega]2dot \[CapitalOmega]dot-300 p\[Phi] u \[Nu]^2 \[CapitalOmega]2dot \[CapitalOmega]dot+1485 I prrdot \[CapitalOmega]dot^2+240 p\[Phi]dot u \[CapitalOmega]dot^2+960 p\[Phi] rdot u^2 \[CapitalOmega]dot^2-90 I prrdot \[Nu] \[CapitalOmega]dot^2-375 p\[Phi]dot u \[Nu] \[CapitalOmega]dot^2-1500 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]dot^2-4320 I prrdot \[Nu]^2 \[CapitalOmega]dot^2-450 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]dot^2-1800 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]dot^2-240 I p\[Phi] u \[CapitalOmega] \[CapitalOmega]dot^2+375 I p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]dot^2+450 I p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot^2+30 prr3dot (-33+2 \[Nu]+96 \[Nu]^2) (5 I r2dot u+20 I rdot^2 u^2+10 rdot u \[CapitalOmega]-I \[CapitalOmega]^2+\[CapitalOmega]dot))+20 prr2dot (3 prr3dot (-33+2 \[Nu]+96 \[Nu]^2)-I (-495 I prr r3dot u-192 p\[Phi]dot r2dot u^2-64 p\[Phi] r3dot u^2-192 p\[Phi]2dot rdot u^2-5940 I prr r2dot rdot u^2-576 p\[Phi] r2dot rdot u^3-576 p\[Phi]dot rdot^2 u^3-5940 I prr rdot^3 u^3-384 p\[Phi] rdot^3 u^4+30 I prr r3dot u \[Nu]+300 p\[Phi]dot r2dot u^2 \[Nu]+100 p\[Phi] r3dot u^2 \[Nu]+300 p\[Phi]2dot rdot u^2 \[Nu]+360 I prr r2dot rdot u^2 \[Nu]+900 p\[Phi] r2dot rdot u^3 \[Nu]+900 p\[Phi]dot rdot^2 u^3 \[Nu]+360 I prr rdot^3 u^3 \[Nu]+600 p\[Phi] rdot^3 u^4 \[Nu]+1440 I prr r3dot u \[Nu]^2+360 p\[Phi]dot r2dot u^2 \[Nu]^2+120 p\[Phi] r3dot u^2 \[Nu]^2+360 p\[Phi]2dot rdot u^2 \[Nu]^2+17280 I prr r2dot rdot u^2 \[Nu]^2+1080 p\[Phi] r2dot rdot u^3 \[Nu]^2+1080 p\[Phi]dot rdot^2 u^3 \[Nu]^2+17280 I prr rdot^3 u^3 \[Nu]^2+720 p\[Phi] rdot^3 u^4 \[Nu]^2+p\[Phi]3dot u (-16+25 \[Nu]+30 \[Nu]^2)+48 I p\[Phi]2dot u \[CapitalOmega]-1485 prr r2dot u \[CapitalOmega]+192 I p\[Phi] r2dot u^2 \[CapitalOmega]+384 I p\[Phi]dot rdot u^2 \[CapitalOmega]-5940 prr rdot^2 u^2 \[CapitalOmega]+576 I p\[Phi] rdot^2 u^3 \[CapitalOmega]-75 I p\[Phi]2dot u \[Nu] \[CapitalOmega]+90 prr r2dot u \[Nu] \[CapitalOmega]-300 I p\[Phi] r2dot u^2 \[Nu] \[CapitalOmega]-600 I p\[Phi]dot rdot u^2 \[Nu] \[CapitalOmega]+360 prr rdot^2 u^2 \[Nu] \[CapitalOmega]-900 I p\[Phi] rdot^2 u^3 \[Nu] \[CapitalOmega]-90 I p\[Phi]2dot u \[Nu]^2 \[CapitalOmega]+4320 prr r2dot u \[Nu]^2 \[CapitalOmega]-360 I p\[Phi] r2dot u^2 \[Nu]^2 \[CapitalOmega]-720 I p\[Phi]dot rdot u^2 \[Nu]^2 \[CapitalOmega]+17280 prr rdot^2 u^2 \[Nu]^2 \[CapitalOmega]-1080 I p\[Phi] rdot^2 u^3 \[Nu]^2 \[CapitalOmega]+48 p\[Phi]dot u \[CapitalOmega]^2+1485 I prr rdot u \[CapitalOmega]^2+192 p\[Phi] rdot u^2 \[CapitalOmega]^2-75 p\[Phi]dot u \[Nu] \[CapitalOmega]^2-90 I prr rdot u \[Nu] \[CapitalOmega]^2-300 p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]^2-90 p\[Phi]dot u \[Nu]^2 \[CapitalOmega]^2-4320 I prr rdot u \[Nu]^2 \[CapitalOmega]^2-360 p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]^2+99 prr \[CapitalOmega]^3-16 I p\[Phi] u \[CapitalOmega]^3-6 prr \[Nu] \[CapitalOmega]^3+25 I p\[Phi] u \[Nu] \[CapitalOmega]^3-288 prr \[Nu]^2 \[CapitalOmega]^3+30 I p\[Phi] u \[Nu]^2 \[CapitalOmega]^3-99 prr \[CapitalOmega]2dot+16 I p\[Phi] u \[CapitalOmega]2dot+6 prr \[Nu] \[CapitalOmega]2dot-25 I p\[Phi] u \[Nu] \[CapitalOmega]2dot+288 prr \[Nu]^2 \[CapitalOmega]2dot-30 I p\[Phi] u \[Nu]^2 \[CapitalOmega]2dot+48 I p\[Phi]dot u \[CapitalOmega]dot-1485 prr rdot u \[CapitalOmega]dot+192 I p\[Phi] rdot u^2 \[CapitalOmega]dot-75 I p\[Phi]dot u \[Nu] \[CapitalOmega]dot+90 prr rdot u \[Nu] \[CapitalOmega]dot-300 I p\[Phi] rdot u^2 \[Nu] \[CapitalOmega]dot-90 I p\[Phi]dot u \[Nu]^2 \[CapitalOmega]dot+4320 prr rdot u \[Nu]^2 \[CapitalOmega]dot-360 I p\[Phi] rdot u^2 \[Nu]^2 \[CapitalOmega]dot+297 I prr \[CapitalOmega] \[CapitalOmega]dot+48 p\[Phi] u \[CapitalOmega] \[CapitalOmega]dot-18 I prr \[Nu] \[CapitalOmega] \[CapitalOmega]dot-75 p\[Phi] u \[Nu] \[CapitalOmega] \[CapitalOmega]dot-864 I prr \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot-90 p\[Phi] u \[Nu]^2 \[CapitalOmega] \[CapitalOmega]dot+9 prrdot (-33+2 \[Nu]+96 \[Nu]^2) (5 I r2dot u+20 I rdot^2 u^2+10 rdot u \[CapitalOmega]-I \[CapitalOmega]^2+\[CapitalOmega]dot)))+3 prr^2 (-33+2 \[Nu]+96 \[Nu]^2) (5 r5dot u+100 r4dot rdot u^2+600 r3dot rdot^2 u^3+120 rdot^5 u^5+300 r2dot^2 u^2 (3 rdot u-I \[CapitalOmega])-25 I r4dot u \[CapitalOmega]-400 I r3dot rdot u^2 \[CapitalOmega]-600 I rdot^4 u^4 \[CapitalOmega]-50 r3dot u \[CapitalOmega]^2-600 rdot^3 u^3 \[CapitalOmega]^2+200 I rdot^2 u^2 \[CapitalOmega]^3+25 rdot u \[CapitalOmega]^4-I \[CapitalOmega]^5-200 I rdot^2 u^2 \[CapitalOmega]2dot-100 rdot u \[CapitalOmega] \[CapitalOmega]2dot+10 I \[CapitalOmega]^2 \[CapitalOmega]2dot-25 I rdot u \[CapitalOmega]3dot-5 \[CapitalOmega] \[CapitalOmega]3dot-I \[CapitalOmega]4dot-50 I r3dot u \[CapitalOmega]dot-600 I rdot^3 u^3 \[CapitalOmega]dot-600 rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]dot+150 I rdot u \[CapitalOmega]^2 \[CapitalOmega]dot+10 \[CapitalOmega]^3 \[CapitalOmega]dot-10 \[CapitalOmega]2dot \[CapitalOmega]dot-75 rdot u \[CapitalOmega]dot^2+15 I \[CapitalOmega] \[CapitalOmega]dot^2+50 r2dot u (4 r3dot u+24 rdot^3 u^3-36 I rdot^2 u^2 \[CapitalOmega]-12 rdot u (\[CapitalOmega]^2+I \[CapitalOmega]dot)+I (\[CapitalOmega]^3-\[CapitalOmega]2dot+3 I \[CapitalOmega] \[CapitalOmega]dot)))));
hinst[6,6]=-(1/(90 u^6)) E^(-6 I \[Phi]) Sqrt[\[Pi]/715] \[Eta]^4 \[Nu] (1-5 \[Nu]+5 \[Nu]^2) (r6dot u+50 r3dot^2 u^2+75 r2dot r4dot u^2+30 r5dot rdot u^2+300 r2dot^3 u^3+300 r4dot rdot^2 u^3+2700 r2dot^2 rdot^2 u^4+1800 r2dot rdot^4 u^5+120 rdot^6 u^6-36 I r5dot u \[CapitalOmega]-900 I r4dot rdot u^2 \[CapitalOmega]-10800 I r2dot^2 rdot u^3 \[CapitalOmega]-21600 I r2dot rdot^3 u^4 \[CapitalOmega]-4320 I rdot^5 u^5 \[CapitalOmega]-540 r4dot u \[CapitalOmega]^2-8100 r2dot^2 u^2 \[CapitalOmega]^2-64800 r2dot rdot^2 u^3 \[CapitalOmega]^2-32400 rdot^4 u^4 \[CapitalOmega]^2+64800 I r2dot rdot u^2 \[CapitalOmega]^3+86400 I rdot^3 u^3 \[CapitalOmega]^3+19440 r2dot u \[CapitalOmega]^4+97200 rdot^2 u^2 \[CapitalOmega]^4-46656 I rdot u \[CapitalOmega]^5-7776 \[CapitalOmega]^6-1800 I r2dot rdot u^2 \[CapitalOmega]2dot-2400 I rdot^3 u^3 \[CapitalOmega]2dot-2160 r2dot u \[CapitalOmega] \[CapitalOmega]2dot-10800 rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]2dot+12960 I rdot u \[CapitalOmega]^2 \[CapitalOmega]2dot+4320 \[CapitalOmega]^3 \[CapitalOmega]2dot-60 \[CapitalOmega]2dot^2-90 I r2dot u \[CapitalOmega]3dot-450 I rdot^2 u^2 \[CapitalOmega]3dot-1080 rdot u \[CapitalOmega] \[CapitalOmega]3dot+540 I \[CapitalOmega]^2 \[CapitalOmega]3dot-36 I rdot u \[CapitalOmega]4dot-36 \[CapitalOmega] \[CapitalOmega]4dot-I \[CapitalOmega]5dot-90 I r4dot u \[CapitalOmega]dot-1350 I r2dot^2 u^2 \[CapitalOmega]dot-10800 I r2dot rdot^2 u^3 \[CapitalOmega]dot-5400 I rdot^4 u^4 \[CapitalOmega]dot-32400 r2dot rdot u^2 \[CapitalOmega] \[CapitalOmega]dot-43200 rdot^3 u^3 \[CapitalOmega] \[CapitalOmega]dot+19440 I r2dot u \[CapitalOmega]^2 \[CapitalOmega]dot+97200 I rdot^2 u^2 \[CapitalOmega]^2 \[CapitalOmega]dot+77760 rdot u \[CapitalOmega]^3 \[CapitalOmega]dot-19440 I \[CapitalOmega]^4 \[CapitalOmega]dot-2160 rdot u \[CapitalOmega]2dot \[CapitalOmega]dot+2160 I \[CapitalOmega] \[CapitalOmega]2dot \[CapitalOmega]dot-90 \[CapitalOmega]3dot \[CapitalOmega]dot-1620 r2dot u \[CapitalOmega]dot^2-8100 rdot^2 u^2 \[CapitalOmega]dot^2+19440 I rdot u \[CapitalOmega] \[CapitalOmega]dot^2+9720 \[CapitalOmega]^2 \[CapitalOmega]dot^2+540 I \[CapitalOmega]dot^3+120 r3dot u (10 rdot^3 u^3+5 r2dot u (2 rdot u-3 I \[CapitalOmega])-60 I rdot^2 u^2 \[CapitalOmega]+36 I \[CapitalOmega]^3-I \[CapitalOmega]2dot-15 rdot u (6 \[CapitalOmega]^2+I \[CapitalOmega]dot)-18 \[CapitalOmega] \[CapitalOmega]dot));
hinst[6,5]=-(1/(315 Sqrt[2145] u^5))I E^(-5 I \[Phi]) Sqrt[\[Pi]] \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (1-4 \[Nu]+3 \[Nu]^2) (p\[Phi]6dot+5 (15 p\[Phi]2dot r4dot u+6 p\[Phi]dot r5dot u+p\[Phi] r6dot u+6 p\[Phi]5dot rdot u+180 p\[Phi]2dot r2dot^2 u^2+240 p\[Phi]dot r2dot r3dot u^2+40 p\[Phi] r3dot^2 u^2+60 p\[Phi] r2dot r4dot u^2+240 p\[Phi]2dot r3dot rdot u^2+120 p\[Phi]dot r4dot rdot u^2+24 p\[Phi] r5dot rdot u^2+180 p\[Phi] r2dot^3 u^3+1080 p\[Phi]dot r2dot^2 rdot u^3+720 p\[Phi] r2dot r3dot rdot u^3+1080 p\[Phi]2dot r2dot rdot^2 u^3+720 p\[Phi]dot r3dot rdot^2 u^3+180 p\[Phi] r4dot rdot^2 u^3+1080 p\[Phi] r2dot^2 rdot^2 u^4+1440 p\[Phi]dot r2dot rdot^3 u^4+480 p\[Phi] r3dot rdot^3 u^4+360 p\[Phi]2dot rdot^4 u^4+360 p\[Phi] r2dot rdot^4 u^5+144 p\[Phi]dot rdot^5 u^5-6 I p\[Phi]5dot \[CapitalOmega]-300 I p\[Phi]2dot r3dot u \[CapitalOmega]-150 I p\[Phi]dot r4dot u \[CapitalOmega]-30 I p\[Phi] r5dot u \[CapitalOmega]-1800 I p\[Phi]dot r2dot^2 u^2 \[CapitalOmega]-1200 I p\[Phi] r2dot r3dot u^2 \[CapitalOmega]-3600 I p\[Phi]2dot r2dot rdot u^2 \[CapitalOmega]-2400 I p\[Phi]dot r3dot rdot u^2 \[CapitalOmega]-600 I p\[Phi] r4dot rdot u^2 \[CapitalOmega]-5400 I p\[Phi] r2dot^2 rdot u^3 \[CapitalOmega]-10800 I p\[Phi]dot r2dot rdot^2 u^3 \[CapitalOmega]-3600 I p\[Phi] r3dot rdot^2 u^3 \[CapitalOmega]-3600 I p\[Phi]2dot rdot^3 u^3 \[CapitalOmega]-7200 I p\[Phi] r2dot rdot^3 u^4 \[CapitalOmega]-3600 I p\[Phi]dot rdot^4 u^4 \[CapitalOmega]-720 I p\[Phi] rdot^5 u^5 \[CapitalOmega]-2250 p\[Phi]2dot r2dot u \[CapitalOmega]^2-1500 p\[Phi]dot r3dot u \[CapitalOmega]^2-375 p\[Phi] r4dot u \[CapitalOmega]^2-4500 p\[Phi] r2dot^2 u^2 \[CapitalOmega]^2-18000 p\[Phi]dot r2dot rdot u^2 \[CapitalOmega]^2-6000 p\[Phi] r3dot rdot u^2 \[CapitalOmega]^2-9000 p\[Phi]2dot rdot^2 u^2 \[CapitalOmega]^2-27000 p\[Phi] r2dot rdot^2 u^3 \[CapitalOmega]^2-18000 p\[Phi]dot rdot^3 u^3 \[CapitalOmega]^2-9000 p\[Phi] rdot^4 u^4 \[CapitalOmega]^2+7500 I p\[Phi]dot r2dot u \[CapitalOmega]^3+2500 I p\[Phi] r3dot u \[CapitalOmega]^3+7500 I p\[Phi]2dot rdot u \[CapitalOmega]^3+30000 I p\[Phi] r2dot rdot u^2 \[CapitalOmega]^3+30000 I p\[Phi]dot rdot^2 u^2 \[CapitalOmega]^3+30000 I p\[Phi] rdot^3 u^3 \[CapitalOmega]^3+1875 p\[Phi]2dot \[CapitalOmega]^4+9375 p\[Phi] r2dot u \[CapitalOmega]^4+18750 p\[Phi]dot rdot u \[CapitalOmega]^4+37500 p\[Phi] rdot^2 u^2 \[CapitalOmega]^4-3750 I p\[Phi]dot \[CapitalOmega]^5-18750 I p\[Phi] rdot u \[CapitalOmega]^5-3125 p\[Phi] \[CapitalOmega]^6-300 I p\[Phi]dot r2dot u \[CapitalOmega]2dot-100 I p\[Phi] r3dot u \[CapitalOmega]2dot-300 I p\[Phi]2dot rdot u \[CapitalOmega]2dot-1200 I p\[Phi] r2dot rdot u^2 \[CapitalOmega]2dot-1200 I p\[Phi]dot rdot^2 u^2 \[CapitalOmega]2dot-1200 I p\[Phi] rdot^3 u^3 \[CapitalOmega]2dot-300 p\[Phi]2dot \[CapitalOmega] \[CapitalOmega]2dot-1500 p\[Phi] r2dot u \[CapitalOmega] \[CapitalOmega]2dot-3000 p\[Phi]dot rdot u \[CapitalOmega] \[CapitalOmega]2dot-6000 p\[Phi] rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]2dot+1500 I p\[Phi]dot \[CapitalOmega]^2 \[CapitalOmega]2dot+7500 I p\[Phi] rdot u \[CapitalOmega]^2 \[CapitalOmega]2dot+2500 p\[Phi] \[CapitalOmega]^3 \[CapitalOmega]2dot-50 p\[Phi] \[CapitalOmega]2dot^2-15 I p\[Phi]2dot \[CapitalOmega]3dot-75 I p\[Phi] r2dot u \[CapitalOmega]3dot-150 I p\[Phi]dot rdot u \[CapitalOmega]3dot-300 I p\[Phi] rdot^2 u^2 \[CapitalOmega]3dot-150 p\[Phi]dot \[CapitalOmega] \[CapitalOmega]3dot-750 p\[Phi] rdot u \[CapitalOmega] \[CapitalOmega]3dot+375 I p\[Phi] \[CapitalOmega]^2 \[CapitalOmega]3dot-6 I p\[Phi]dot \[CapitalOmega]4dot-30 I p\[Phi] rdot u \[CapitalOmega]4dot-30 p\[Phi] \[CapitalOmega] \[CapitalOmega]4dot-I p\[Phi] \[CapitalOmega]5dot+15 p\[Phi]4dot (r2dot u+4 rdot^2 u^2-10 I rdot u \[CapitalOmega]-5 \[CapitalOmega]^2-I \[CapitalOmega]dot)-450 I p\[Phi]2dot r2dot u \[CapitalOmega]dot-300 I p\[Phi]dot r3dot u \[CapitalOmega]dot-75 I p\[Phi] r4dot u \[CapitalOmega]dot-900 I p\[Phi] r2dot^2 u^2 \[CapitalOmega]dot-3600 I p\[Phi]dot r2dot rdot u^2 \[CapitalOmega]dot-1200 I p\[Phi] r3dot rdot u^2 \[CapitalOmega]dot-1800 I p\[Phi]2dot rdot^2 u^2 \[CapitalOmega]dot-5400 I p\[Phi] r2dot rdot^2 u^3 \[CapitalOmega]dot-3600 I p\[Phi]dot rdot^3 u^3 \[CapitalOmega]dot-1800 I p\[Phi] rdot^4 u^4 \[CapitalOmega]dot-4500 p\[Phi]dot r2dot u \[CapitalOmega] \[CapitalOmega]dot-1500 p\[Phi] r3dot u \[CapitalOmega] \[CapitalOmega]dot-4500 p\[Phi]2dot rdot u \[CapitalOmega] \[CapitalOmega]dot-18000 p\[Phi] r2dot rdot u^2 \[CapitalOmega] \[CapitalOmega]dot-18000 p\[Phi]dot rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]dot-18000 p\[Phi] rdot^3 u^3 \[CapitalOmega] \[CapitalOmega]dot+2250 I p\[Phi]2dot \[CapitalOmega]^2 \[CapitalOmega]dot+11250 I p\[Phi] r2dot u \[CapitalOmega]^2 \[CapitalOmega]dot+22500 I p\[Phi]dot rdot u \[CapitalOmega]^2 \[CapitalOmega]dot+45000 I p\[Phi] rdot^2 u^2 \[CapitalOmega]^2 \[CapitalOmega]dot+7500 p\[Phi]dot \[CapitalOmega]^3 \[CapitalOmega]dot+37500 p\[Phi] rdot u \[CapitalOmega]^3 \[CapitalOmega]dot-9375 I p\[Phi] \[CapitalOmega]^4 \[CapitalOmega]dot-300 p\[Phi]dot \[CapitalOmega]2dot \[CapitalOmega]dot-1500 p\[Phi] rdot u \[CapitalOmega]2dot \[CapitalOmega]dot+1500 I p\[Phi] \[CapitalOmega] \[CapitalOmega]2dot \[CapitalOmega]dot-75 p\[Phi] \[CapitalOmega]3dot \[CapitalOmega]dot-225 p\[Phi]2dot \[CapitalOmega]dot^2-1125 p\[Phi] r2dot u \[CapitalOmega]dot^2-2250 p\[Phi]dot rdot u \[CapitalOmega]dot^2-4500 p\[Phi] rdot^2 u^2 \[CapitalOmega]dot^2+2250 I p\[Phi]dot \[CapitalOmega] \[CapitalOmega]dot^2+11250 I p\[Phi] rdot u \[CapitalOmega] \[CapitalOmega]dot^2+5625 p\[Phi] \[CapitalOmega]^2 \[CapitalOmega]dot^2+375 I p\[Phi] \[CapitalOmega]dot^3+20 p\[Phi]3dot (r3dot u+12 rdot^3 u^3+3 r2dot u (4 rdot u-5 I \[CapitalOmega])-60 I rdot^2 u^2 \[CapitalOmega]-75 rdot u \[CapitalOmega]^2+25 I \[CapitalOmega]^3-I \[CapitalOmega]2dot-15 I rdot u \[CapitalOmega]dot-15 \[CapitalOmega] \[CapitalOmega]dot)));
hinst[6,4]=1/(495 u^6) E^(-4 I \[Phi]) Sqrt[\[Pi]/390] \[Eta]^4 \[Nu] (1-5 \[Nu]+5 \[Nu]^2) (3 r6dot u+150 r3dot^2 u^2+225 r2dot r4dot u^2+90 r5dot rdot u^2+900 r2dot^3 u^3+900 r4dot rdot^2 u^3+8100 r2dot^2 rdot^2 u^4+5400 r2dot rdot^4 u^5+360 rdot^6 u^6-72 I r5dot u \[CapitalOmega]-1800 I r4dot rdot u^2 \[CapitalOmega]-21600 I r2dot^2 rdot u^3 \[CapitalOmega]-43200 I r2dot rdot^3 u^4 \[CapitalOmega]-8640 I rdot^5 u^5 \[CapitalOmega]-720 r4dot u \[CapitalOmega]^2-10800 r2dot^2 u^2 \[CapitalOmega]^2-86400 r2dot rdot^2 u^3 \[CapitalOmega]^2-43200 rdot^4 u^4 \[CapitalOmega]^2+57600 I r2dot rdot u^2 \[CapitalOmega]^3+76800 I rdot^3 u^3 \[CapitalOmega]^3+11520 r2dot u \[CapitalOmega]^4+57600 rdot^2 u^2 \[CapitalOmega]^4-18432 I rdot u \[CapitalOmega]^5-2048 \[CapitalOmega]^6-3600 I r2dot rdot u^2 \[CapitalOmega]2dot-4800 I rdot^3 u^3 \[CapitalOmega]2dot-2880 r2dot u \[CapitalOmega] \[CapitalOmega]2dot-14400 rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]2dot+11520 I rdot u \[CapitalOmega]^2 \[CapitalOmega]2dot+2560 \[CapitalOmega]^3 \[CapitalOmega]2dot-80 \[CapitalOmega]2dot^2-180 I r2dot u \[CapitalOmega]3dot-900 I rdot^2 u^2 \[CapitalOmega]3dot-1440 rdot u \[CapitalOmega] \[CapitalOmega]3dot+480 I \[CapitalOmega]^2 \[CapitalOmega]3dot-72 I rdot u \[CapitalOmega]4dot-48 \[CapitalOmega] \[CapitalOmega]4dot-2 I \[CapitalOmega]5dot-180 I r4dot u \[CapitalOmega]dot-2700 I r2dot^2 u^2 \[CapitalOmega]dot-21600 I r2dot rdot^2 u^3 \[CapitalOmega]dot-10800 I rdot^4 u^4 \[CapitalOmega]dot-43200 r2dot rdot u^2 \[CapitalOmega] \[CapitalOmega]dot-57600 rdot^3 u^3 \[CapitalOmega] \[CapitalOmega]dot+17280 I r2dot u \[CapitalOmega]^2 \[CapitalOmega]dot+86400 I rdot^2 u^2 \[CapitalOmega]^2 \[CapitalOmega]dot+46080 rdot u \[CapitalOmega]^3 \[CapitalOmega]dot-7680 I \[CapitalOmega]^4 \[CapitalOmega]dot-2880 rdot u \[CapitalOmega]2dot \[CapitalOmega]dot+1920 I \[CapitalOmega] \[CapitalOmega]2dot \[CapitalOmega]dot-120 \[CapitalOmega]3dot \[CapitalOmega]dot-2160 r2dot u \[CapitalOmega]dot^2-10800 rdot^2 u^2 \[CapitalOmega]dot^2+17280 I rdot u \[CapitalOmega] \[CapitalOmega]dot^2+5760 \[CapitalOmega]^2 \[CapitalOmega]dot^2+480 I \[CapitalOmega]dot^3+240 r3dot u (15 rdot^3 u^3+15 r2dot u (rdot u-I \[CapitalOmega])-60 I rdot^2 u^2 \[CapitalOmega]+16 I \[CapitalOmega]^3-I \[CapitalOmega]2dot-15 rdot u (4 \[CapitalOmega]^2+I \[CapitalOmega]dot)-12 \[CapitalOmega] \[CapitalOmega]dot));
hinst[6,3]=1/(3465 Sqrt[13] u^5) E^(-3 I \[Phi]) Sqrt[\[Pi]] \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (1-4 \[Nu]+3 \[Nu]^2) (I p\[Phi]6dot+100 I p\[Phi]3dot r3dot u+75 I p\[Phi]2dot r4dot u+30 I p\[Phi]dot r5dot u+5 I p\[Phi] r6dot u+30 I p\[Phi]5dot rdot u+900 I p\[Phi]2dot r2dot^2 u^2+1200 I p\[Phi]dot r2dot r3dot u^2+200 I p\[Phi] r3dot^2 u^2+300 I p\[Phi] r2dot r4dot u^2+1200 I p\[Phi]3dot r2dot rdot u^2+1200 I p\[Phi]2dot r3dot rdot u^2+600 I p\[Phi]dot r4dot rdot u^2+120 I p\[Phi] r5dot rdot u^2+900 I p\[Phi] r2dot^3 u^3+5400 I p\[Phi]dot r2dot^2 rdot u^3+3600 I p\[Phi] r2dot r3dot rdot u^3+5400 I p\[Phi]2dot r2dot rdot^2 u^3+3600 I p\[Phi]dot r3dot rdot^2 u^3+900 I p\[Phi] r4dot rdot^2 u^3+1200 I p\[Phi]3dot rdot^3 u^3+5400 I p\[Phi] r2dot^2 rdot^2 u^4+7200 I p\[Phi]dot r2dot rdot^3 u^4+2400 I p\[Phi] r3dot rdot^3 u^4+1800 I p\[Phi]2dot rdot^4 u^4+1800 I p\[Phi] r2dot rdot^4 u^5+720 I p\[Phi]dot rdot^5 u^5+18 p\[Phi]5dot \[CapitalOmega]+900 p\[Phi]3dot r2dot u \[CapitalOmega]+900 p\[Phi]2dot r3dot u \[CapitalOmega]+450 p\[Phi]dot r4dot u \[CapitalOmega]+90 p\[Phi] r5dot u \[CapitalOmega]+5400 p\[Phi]dot r2dot^2 u^2 \[CapitalOmega]+3600 p\[Phi] r2dot r3dot u^2 \[CapitalOmega]+10800 p\[Phi]2dot r2dot rdot u^2 \[CapitalOmega]+7200 p\[Phi]dot r3dot rdot u^2 \[CapitalOmega]+1800 p\[Phi] r4dot rdot u^2 \[CapitalOmega]+3600 p\[Phi]3dot rdot^2 u^2 \[CapitalOmega]+16200 p\[Phi] r2dot^2 rdot u^3 \[CapitalOmega]+32400 p\[Phi]dot r2dot rdot^2 u^3 \[CapitalOmega]+10800 p\[Phi] r3dot rdot^2 u^3 \[CapitalOmega]+10800 p\[Phi]2dot rdot^3 u^3 \[CapitalOmega]+21600 p\[Phi] r2dot rdot^3 u^4 \[CapitalOmega]+10800 p\[Phi]dot rdot^4 u^4 \[CapitalOmega]+2160 p\[Phi] rdot^5 u^5 \[CapitalOmega]-4050 I p\[Phi]2dot r2dot u \[CapitalOmega]^2-2700 I p\[Phi]dot r3dot u \[CapitalOmega]^2-675 I p\[Phi] r4dot u \[CapitalOmega]^2-2700 I p\[Phi]3dot rdot u \[CapitalOmega]^2-8100 I p\[Phi] r2dot^2 u^2 \[CapitalOmega]^2-32400 I p\[Phi]dot r2dot rdot u^2 \[CapitalOmega]^2-10800 I p\[Phi] r3dot rdot u^2 \[CapitalOmega]^2-16200 I p\[Phi]2dot rdot^2 u^2 \[CapitalOmega]^2-48600 I p\[Phi] r2dot rdot^2 u^3 \[CapitalOmega]^2-32400 I p\[Phi]dot rdot^3 u^3 \[CapitalOmega]^2-16200 I p\[Phi] rdot^4 u^4 \[CapitalOmega]^2-540 p\[Phi]3dot \[CapitalOmega]^3-8100 p\[Phi]dot r2dot u \[CapitalOmega]^3-2700 p\[Phi] r3dot u \[CapitalOmega]^3-8100 p\[Phi]2dot rdot u \[CapitalOmega]^3-32400 p\[Phi] r2dot rdot u^2 \[CapitalOmega]^3-32400 p\[Phi]dot rdot^2 u^2 \[CapitalOmega]^3-32400 p\[Phi] rdot^3 u^3 \[CapitalOmega]^3+1215 I p\[Phi]2dot \[CapitalOmega]^4+6075 I p\[Phi] r2dot u \[CapitalOmega]^4+12150 I p\[Phi]dot rdot u \[CapitalOmega]^4+24300 I p\[Phi] rdot^2 u^2 \[CapitalOmega]^4+1458 p\[Phi]dot \[CapitalOmega]^5+7290 p\[Phi] rdot u \[CapitalOmega]^5-729 I p\[Phi] \[CapitalOmega]^6+60 p\[Phi]3dot \[CapitalOmega]2dot+900 p\[Phi]dot r2dot u \[CapitalOmega]2dot+300 p\[Phi] r3dot u \[CapitalOmega]2dot+900 p\[Phi]2dot rdot u \[CapitalOmega]2dot+3600 p\[Phi] r2dot rdot u^2 \[CapitalOmega]2dot+3600 p\[Phi]dot rdot^2 u^2 \[CapitalOmega]2dot+3600 p\[Phi] rdot^3 u^3 \[CapitalOmega]2dot-540 I p\[Phi]2dot \[CapitalOmega] \[CapitalOmega]2dot-2700 I p\[Phi] r2dot u \[CapitalOmega] \[CapitalOmega]2dot-5400 I p\[Phi]dot rdot u \[CapitalOmega] \[CapitalOmega]2dot-10800 I p\[Phi] rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]2dot-1620 p\[Phi]dot \[CapitalOmega]^2 \[CapitalOmega]2dot-8100 p\[Phi] rdot u \[CapitalOmega]^2 \[CapitalOmega]2dot+1620 I p\[Phi] \[CapitalOmega]^3 \[CapitalOmega]2dot-90 I p\[Phi] \[CapitalOmega]2dot^2+45 p\[Phi]2dot \[CapitalOmega]3dot+225 p\[Phi] r2dot u \[CapitalOmega]3dot+450 p\[Phi]dot rdot u \[CapitalOmega]3dot+900 p\[Phi] rdot^2 u^2 \[CapitalOmega]3dot-270 I p\[Phi]dot \[CapitalOmega] \[CapitalOmega]3dot-1350 I p\[Phi] rdot u \[CapitalOmega] \[CapitalOmega]3dot-405 p\[Phi] \[CapitalOmega]^2 \[CapitalOmega]3dot+18 p\[Phi]dot \[CapitalOmega]4dot+90 p\[Phi] rdot u \[CapitalOmega]4dot-54 I p\[Phi] \[CapitalOmega] \[CapitalOmega]4dot+3 p\[Phi] \[CapitalOmega]5dot+1350 p\[Phi]2dot r2dot u \[CapitalOmega]dot+900 p\[Phi]dot r3dot u \[CapitalOmega]dot+225 p\[Phi] r4dot u \[CapitalOmega]dot+900 p\[Phi]3dot rdot u \[CapitalOmega]dot+2700 p\[Phi] r2dot^2 u^2 \[CapitalOmega]dot+10800 p\[Phi]dot r2dot rdot u^2 \[CapitalOmega]dot+3600 p\[Phi] r3dot rdot u^2 \[CapitalOmega]dot+5400 p\[Phi]2dot rdot^2 u^2 \[CapitalOmega]dot+16200 p\[Phi] r2dot rdot^2 u^3 \[CapitalOmega]dot+10800 p\[Phi]dot rdot^3 u^3 \[CapitalOmega]dot+5400 p\[Phi] rdot^4 u^4 \[CapitalOmega]dot-540 I p\[Phi]3dot \[CapitalOmega] \[CapitalOmega]dot-8100 I p\[Phi]dot r2dot u \[CapitalOmega] \[CapitalOmega]dot-2700 I p\[Phi] r3dot u \[CapitalOmega] \[CapitalOmega]dot-8100 I p\[Phi]2dot rdot u \[CapitalOmega] \[CapitalOmega]dot-32400 I p\[Phi] r2dot rdot u^2 \[CapitalOmega] \[CapitalOmega]dot-32400 I p\[Phi]dot rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]dot-32400 I p\[Phi] rdot^3 u^3 \[CapitalOmega] \[CapitalOmega]dot-2430 p\[Phi]2dot \[CapitalOmega]^2 \[CapitalOmega]dot-12150 p\[Phi] r2dot u \[CapitalOmega]^2 \[CapitalOmega]dot-24300 p\[Phi]dot rdot u \[CapitalOmega]^2 \[CapitalOmega]dot-48600 p\[Phi] rdot^2 u^2 \[CapitalOmega]^2 \[CapitalOmega]dot+4860 I p\[Phi]dot \[CapitalOmega]^3 \[CapitalOmega]dot+24300 I p\[Phi] rdot u \[CapitalOmega]^3 \[CapitalOmega]dot+3645 p\[Phi] \[CapitalOmega]^4 \[CapitalOmega]dot-540 I p\[Phi]dot \[CapitalOmega]2dot \[CapitalOmega]dot-2700 I p\[Phi] rdot u \[CapitalOmega]2dot \[CapitalOmega]dot-1620 p\[Phi] \[CapitalOmega] \[CapitalOmega]2dot \[CapitalOmega]dot-135 I p\[Phi] \[CapitalOmega]3dot \[CapitalOmega]dot-405 I p\[Phi]2dot \[CapitalOmega]dot^2-2025 I p\[Phi] r2dot u \[CapitalOmega]dot^2-4050 I p\[Phi]dot rdot u \[CapitalOmega]dot^2-8100 I p\[Phi] rdot^2 u^2 \[CapitalOmega]dot^2-2430 p\[Phi]dot \[CapitalOmega] \[CapitalOmega]dot^2-12150 p\[Phi] rdot u \[CapitalOmega] \[CapitalOmega]dot^2+3645 I p\[Phi] \[CapitalOmega]^2 \[CapitalOmega]dot^2-405 p\[Phi] \[CapitalOmega]dot^3+15 p\[Phi]4dot (5 I r2dot u+20 I rdot^2 u^2+30 rdot u \[CapitalOmega]-9 I \[CapitalOmega]^2+3 \[CapitalOmega]dot));
hinst[6,2]=-(1/(2970 u^6)) E^(-2 I \[Phi]) Sqrt[\[Pi]/13] \[Eta]^4 \[Nu] (1-5 \[Nu]+5 \[Nu]^2) (3 r6dot u+150 r3dot^2 u^2+225 r2dot r4dot u^2+90 r5dot rdot u^2+900 r2dot^3 u^3+900 r4dot rdot^2 u^3+8100 r2dot^2 rdot^2 u^4+5400 r2dot rdot^4 u^5+360 rdot^6 u^6-36 I r5dot u \[CapitalOmega]-900 I r4dot rdot u^2 \[CapitalOmega]-10800 I r2dot^2 rdot u^3 \[CapitalOmega]-21600 I r2dot rdot^3 u^4 \[CapitalOmega]-4320 I rdot^5 u^5 \[CapitalOmega]-180 r4dot u \[CapitalOmega]^2-2700 r2dot^2 u^2 \[CapitalOmega]^2-21600 r2dot rdot^2 u^3 \[CapitalOmega]^2-10800 rdot^4 u^4 \[CapitalOmega]^2+7200 I r2dot rdot u^2 \[CapitalOmega]^3+9600 I rdot^3 u^3 \[CapitalOmega]^3+720 r2dot u \[CapitalOmega]^4+3600 rdot^2 u^2 \[CapitalOmega]^4-576 I rdot u \[CapitalOmega]^5-32 \[CapitalOmega]^6-1800 I r2dot rdot u^2 \[CapitalOmega]2dot-2400 I rdot^3 u^3 \[CapitalOmega]2dot-720 r2dot u \[CapitalOmega] \[CapitalOmega]2dot-3600 rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]2dot+1440 I rdot u \[CapitalOmega]^2 \[CapitalOmega]2dot+160 \[CapitalOmega]^3 \[CapitalOmega]2dot-20 \[CapitalOmega]2dot^2-90 I r2dot u \[CapitalOmega]3dot-450 I rdot^2 u^2 \[CapitalOmega]3dot-360 rdot u \[CapitalOmega] \[CapitalOmega]3dot+60 I \[CapitalOmega]^2 \[CapitalOmega]3dot-36 I rdot u \[CapitalOmega]4dot-12 \[CapitalOmega] \[CapitalOmega]4dot-I \[CapitalOmega]5dot-90 I r4dot u \[CapitalOmega]dot-1350 I r2dot^2 u^2 \[CapitalOmega]dot-10800 I r2dot rdot^2 u^3 \[CapitalOmega]dot-5400 I rdot^4 u^4 \[CapitalOmega]dot-10800 r2dot rdot u^2 \[CapitalOmega] \[CapitalOmega]dot-14400 rdot^3 u^3 \[CapitalOmega] \[CapitalOmega]dot+2160 I r2dot u \[CapitalOmega]^2 \[CapitalOmega]dot+10800 I rdot^2 u^2 \[CapitalOmega]^2 \[CapitalOmega]dot+2880 rdot u \[CapitalOmega]^3 \[CapitalOmega]dot-240 I \[CapitalOmega]^4 \[CapitalOmega]dot-720 rdot u \[CapitalOmega]2dot \[CapitalOmega]dot+240 I \[CapitalOmega] \[CapitalOmega]2dot \[CapitalOmega]dot-30 \[CapitalOmega]3dot \[CapitalOmega]dot-540 r2dot u \[CapitalOmega]dot^2-2700 rdot^2 u^2 \[CapitalOmega]dot^2+2160 I rdot u \[CapitalOmega] \[CapitalOmega]dot^2+360 \[CapitalOmega]^2 \[CapitalOmega]dot^2+60 I \[CapitalOmega]dot^3+120 r3dot u (30 rdot^3 u^3+15 r2dot u (2 rdot u-I \[CapitalOmega])-60 I rdot^2 u^2 \[CapitalOmega]+4 I \[CapitalOmega]^3-I \[CapitalOmega]2dot-15 rdot u (2 \[CapitalOmega]^2+I \[CapitalOmega]dot)-6 \[CapitalOmega] \[CapitalOmega]dot));
hinst[6,1]=-(1/(2079 u^5))I E^(-I \[Phi]) Sqrt[(2 \[Pi])/65] \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (1-4 \[Nu]+3 \[Nu]^2) (p\[Phi]6dot+100 p\[Phi]3dot r3dot u+75 p\[Phi]2dot r4dot u+30 p\[Phi]dot r5dot u+5 p\[Phi] r6dot u+30 p\[Phi]5dot rdot u+900 p\[Phi]2dot r2dot^2 u^2+1200 p\[Phi]dot r2dot r3dot u^2+200 p\[Phi] r3dot^2 u^2+300 p\[Phi] r2dot r4dot u^2+1200 p\[Phi]3dot r2dot rdot u^2+1200 p\[Phi]2dot r3dot rdot u^2+600 p\[Phi]dot r4dot rdot u^2+120 p\[Phi] r5dot rdot u^2+900 p\[Phi] r2dot^3 u^3+5400 p\[Phi]dot r2dot^2 rdot u^3+3600 p\[Phi] r2dot r3dot rdot u^3+5400 p\[Phi]2dot r2dot rdot^2 u^3+3600 p\[Phi]dot r3dot rdot^2 u^3+900 p\[Phi] r4dot rdot^2 u^3+1200 p\[Phi]3dot rdot^3 u^3+5400 p\[Phi] r2dot^2 rdot^2 u^4+7200 p\[Phi]dot r2dot rdot^3 u^4+2400 p\[Phi] r3dot rdot^3 u^4+1800 p\[Phi]2dot rdot^4 u^4+1800 p\[Phi] r2dot rdot^4 u^5+720 p\[Phi]dot rdot^5 u^5-6 I p\[Phi]5dot \[CapitalOmega]-300 I p\[Phi]3dot r2dot u \[CapitalOmega]-300 I p\[Phi]2dot r3dot u \[CapitalOmega]-150 I p\[Phi]dot r4dot u \[CapitalOmega]-30 I p\[Phi] r5dot u \[CapitalOmega]-1800 I p\[Phi]dot r2dot^2 u^2 \[CapitalOmega]-1200 I p\[Phi] r2dot r3dot u^2 \[CapitalOmega]-3600 I p\[Phi]2dot r2dot rdot u^2 \[CapitalOmega]-2400 I p\[Phi]dot r3dot rdot u^2 \[CapitalOmega]-600 I p\[Phi] r4dot rdot u^2 \[CapitalOmega]-1200 I p\[Phi]3dot rdot^2 u^2 \[CapitalOmega]-5400 I p\[Phi] r2dot^2 rdot u^3 \[CapitalOmega]-10800 I p\[Phi]dot r2dot rdot^2 u^3 \[CapitalOmega]-3600 I p\[Phi] r3dot rdot^2 u^3 \[CapitalOmega]-3600 I p\[Phi]2dot rdot^3 u^3 \[CapitalOmega]-7200 I p\[Phi] r2dot rdot^3 u^4 \[CapitalOmega]-3600 I p\[Phi]dot rdot^4 u^4 \[CapitalOmega]-720 I p\[Phi] rdot^5 u^5 \[CapitalOmega]-450 p\[Phi]2dot r2dot u \[CapitalOmega]^2-300 p\[Phi]dot r3dot u \[CapitalOmega]^2-75 p\[Phi] r4dot u \[CapitalOmega]^2-300 p\[Phi]3dot rdot u \[CapitalOmega]^2-900 p\[Phi] r2dot^2 u^2 \[CapitalOmega]^2-3600 p\[Phi]dot r2dot rdot u^2 \[CapitalOmega]^2-1200 p\[Phi] r3dot rdot u^2 \[CapitalOmega]^2-1800 p\[Phi]2dot rdot^2 u^2 \[CapitalOmega]^2-5400 p\[Phi] r2dot rdot^2 u^3 \[CapitalOmega]^2-3600 p\[Phi]dot rdot^3 u^3 \[CapitalOmega]^2-1800 p\[Phi] rdot^4 u^4 \[CapitalOmega]^2+20 I p\[Phi]3dot \[CapitalOmega]^3+300 I p\[Phi]dot r2dot u \[CapitalOmega]^3+100 I p\[Phi] r3dot u \[CapitalOmega]^3+300 I p\[Phi]2dot rdot u \[CapitalOmega]^3+1200 I p\[Phi] r2dot rdot u^2 \[CapitalOmega]^3+1200 I p\[Phi]dot rdot^2 u^2 \[CapitalOmega]^3+1200 I p\[Phi] rdot^3 u^3 \[CapitalOmega]^3+15 p\[Phi]2dot \[CapitalOmega]^4+75 p\[Phi] r2dot u \[CapitalOmega]^4+150 p\[Phi]dot rdot u \[CapitalOmega]^4+300 p\[Phi] rdot^2 u^2 \[CapitalOmega]^4-6 I p\[Phi]dot \[CapitalOmega]^5-30 I p\[Phi] rdot u \[CapitalOmega]^5-p\[Phi] \[CapitalOmega]^6-20 I p\[Phi]3dot \[CapitalOmega]2dot-300 I p\[Phi]dot r2dot u \[CapitalOmega]2dot-100 I p\[Phi] r3dot u \[CapitalOmega]2dot-300 I p\[Phi]2dot rdot u \[CapitalOmega]2dot-1200 I p\[Phi] r2dot rdot u^2 \[CapitalOmega]2dot-1200 I p\[Phi]dot rdot^2 u^2 \[CapitalOmega]2dot-1200 I p\[Phi] rdot^3 u^3 \[CapitalOmega]2dot-60 p\[Phi]2dot \[CapitalOmega] \[CapitalOmega]2dot-300 p\[Phi] r2dot u \[CapitalOmega] \[CapitalOmega]2dot-600 p\[Phi]dot rdot u \[CapitalOmega] \[CapitalOmega]2dot-1200 p\[Phi] rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]2dot+60 I p\[Phi]dot \[CapitalOmega]^2 \[CapitalOmega]2dot+300 I p\[Phi] rdot u \[CapitalOmega]^2 \[CapitalOmega]2dot+20 p\[Phi] \[CapitalOmega]^3 \[CapitalOmega]2dot-10 p\[Phi] \[CapitalOmega]2dot^2-15 I p\[Phi]2dot \[CapitalOmega]3dot-75 I p\[Phi] r2dot u \[CapitalOmega]3dot-150 I p\[Phi]dot rdot u \[CapitalOmega]3dot-300 I p\[Phi] rdot^2 u^2 \[CapitalOmega]3dot-30 p\[Phi]dot \[CapitalOmega] \[CapitalOmega]3dot-150 p\[Phi] rdot u \[CapitalOmega] \[CapitalOmega]3dot+15 I p\[Phi] \[CapitalOmega]^2 \[CapitalOmega]3dot-6 I p\[Phi]dot \[CapitalOmega]4dot-30 I p\[Phi] rdot u \[CapitalOmega]4dot-6 p\[Phi] \[CapitalOmega] \[CapitalOmega]4dot-I p\[Phi] \[CapitalOmega]5dot+15 p\[Phi]4dot (5 r2dot u+20 rdot^2 u^2-10 I rdot u \[CapitalOmega]-\[CapitalOmega]^2-I \[CapitalOmega]dot)-450 I p\[Phi]2dot r2dot u \[CapitalOmega]dot-300 I p\[Phi]dot r3dot u \[CapitalOmega]dot-75 I p\[Phi] r4dot u \[CapitalOmega]dot-300 I p\[Phi]3dot rdot u \[CapitalOmega]dot-900 I p\[Phi] r2dot^2 u^2 \[CapitalOmega]dot-3600 I p\[Phi]dot r2dot rdot u^2 \[CapitalOmega]dot-1200 I p\[Phi] r3dot rdot u^2 \[CapitalOmega]dot-1800 I p\[Phi]2dot rdot^2 u^2 \[CapitalOmega]dot-5400 I p\[Phi] r2dot rdot^2 u^3 \[CapitalOmega]dot-3600 I p\[Phi]dot rdot^3 u^3 \[CapitalOmega]dot-1800 I p\[Phi] rdot^4 u^4 \[CapitalOmega]dot-60 p\[Phi]3dot \[CapitalOmega] \[CapitalOmega]dot-900 p\[Phi]dot r2dot u \[CapitalOmega] \[CapitalOmega]dot-300 p\[Phi] r3dot u \[CapitalOmega] \[CapitalOmega]dot-900 p\[Phi]2dot rdot u \[CapitalOmega] \[CapitalOmega]dot-3600 p\[Phi] r2dot rdot u^2 \[CapitalOmega] \[CapitalOmega]dot-3600 p\[Phi]dot rdot^2 u^2 \[CapitalOmega] \[CapitalOmega]dot-3600 p\[Phi] rdot^3 u^3 \[CapitalOmega] \[CapitalOmega]dot+90 I p\[Phi]2dot \[CapitalOmega]^2 \[CapitalOmega]dot+450 I p\[Phi] r2dot u \[CapitalOmega]^2 \[CapitalOmega]dot+900 I p\[Phi]dot rdot u \[CapitalOmega]^2 \[CapitalOmega]dot+1800 I p\[Phi] rdot^2 u^2 \[CapitalOmega]^2 \[CapitalOmega]dot+60 p\[Phi]dot \[CapitalOmega]^3 \[CapitalOmega]dot+300 p\[Phi] rdot u \[CapitalOmega]^3 \[CapitalOmega]dot-15 I p\[Phi] \[CapitalOmega]^4 \[CapitalOmega]dot-60 p\[Phi]dot \[CapitalOmega]2dot \[CapitalOmega]dot-300 p\[Phi] rdot u \[CapitalOmega]2dot \[CapitalOmega]dot+60 I p\[Phi] \[CapitalOmega] \[CapitalOmega]2dot \[CapitalOmega]dot-15 p\[Phi] \[CapitalOmega]3dot \[CapitalOmega]dot-45 p\[Phi]2dot \[CapitalOmega]dot^2-225 p\[Phi] r2dot u \[CapitalOmega]dot^2-450 p\[Phi]dot rdot u \[CapitalOmega]dot^2-900 p\[Phi] rdot^2 u^2 \[CapitalOmega]dot^2+90 I p\[Phi]dot \[CapitalOmega] \[CapitalOmega]dot^2+450 I p\[Phi] rdot u \[CapitalOmega] \[CapitalOmega]dot^2+45 p\[Phi] \[CapitalOmega]^2 \[CapitalOmega]dot^2+15 I p\[Phi] \[CapitalOmega]dot^3);


(* ::Subsection::Closed:: *)
(*hinstEom[l, m] *)


hinstEom[2,2]=E^(-2 I \[Phi]) Sqrt[\[Pi]/5] (4 (-prr^2+u+2 I prr p\[Phi] u+p\[Phi]^2 u^2) \[Nu]+4/105 u^2 (-30 prr^3+888 I prr^2 p\[Phi] u+23 prr u (22-147 p\[Phi]^2 u)-12 I p\[Phi] u^2 (103+93 p\[Phi]^2 u)) \[Eta]^5 \[Nu]^2+2/21 \[Eta]^2 \[Nu] (2 I prr p\[Phi] u^2 (-101+3 p\[Phi]^2 u (-5+\[Nu])-12 \[Nu])-3 prr^4 (-5+\[Nu])+6 I prr^3 p\[Phi] u (-5+\[Nu])+3 prr^2 u (13+3 \[Nu])+u^2 (3 p\[Phi]^4 u^2 (-5+\[Nu])+42 (-4+\[Nu])+p\[Phi]^2 u (-157+93 \[Nu])))+1/378 \[Eta]^4 \[Nu] (9 prr^6 (-35+13 \[Nu]+17 \[Nu]^2)-18 I prr^5 p\[Phi] u (-35+13 \[Nu]+17 \[Nu]^2)+9 prr^4 u (55-41 \[Nu]-85 \[Nu]^2+p\[Phi]^2 u (-35+13 \[Nu]+17 \[Nu]^2))-12 I prr^3 p\[Phi] u^2 (-155-119 \[Nu]-124 \[Nu]^2+3 p\[Phi]^2 u (-35+13 \[Nu]+17 \[Nu]^2))-3 prr^2 u^2 (3 p\[Phi]^4 u^2 (-35+13 \[Nu]+17 \[Nu]^2)+2 (-889+386 \[Nu]+52 \[Nu]^2)+6 p\[Phi]^2 u (-101+85 \[Nu]+313 \[Nu]^2))-2 I prr p\[Phi] u^3 (9 p\[Phi]^4 u^2 (-35+13 \[Nu]+17 \[Nu]^2)+9 p\[Phi]^2 u (-81-198 \[Nu]+32 \[Nu]^2)+4 (467-1102 \[Nu]+523 \[Nu]^2))-u^3 (p\[Phi]^2 u (5519+21680 \[Nu]-7112 \[Nu]^2)+9 p\[Phi]^6 u^3 (-35+13 \[Nu]+17 \[Nu]^2)-12 (380-343 \[Nu]+205 \[Nu]^2)+3 p\[Phi]^4 u^2 (-962+1375 \[Nu]+671 \[Nu]^2))));
hinstEom[2,1]=8/3 I E^(-I \[Phi]) Sqrt[\[Pi]/5] p\[Phi] u^2 \[Eta] Sqrt[1-4 \[Nu]] \[Nu]-2/21 I E^(-I \[Phi]) Sqrt[\[Pi]/5] p\[Phi] u^2 \[Eta]^3 Sqrt[1-4 \[Nu]] \[Nu] (2 I prr p\[Phi] u (-83+12 \[Nu])+prr^2 (80+22 \[Nu])+u (64-44 \[Nu]+5 p\[Phi]^2 u (-1+2 \[Nu])))+1/189 I E^(-I \[Phi]) Sqrt[\[Pi]/5] p\[Phi] u^2 \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (3 prr^4 (416+403 \[Nu]+111 \[Nu]^2)+6 I prr^3 p\[Phi] u (-482-511 \[Nu]+126 \[Nu]^2)+2 I prr p\[Phi] u^2 (-2809+2434 \[Nu]-876 \[Nu]^2+3 p\[Phi]^2 u (-439+127 \[Nu]+183 \[Nu]^2))-2 u^2 (-29+656 \[Nu]-690 \[Nu]^2+6 p\[Phi]^4 u^2 (-11+74 \[Nu]+12 \[Nu]^2)+p\[Phi]^2 u (370+329 \[Nu]+255 \[Nu]^2))+prr^2 u (9 p\[Phi]^2 u (108+307 \[Nu]+38 \[Nu]^2)-4 (-101+323 \[Nu]+309 \[Nu]^2)));
hinstEom[3,3]=-E^(-3 I \[Phi]) Sqrt[(2 \[Pi])/21] (2 prr^3-6 I prr^2 p\[Phi] u+I p\[Phi] u^2 (7+2 p\[Phi]^2 u)-2 prr u (2+3 p\[Phi]^2 u)) \[Eta] Sqrt[1-4 \[Nu]] \[Nu]+1/9 E^(-3 I \[Phi]) Sqrt[\[Pi]/42] \[Eta]^3 Sqrt[1-4 \[Nu]] \[Nu] (6 prr^5 (4+\[Nu])-18 I prr^4 p\[Phi] u (4+\[Nu])-12 prr^3 u (2 (1+\[Nu])+p\[Phi]^2 u (4+\[Nu]))-3 I prr^2 p\[Phi] u^2 (24-15 \[Nu]+4 p\[Phi]^2 u (4+\[Nu]))+3 I p\[Phi] u^3 (244+p\[Phi]^2 u (81-51 \[Nu])-86 \[Nu]+2 p\[Phi]^4 u^2 (4+\[Nu]))-2 prr u^2 (109-32 \[Nu]+9 p\[Phi]^4 u^2 (4+\[Nu])+18 p\[Phi]^2 u (9+\[Nu])))+1/1980 E^(-3 I \[Phi]) Sqrt[\[Pi]/42] \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (30 prr^7 (-128-27 \[Nu]+\[Nu]^2)-90 I prr^6 p\[Phi] u (-128-27 \[Nu]+\[Nu]^2)-30 prr^5 u (-416-74 \[Nu]+6 \[Nu]^2+p\[Phi]^2 u (-128-27 \[Nu]+\[Nu]^2))-15 I prr^4 p\[Phi] u^2 (544-427 \[Nu]-183 \[Nu]^2+10 p\[Phi]^2 u (-128-27 \[Nu]+\[Nu]^2))+2 prr^3 u^2 (-75 p\[Phi]^4 u^2 (-128-27 \[Nu]+\[Nu]^2)-10 (-2681+329 \[Nu]+482 \[Nu]^2)+12 p\[Phi]^2 u (2622+1997 \[Nu]+496 \[Nu]^2))+I p\[Phi] u^4 (30 p\[Phi]^6 u^3 (-128-27 \[Nu]+\[Nu]^2)-22 p\[Phi]^2 u (1367-17438 \[Nu]+3906 \[Nu]^2)-10 (25087-27880 \[Nu]+12066 \[Nu]^2)+3 p\[Phi]^4 u^2 (-16531+23499 \[Nu]+12667 \[Nu]^2))-2 I prr^2 p\[Phi] u^3 (15 p\[Phi]^4 u^2 (-128-27 \[Nu]+\[Nu]^2)-110 (-1157+95 \[Nu]+255 \[Nu]^2)-3 p\[Phi]^2 u (-10283+1532 \[Nu]+14801 \[Nu]^2))-2 prr u^3 (45 p\[Phi]^6 u^3 (-128-27 \[Nu]+\[Nu]^2)-20 (-774+27 \[Nu]+274 \[Nu]^2)+6 p\[Phi]^4 u^2 (-1714-5849 \[Nu]+1953 \[Nu]^2)+p\[Phi]^2 u (73153-98572 \[Nu]+47144 \[Nu]^2)));
hinstEom[3,2]=1/5 E^(-2 I \[Phi]) Sqrt[\[Pi]/7] p\[Phi] u^3 (-6 I prr^2+90 prr p\[Phi] u+7 I u (1+7 p\[Phi]^2 u)) \[Eta]^5 \[Nu]^2-2/3 E^(-2 I \[Phi]) Sqrt[\[Pi]/7] p\[Phi] u^2 (I prr+4 p\[Phi] u) \[Eta]^2 \[Nu] (-1+3 \[Nu])+1/135 E^(-2 I \[Phi]) Sqrt[\[Pi]/7] p\[Phi] u^2 \[Eta]^4 \[Nu] (15 I prr^3 (-19+53 \[Nu]+19 \[Nu]^2)+36 prr^2 p\[Phi] u (-33+90 \[Nu]+40 \[Nu]^2)+5 I prr u (-2 (-64+203 \[Nu]+\[Nu]^2)+9 p\[Phi]^2 u (30-105 \[Nu]+29 \[Nu]^2))+2 p\[Phi] u^2 (-707+2455 \[Nu]-1345 \[Nu]^2+3 p\[Phi]^2 u (-73+245 \[Nu]+85 \[Nu]^2)));
hinstEom[3,1]=1/3 E^(-I \[Phi]) Sqrt[(2 \[Pi])/35] (6 prr^3-6 I prr^2 p\[Phi] u+I p\[Phi] u^2 (7-6 p\[Phi]^2 u)+6 prr u (-2+p\[Phi]^2 u)) \[Eta] Sqrt[1-4 \[Nu]] \[Nu]-1/9 E^(-I \[Phi]) Sqrt[\[Pi]/70] \[Eta]^3 Sqrt[1-4 \[Nu]] \[Nu] (6 prr^5 (4+\[Nu])-6 I prr^4 p\[Phi] u (4+\[Nu])+12 prr^3 u (-2 (1+\[Nu])+p\[Phi]^2 u (4+\[Nu]))-3 I prr^2 p\[Phi] u^2 (8-5 \[Nu]+4 p\[Phi]^2 u (4+\[Nu]))-I p\[Phi] u^3 (-244+p\[Phi]^2 u (303-93 \[Nu])+86 \[Nu]+6 p\[Phi]^4 u^2 (4+\[Nu]))+2 prr u^2 (-109+32 \[Nu]+3 p\[Phi]^4 u^2 (4+\[Nu])+6 p\[Phi]^2 u (9+\[Nu])))-1/1188 E^(-I \[Phi]) Sqrt[\[Pi]/70] \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (18 prr^7 (-128-27 \[Nu]+\[Nu]^2)-18 I prr^6 p\[Phi] u (-128-27 \[Nu]+\[Nu]^2)+18 prr^5 u (416+74 \[Nu]-6 \[Nu]^2+3 p\[Phi]^2 u (-128-27 \[Nu]+\[Nu]^2))-3 I prr^4 p\[Phi] u^2 (544-427 \[Nu]-183 \[Nu]^2+18 p\[Phi]^2 u (-128-27 \[Nu]+\[Nu]^2))+6 prr^3 u^2 (5362-658 \[Nu]-964 \[Nu]^2+9 p\[Phi]^4 u^2 (-128-27 \[Nu]+\[Nu]^2)-4 p\[Phi]^2 u (-74+725 \[Nu]+372 \[Nu]^2))-2 I prr^2 p\[Phi] u^3 (27 p\[Phi]^4 u^2 (-128-27 \[Nu]+\[Nu]^2)-22 (-1157+95 \[Nu]+255 \[Nu]^2)+9 p\[Phi]^2 u (-1195-4372 \[Nu]+1233 \[Nu]^2))+2 prr u^3 (9 p\[Phi]^6 u^3 (-128-27 \[Nu]+\[Nu]^2)-6 p\[Phi]^4 u^2 (-74+2705 \[Nu]+207 \[Nu]^2)+12 (-774+27 \[Nu]+274 \[Nu]^2)+p\[Phi]^2 u (29137-29164 \[Nu]+7320 \[Nu]^2))-I p\[Phi] u^4 (50174-55760 \[Nu]+24132 \[Nu]^2+18 p\[Phi]^6 u^3 (-128-27 \[Nu]+\[Nu]^2)+3 p\[Phi]^4 u^2 (-12449+6929 \[Nu]+2913 \[Nu]^2)-2 p\[Phi]^2 u (51023-25166 \[Nu]+17010 \[Nu]^2)));
hinstEom[4,4]=1/30 E^(-4 I \[Phi]) Sqrt[\[Pi]/7] u^2 (-26 prr^3+156 I prr^2 p\[Phi] u+3 prr u (18+43 p\[Phi]^2 u)-2 I p\[Phi] u^2 (129+367 p\[Phi]^2 u)) \[Eta]^5 \[Nu]^2+1/9 E^(-4 I \[Phi]) Sqrt[\[Pi]/7] (6 prr^4-24 I prr^3 p\[Phi] u-18 prr^2 u (1+2 p\[Phi]^2 u)+6 I prr p\[Phi] u^2 (9+4 p\[Phi]^2 u)+u^2 (7+51 p\[Phi]^2 u+6 p\[Phi]^4 u^2)) \[Eta]^2 \[Nu] (-1+3 \[Nu])-1/1980 E^(-4 I \[Phi]) Sqrt[\[Pi]/7] \[Eta]^4 \[Nu] (60 prr^6 (-21+61 \[Nu]+27 \[Nu]^2)-240 I prr^5 p\[Phi] u (-21+61 \[Nu]+27 \[Nu]^2)+12 I prr^3 p\[Phi] u^2 (-643+1785 \[Nu]+2175 \[Nu]^2)-60 prr^4 u (-61+173 \[Nu]+135 \[Nu]^2+5 p\[Phi]^2 u (-21+61 \[Nu]+27 \[Nu]^2))-2 prr^2 u^2 (150 p\[Phi]^4 u^2 (-21+61 \[Nu]+27 \[Nu]^2)-5 (686-2297 \[Nu]+1593 \[Nu]^2)-3 p\[Phi]^2 u (569-1745 \[Nu]+3285 \[Nu]^2))+4 I prr p\[Phi] u^3 (60 p\[Phi]^4 u^2 (-21+61 \[Nu]+27 \[Nu]^2)+3 p\[Phi]^2 u (-2118+5915 \[Nu]+2115 \[Nu]^2)-2 (5871-19015 \[Nu]+6585 \[Nu]^2))+u^3 (p\[Phi]^2 u (-86803+293490 \[Nu]-106050 \[Nu]^2)+60 p\[Phi]^6 u^3 (-21+61 \[Nu]+27 \[Nu]^2)-20 (474-1589 \[Nu]+621 \[Nu]^2)-3 p\[Phi]^4 u^2 (6647-25590 \[Nu]+7770 \[Nu]^2)));
hinstEom[4,3]=1/15 I E^(-3 I \[Phi]) Sqrt[(2 \[Pi])/7] p\[Phi] u^2 (-2 prr^2+10 I prr p\[Phi] u+u (4+23 p\[Phi]^2 u)) \[Eta]^3 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu])+1/990 E^(-3 I \[Phi]) Sqrt[\[Pi]/14] p\[Phi] u^2 \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (12 I prr^4 (-76+139 \[Nu]+58 \[Nu]^2)+12 prr^3 p\[Phi] u (-394+707 \[Nu]+336 \[Nu]^2)-2 I prr^2 u (-2136+4298 \[Nu]+852 \[Nu]^2+9 p\[Phi]^2 u (-588+1021 \[Nu]+590 \[Nu]^2))+6 prr p\[Phi] u^2 (1916-4353 \[Nu]+6 \[Nu]^2+2 p\[Phi]^2 u (631-1908 \[Nu]+881 \[Nu]^2))+I u^2 (1944-4850 \[Nu]+3324 \[Nu]^2-3 p\[Phi]^4 u^2 (-2042+5077 \[Nu]+1332 \[Nu]^2)+2 p\[Phi]^2 u (9510-23003 \[Nu]+10380 \[Nu]^2)));
hinstEom[4,2]=1/105 E^(-2 I \[Phi]) Sqrt[\[Pi]] u^2 (26 prr^3-78 I prr^2 p\[Phi] u+I p\[Phi] u^2 (129-73 p\[Phi]^2 u)+3 prr u (-18+7 p\[Phi]^2 u)) \[Eta]^5 \[Nu]^2-2/63 E^(-2 I \[Phi]) Sqrt[\[Pi]] (6 prr^4-18 prr^2 u-12 I prr^3 p\[Phi] u-3 I prr p\[Phi] u^2 (-9+4 p\[Phi]^2 u)+u^2 (7+3 p\[Phi]^2 u-6 p\[Phi]^4 u^2)) \[Eta]^2 \[Nu] (-1+3 \[Nu])+1/6930 E^(-2 I \[Phi]) Sqrt[\[Pi]] \[Eta]^4 \[Nu] (60 prr^6 (-21+61 \[Nu]+27 \[Nu]^2)-120 I prr^5 p\[Phi] u (-21+61 \[Nu]+27 \[Nu]^2)+60 prr^4 u (61-173 \[Nu]-135 \[Nu]^2+p\[Phi]^2 u (-21+61 \[Nu]+27 \[Nu]^2))-6 I prr^3 p\[Phi] u^2 (643-1785 \[Nu]-2175 \[Nu]^2+40 p\[Phi]^2 u (-21+61 \[Nu]+27 \[Nu]^2))-2 prr^2 u^2 (30 p\[Phi]^4 u^2 (-21+61 \[Nu]+27 \[Nu]^2)+3 p\[Phi]^2 u (-1+5 \[Nu]+655 \[Nu]^2)-5 (686-2297 \[Nu]+1593 \[Nu]^2))-2 I prr p\[Phi] u^3 (60 p\[Phi]^4 u^2 (-21+61 \[Nu]+27 \[Nu]^2)-3 p\[Phi]^2 u (1182-3105 \[Nu]+575 \[Nu]^2)+2 (5871-19015 \[Nu]+6585 \[Nu]^2))-u^3 (60 p\[Phi]^6 u^3 (-21+61 \[Nu]+27 \[Nu]^2)+20 (474-1589 \[Nu]+621 \[Nu]^2)-3 p\[Phi]^4 u^2 (4877-16630 \[Nu]+6290 \[Nu]^2)+p\[Phi]^2 u (3967-15270 \[Nu]+7350 \[Nu]^2)));
hinstEom[4,1]=1/105 E^(-I \[Phi]) Sqrt[2 \[Pi]] p\[Phi] u^2 (6 I prr^2+10 prr p\[Phi] u+I u (-12+11 p\[Phi]^2 u)) \[Eta]^3 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu])-1/6930 I E^(-I \[Phi]) Sqrt[\[Pi]/2] p\[Phi] u^2 \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (36 prr^4 (-76+139 \[Nu]+58 \[Nu]^2)-12 I prr^3 p\[Phi] u (-394+707 \[Nu]+336 \[Nu]^2)+6 I prr p\[Phi] u^2 (-1916+4353 \[Nu]-6 \[Nu]^2+2 p\[Phi]^2 u (1929-4372 \[Nu]+639 \[Nu]^2))+6 prr^2 u (2136-4298 \[Nu]-852 \[Nu]^2+p\[Phi]^2 u (-1284+2155 \[Nu]+1362 \[Nu]^2))+u^2 (3 p\[Phi]^4 u^2 (-1266+2897 \[Nu]+228 \[Nu]^2)+6 (972-2425 \[Nu]+1662 \[Nu]^2)-2 p\[Phi]^2 u (2894-6527 \[Nu]+5052 \[Nu]^2)));
hinstEom[5,5]=1/12 E^(-5 I \[Phi]) Sqrt[\[Pi]/330] (24 prr^5-120 I prr^4 p\[Phi] u-48 prr^3 u (2+5 p\[Phi]^2 u)+12 I prr^2 p\[Phi] u^2 (33+20 p\[Phi]^2 u)-I p\[Phi] u^3 (172+429 p\[Phi]^2 u+24 p\[Phi]^4 u^2)+2 prr u^2 (41+312 p\[Phi]^2 u+60 p\[Phi]^4 u^2)) \[Eta]^3 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu])-1/4680 E^(-5 I \[Phi]) Sqrt[\[Pi]/330] \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (360 prr^7 (-32+63 \[Nu]+34 \[Nu]^2)-1800 I prr^6 p\[Phi] u (-32+63 \[Nu]+34 \[Nu]^2)-360 prr^5 u (-140+274 \[Nu]+204 \[Nu]^2+9 p\[Phi]^2 u (-32+63 \[Nu]+34 \[Nu]^2))+60 I prr^4 p\[Phi] u^2 (-3152+6173 \[Nu]+5286 \[Nu]^2+30 p\[Phi]^2 u (-32+63 \[Nu]+34 \[Nu]^2))-6 prr^3 u^2 (300 p\[Phi]^4 u^2 (-32+63 \[Nu]+34 \[Nu]^2)-80 p\[Phi]^2 u (-445+883 \[Nu]+966 \[Nu]^2)-13 (116-425 \[Nu]+2050 \[Nu]^2))+2 prr u^3 (p\[Phi]^2 u (-607681+1351945 \[Nu]-474150 \[Nu]^2)+900 p\[Phi]^6 u^3 (-32+63 \[Nu]+34 \[Nu]^2)-78 (936-2145 \[Nu]+1010 \[Nu]^2)+60 p\[Phi]^4 u^2 (-3733+6781 \[Nu]+4362 \[Nu]^2))+5 I prr^2 p\[Phi] u^3 (648 p\[Phi]^4 u^2 (-32+63 \[Nu]+34 \[Nu]^2)-27 p\[Phi]^2 u (532-841 \[Nu]+738 \[Nu]^2)-4 (16217-36827 \[Nu]+30282 \[Nu]^2))-5 I p\[Phi] u^4 (-106622+250520 \[Nu]-99048 \[Nu]^2+72 p\[Phi]^6 u^3 (-32+63 \[Nu]+34 \[Nu]^2)-3 p\[Phi]^4 u^2 (22415-65519 \[Nu]+7146 \[Nu]^2)-2 p\[Phi]^2 u (168661-409249 \[Nu]+141606 \[Nu]^2)));
hinstEom[5,4]=-(1/45) E^(-4 I \[Phi]) Sqrt[\[Pi]/33] p\[Phi] u^2 (-6 I prr^3-36 prr^2 p\[Phi] u+11 I prr u (2+9 p\[Phi]^2 u)+2 p\[Phi] u^2 (41+87 p\[Phi]^2 u)) \[Eta]^4 \[Nu] (1-5 \[Nu]+5 \[Nu]^2);
hinstEom[5,3]=-(1/180) E^(-3 I \[Phi]) Sqrt[\[Pi]/66] (120 prr^5-360 I prr^4 p\[Phi] u-240 prr^3 u (2+p\[Phi]^2 u)-12 I prr^2 p\[Phi] u^2 (-99+20 p\[Phi]^2 u)+10 prr u^2 (41+72 p\[Phi]^2 u-36 p\[Phi]^4 u^2)+3 I p\[Phi] u^3 (-172+51 p\[Phi]^2 u+40 p\[Phi]^4 u^2)) \[Eta]^3 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu])+1/4680 E^(-3 I \[Phi]) Sqrt[\[Pi]/66] \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (120 prr^7 (-32+63 \[Nu]+34 \[Nu]^2)-360 I prr^6 p\[Phi] u (-32+63 \[Nu]+34 \[Nu]^2)-120 prr^5 u (-140+274 \[Nu]+204 \[Nu]^2+p\[Phi]^2 u (-32+63 \[Nu]+34 \[Nu]^2))-12 I prr^4 p\[Phi] u^2 (3152-6173 \[Nu]-5286 \[Nu]^2+50 p\[Phi]^2 u (-32+63 \[Nu]+34 \[Nu]^2))-2 prr^3 u^2 (300 p\[Phi]^4 u^2 (-32+63 \[Nu]+34 \[Nu]^2)-48 p\[Phi]^2 u (-141+278 \[Nu]+214 \[Nu]^2)-13 (116-425 \[Nu]+2050 \[Nu]^2))+I p\[Phi] u^4 (106622-250520 \[Nu]+99048 \[Nu]^2+120 p\[Phi]^6 u^3 (-32+63 \[Nu]+34 \[Nu]^2)-3 p\[Phi]^4 u^2 (17281-43761 \[Nu]+15014 \[Nu]^2)-2 p\[Phi]^2 u (19291-36799 \[Nu]+16650 \[Nu]^2))-I prr^2 p\[Phi] u^3 (120 p\[Phi]^4 u^2 (-32+63 \[Nu]+34 \[Nu]^2)-3 p\[Phi]^2 u (-3124+7153 \[Nu]+19150 \[Nu]^2)+4 (16217-36827 \[Nu]+30282 \[Nu]^2))-2 prr u^3 (180 p\[Phi]^6 u^3 (-32+63 \[Nu]+34 \[Nu]^2)-156 p\[Phi]^4 u^2 (77-101 \[Nu]+42 \[Nu]^2)+26 (936-2145 \[Nu]+1010 \[Nu]^2)+p\[Phi]^2 u (46651-106147 \[Nu]+33314 \[Nu]^2)));
hinstEom[5,2]=-(2/135) E^(-2 I \[Phi]) Sqrt[\[Pi]/11] p\[Phi] u^2 (6 I prr^3+18 prr^2 p\[Phi] u-I prr u (22+9 p\[Phi]^2 u)+p\[Phi] u^2 (-41+33 p\[Phi]^2 u)) \[Eta]^4 \[Nu] (1-5 \[Nu]+5 \[Nu]^2);
hinstEom[5,1]=1/180 E^(-I \[Phi]) Sqrt[\[Pi]/77] (120 prr^5-120 I prr^4 p\[Phi] u+240 prr^3 u (-2+p\[Phi]^2 u)-12 I prr^2 p\[Phi] u^2 (-33+20 p\[Phi]^2 u)+10 prr u^2 (41-48 p\[Phi]^2 u+12 p\[Phi]^4 u^2)-I p\[Phi] u^3 (172-291 p\[Phi]^2 u+120 p\[Phi]^4 u^2)) \[Eta]^3 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu])-1/14040 E^(-I \[Phi]) Sqrt[\[Pi]/77] \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (360 prr^7 (-32+63 \[Nu]+34 \[Nu]^2)-360 I prr^6 p\[Phi] u (-32+63 \[Nu]+34 \[Nu]^2)+360 prr^5 u (140-274 \[Nu]-204 \[Nu]^2+3 p\[Phi]^2 u (-32+63 \[Nu]+34 \[Nu]^2))-12 I prr^4 p\[Phi] u^2 (3152-6173 \[Nu]-5286 \[Nu]^2+90 p\[Phi]^2 u (-32+63 \[Nu]+34 \[Nu]^2))+6 prr^3 u^2 (180 p\[Phi]^4 u^2 (-32+63 \[Nu]+34 \[Nu]^2)+13 (116-425 \[Nu]+2050 \[Nu]^2)-8 p\[Phi]^2 u (-956+1913 \[Nu]+2904 \[Nu]^2))-I prr^2 p\[Phi] u^3 (1080 p\[Phi]^4 u^2 (-32+63 \[Nu]+34 \[Nu]^2)-9 p\[Phi]^2 u (-764+2315 \[Nu]+10682 \[Nu]^2)+4 (16217-36827 \[Nu]+30282 \[Nu]^2))+2 prr u^3 (180 p\[Phi]^6 u^3 (-32+63 \[Nu]+34 \[Nu]^2)-78 (936-2145 \[Nu]+1010 \[Nu]^2)-12 p\[Phi]^4 u^2 (643-739 \[Nu]+1968 \[Nu]^2)+p\[Phi]^2 u (93911-198311 \[Nu]+87162 \[Nu]^2))-I p\[Phi] u^4 (-106622+250520 \[Nu]-99048 \[Nu]^2+360 p\[Phi]^6 u^3 (-32+63 \[Nu]+34 \[Nu]^2)-3 p\[Phi]^4 u^2 (32311-74527 \[Nu]+34962 \[Nu]^2)+2 p\[Phi]^2 u (113267-259823 \[Nu]+95778 \[Nu]^2)));
hinstEom[6,6]=-(1/90) E^(-6 I \[Phi]) Sqrt[\[Pi]/715] (120 prr^6-720 I prr^5 p\[Phi] u-600 prr^4 u (1+3 p\[Phi]^2 u)+240 I prr^3 p\[Phi] u^2 (13+10 p\[Phi]^2 u)-10 I prr p\[Phi] u^3 (292+741 p\[Phi]^2 u+72 p\[Phi]^4 u^2)+2 prr^2 u^2 (403+3330 p\[Phi]^2 u+900 p\[Phi]^4 u^2)-u^3 (172+3269 p\[Phi]^2 u+4215 p\[Phi]^4 u^2+120 p\[Phi]^6 u^3)) \[Eta]^4 \[Nu] (1-5 \[Nu]+5 \[Nu]^2);
hinstEom[6,5]=1/63 E^(-5 I \[Phi]) Sqrt[\[Pi]/2145] p\[Phi] u^2 (24 I prr^4+168 prr^3 p\[Phi] u-14 prr p\[Phi] u^2 (49+78 p\[Phi]^2 u)-4 I prr^2 u (31+135 p\[Phi]^2 u)+I u^2 (82+1402 p\[Phi]^2 u+1641 p\[Phi]^4 u^2)) \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (1-4 \[Nu]+3 \[Nu]^2);
hinstEom[6,4]=1/495 E^(-4 I \[Phi]) Sqrt[\[Pi]/390] (360 prr^6-1440 I prr^5 p\[Phi] u+6240 I prr^3 p\[Phi] u^2-1800 prr^4 u (1+p\[Phi]^2 u)+6 prr^2 u^2 (403+1170 p\[Phi]^2 u-300 p\[Phi]^4 u^2)+20 I prr p\[Phi] u^3 (-292-81 p\[Phi]^2 u+72 p\[Phi]^4 u^2)+u^3 (-516-3587 p\[Phi]^2 u+1695 p\[Phi]^4 u^2+360 p\[Phi]^6 u^3)) \[Eta]^4 \[Nu] (1-5 \[Nu]+5 \[Nu]^2);
hinstEom[6,3]=1/3465 E^(-3 I \[Phi]) Sqrt[\[Pi]/13] p\[Phi] u^2 (-120 I prr^4-504 prr^3 p\[Phi] u-42 prr p\[Phi] u^2 (-49+2 p\[Phi]^2 u)+4 I prr^2 u (155+171 p\[Phi]^2 u)+I u^2 (-410-1858 p\[Phi]^2 u+1539 p\[Phi]^4 u^2)) \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (1-4 \[Nu]+3 \[Nu]^2);
hinstEom[6,2]=-(1/2970) E^(-2 I \[Phi]) Sqrt[\[Pi]/13] (360 prr^6-720 I prr^5 p\[Phi] u+360 prr^4 u (-5+p\[Phi]^2 u)-240 I prr^3 p\[Phi] u^2 (-13+6 p\[Phi]^2 u)-6 prr^2 u^2 (-403+126 p\[Phi]^2 u+60 p\[Phi]^4 u^2)-10 I prr p\[Phi] u^3 (292-315 p\[Phi]^2 u+72 p\[Phi]^4 u^2)+u^3 (-516+145 p\[Phi]^2 u+699 p\[Phi]^4 u^2-360 p\[Phi]^6 u^3)) \[Eta]^4 \[Nu] (1-5 \[Nu]+5 \[Nu]^2);
hinstEom[6,1]=1/2079 E^(-I \[Phi]) Sqrt[(2 \[Pi])/65] p\[Phi] u^2 (120 I prr^4+168 prr^3 p\[Phi] u+98 prr p\[Phi] u^2 (-7+6 p\[Phi]^2 u)+4 I prr^2 u (-155+81 p\[Phi]^2 u)+I u^2 (410-718 p\[Phi]^2 u+309 p\[Phi]^4 u^2)) \[Eta]^5 Sqrt[1-4 \[Nu]] \[Nu] (1-4 \[Nu]+3 \[Nu]^2);


(* ::Subsection::Closed:: *)
(*htailQK[l, m] *)


htailQK[2,2]=8 E^(-2 I \[Phi]) Sqrt[\[Pi]/5] \[Nu] (1/5760 \[Pi] (681 I prr^5+120 prr^6 p\[Phi]-1880 I prr^3 u-2100 prr^4 p\[Phi] u-414 I prr^5 p\[Phi]^2 u-405 I prr u^2-3180 prr^2 p\[Phi] u^2+6930 I prr^3 p\[Phi]^2 u^2+3750 prr^4 p\[Phi]^3 u^2+15448 p\[Phi] u^3+6960 I prr p\[Phi]^2 u^3+2340 prr^2 p\[Phi]^3 u^3-5580 I prr^3 p\[Phi]^4 u^3-1410 prr^4 p\[Phi]^5 u^3-17850 p\[Phi]^3 u^4-3510 I prr p\[Phi]^4 u^4+3060 prr^2 p\[Phi]^5 u^4+1370 I prr^3 p\[Phi]^6 u^4+33930 p\[Phi]^5 u^5-900 I prr p\[Phi]^6 u^5-2940 prr^2 p\[Phi]^7 u^5-34940 p\[Phi]^7 u^6+915 I prr p\[Phi]^8 u^6+720 prr^2 p\[Phi]^9 u^6+20820 p\[Phi]^9 u^7-180 I prr p\[Phi]^10 u^7-6858 p\[Phi]^11 u^8+970 p\[Phi]^13 u^9) \[Eta]^3+\[Eta]^5 (-((9 prr^5 u)/2)+54 prr^3 u^2-(135 prr u^3)/2-75/2 prr p\[Phi]^8 u^7+6 prr p\[Phi]^10 u^8+39 I p\[Phi]^13 u^10+3/16 I p\[Phi] (189 prr^4 u^2-1069 prr^2 u^3+932 u^4)+p\[Phi]^2 (-63 prr^3 u^3+138 prr u^4)-3/16 I p\[Phi]^3 (8 prr^6 u^2-9 prr^4 u^3-1809 prr^2 u^4+3644 u^5)+p\[Phi]^4 (36 prr^3 u^4-147 prr u^5)-3/16 I p\[Phi]^5 (261 prr^4 u^4+474 prr^2 u^5-6568 u^6)+p\[Phi]^6 (-9 prr^3 u^5+99 prr u^6)+3/16 I p\[Phi]^7 (135 prr^4 u^5-1270 prr^2 u^6-6856 u^7)+1/192 \[Pi] u (227 I prr^5+48 prr^6 p\[Phi]-376 I prr^3 u-560 prr^4 p\[Phi] u-138 I prr^5 p\[Phi]^2 u-27 I prr u^2-424 prr^2 p\[Phi] u^2+1386 I prr^3 p\[Phi]^2 u^2+1000 prr^4 p\[Phi]^3 u^2+464 I prr p\[Phi]^2 u^3+312 prr^2 p\[Phi]^3 u^3-1116 I prr^3 p\[Phi]^4 u^3-376 prr^4 p\[Phi]^5 u^3-234 I prr p\[Phi]^4 u^4+408 prr^2 p\[Phi]^5 u^4+274 I prr^3 p\[Phi]^6 u^4-60 I prr p\[Phi]^6 u^5-392 prr^2 p\[Phi]^7 u^5+61 I prr p\[Phi]^8 u^6+96 prr^2 p\[Phi]^9 u^6-12 I prr p\[Phi]^10 u^7)+3/16 I p\[Phi]^9 (1191 prr^2 u^7+4228 u^8)-3/16 I p\[Phi]^11 (315 prr^2 u^8+1436 u^9)+\[Pi] (-((227 I prr^7)/768)-(53621 I prr^5 u)/5760+(7692299 I prr^3 u^2)/48384+(585247 I prr u^3)/3360+227/384 I prr^7 \[Nu]+(841 I prr^5 u \[Nu])/1920-(482947 I prr^3 u^2 \[Nu])/8064-(150365 I prr u^3 \[Nu])/2688-97/288 I prr p\[Phi]^14 u^10 \[Nu]+1/120960 p\[Phi] (-8820 prr^8+536622 prr^6 u+13065210 prr^4 u^2+31753176 prr^2 u^3-120450694 u^4+18900 prr^8 \[Nu]-401463 prr^6 u \[Nu]-4453545 prr^4 u^2 \[Nu]-9066519 prr^2 u^3 \[Nu]+40046097 u^4 \[Nu])-1/80640 I p\[Phi]^2 (-20286 prr^7 u-629994 prr^5 u^2+41633720 prr^3 u^3+69659860 prr u^4+41034 prr^7 u \[Nu]-337089 prr^5 u^2 \[Nu]-14268680 prr^3 u^3 \[Nu]-21669611 prr u^4 \[Nu])+1/40320 p\[Phi]^3 (-94815 prr^6 u^2-9227570 prr^4 u^3-41844225 prr^2 u^4+239667230 u^5+149919 prr^6 u^2 \[Nu]+2821545 prr^4 u^3 \[Nu]+12025575 prr^2 u^4 \[Nu]-79699677 u^5 \[Nu])-1/40320 I p\[Phi]^4 (-146853 prr^5 u^3-21677155 prr^3 u^4-69666910 prr u^5+264495 prr^5 u^3 \[Nu]+6848865 prr^3 u^4 \[Nu]+21859230 prr u^5 \[Nu])+1/8064 p\[Phi]^5 (8883 prr^6 u^3+917325 prr^4 u^4+12092895 prr^2 u^5-120068783 u^6-13818 prr^6 u^3 \[Nu]-228930 prr^4 u^4 \[Nu]-3595608 prr^2 u^5 \[Nu]+39824238 u^6 \[Nu])+1/24192 I p\[Phi]^6 (-25893 prr^5 u^4-4352122 prr^3 u^5-41438304 prr u^6+46368 prr^5 u^4 \[Nu]+1173936 prr^3 u^5 \[Nu]+13022955 prr u^6 \[Nu])+1/24192 p\[Phi]^7 (82215 prr^4 u^5-23292864 prr^2 u^6+480792295 u^7-133140 prr^4 u^5 \[Nu]+7128072 prr^2 u^6 \[Nu]-158848212 u^7 \[Nu])+(I p\[Phi]^8 (-28791 prr^3 u^6+13708664 prr u^7+76580 prr^3 u^6 \[Nu]-4272098 prr u^7 \[Nu]))/16128+1/2688 p\[Phi]^9 (-1848 prr^4 u^6+608780 prr^2 u^7-40078544 u^8+2184 prr^4 u^6 \[Nu]-187101 prr^2 u^7 \[Nu]+13176477 u^8 \[Nu])-(I p\[Phi]^10 (-13860 prr^3 u^7+13661708 prr u^8+34020 prr^3 u^7 \[Nu]-3985035 prr u^8 \[Nu]))/80640+(p\[Phi]^11 (236313 prr^2 u^8+240320728 u^9-145467 prr^2 u^8 \[Nu]-78338769 u^9 \[Nu]))/40320+11/320 I p\[Phi]^12 (5 prr u^9+57 prr u^9 \[Nu])+(p\[Phi]^13 (-132405 prr^2 u^9-119755225 u^10+122220 prr^2 u^9 \[Nu]+38097156 u^10 \[Nu]))/120960+p\[Phi]^15 (-((1261 u^11)/1152)+(485 u^11 \[Nu])/192))));
htailQK[2,1]=(8 \[Nu] Sqrt[\[Pi]/5]) E^(- I \[Phi]) \[Eta]^4 (\[Pi] (prr^5 (-((259 p\[Phi] u Sqrt[1-4 \[Nu]])/5760)+(61 p\[Phi]^3 u^2 Sqrt[1-4 \[Nu]])/1920)+prr^4 (-(61/768) I u Sqrt[1-4 \[Nu]]+(41 I p\[Phi]^2 u^2 Sqrt[1-4 \[Nu]])/1152+(17 I p\[Phi]^4 u^3 Sqrt[1-4 \[Nu]])/2304)+prr^3 ((619 p\[Phi] u^2 Sqrt[1-4 \[Nu]])/1728-109/192 p\[Phi]^3 u^3 Sqrt[1-4 \[Nu]]+191/576 p\[Phi]^5 u^4 Sqrt[1-4 \[Nu]]-(115 p\[Phi]^7 u^5 Sqrt[1-4 \[Nu]])/1728)+prr^2 ((635 I u^2 Sqrt[1-4 \[Nu]])/2304-347/576 I p\[Phi]^2 u^3 Sqrt[1-4 \[Nu]]+37/128 I p\[Phi]^4 u^4 Sqrt[1-4 \[Nu]]-23/576 I p\[Phi]^6 u^5 Sqrt[1-4 \[Nu]]-(13 I p\[Phi]^8 u^6 Sqrt[1-4 \[Nu]])/2304)+prr ((3029 p\[Phi] u^3 Sqrt[1-4 \[Nu]])/5760+(1207 p\[Phi]^3 u^4 Sqrt[1-4 \[Nu]])/1152-1087/576 p\[Phi]^5 u^5 Sqrt[1-4 \[Nu]]+835/576 p\[Phi]^7 u^6 Sqrt[1-4 \[Nu]]-(643 p\[Phi]^9 u^7 Sqrt[1-4 \[Nu]])/1152+(511 p\[Phi]^11 u^8 Sqrt[1-4 \[Nu]])/5760)+(59 I prr^6 Sqrt[1-4 \[Nu]])/3840+(2629 I u^3 Sqrt[1-4 \[Nu]])/34560+(301 I p\[Phi]^2 u^4 Sqrt[1-4 \[Nu]])/1152-(475 I p\[Phi]^4 u^5 Sqrt[1-4 \[Nu]])/2304+(665 I p\[Phi]^6 u^6 Sqrt[1-4 \[Nu]])/1728-(587 I p\[Phi]^8 u^7 Sqrt[1-4 \[Nu]])/2304+(481 I p\[Phi]^10 u^8 Sqrt[1-4 \[Nu]])/5760-(79 I p\[Phi]^12 u^9 Sqrt[1-4 \[Nu]])/6912)-1/3 I prr p\[Phi] u^3 Sqrt[1-4 \[Nu]]+1/6 p\[Phi]^2 u^4 Sqrt[1-4 \[Nu]]);
htailQK[3,3]=(8 \[Nu] Sqrt[\[Pi]/5]) E^(- 3 I \[Phi]) \[Eta]^4 (\[Pi] (prr^5 (-((1513 p\[Phi] u Sqrt[1-4 \[Nu]])/(1024 Sqrt[210]))+(4211 p\[Phi]^3 u^2 Sqrt[1-4 \[Nu]])/(3072 Sqrt[210]))+prr^4 (-((389 I Sqrt[15/14] u Sqrt[1-4 \[Nu]])/2048)+(3473 I Sqrt[5/42] p\[Phi]^2 u^2 Sqrt[1-4 \[Nu]])/3072-(2845 I Sqrt[5/42] p\[Phi]^4 u^3 Sqrt[1-4 \[Nu]])/6144)+prr^3 ((649 Sqrt[5/42] p\[Phi] u^2 Sqrt[1-4 \[Nu]])/1536-(2819 Sqrt[5/42] p\[Phi]^3 u^3 Sqrt[1-4 \[Nu]])/1536+(3091 Sqrt[5/42] p\[Phi]^5 u^4 Sqrt[1-4 \[Nu]])/1536-307/512 Sqrt[5/42] p\[Phi]^7 u^5 Sqrt[1-4 \[Nu]])+prr^2 ((3109 I Sqrt[5/42] u^2 Sqrt[1-4 \[Nu]])/6144-503/512 I Sqrt[5/42] p\[Phi]^2 u^3 Sqrt[1-4 \[Nu]]+(2381 I Sqrt[5/42] p\[Phi]^4 u^4 Sqrt[1-4 \[Nu]])/1024-(379 I Sqrt[35/6] p\[Phi]^6 u^5 Sqrt[1-4 \[Nu]])/1536+(775 I Sqrt[5/42] p\[Phi]^8 u^6 Sqrt[1-4 \[Nu]])/2048)+prr ((50933 p\[Phi] u^3 Sqrt[1-4 \[Nu]])/(3072 Sqrt[210])-(147 Sqrt[105/2] p\[Phi]^3 u^4 Sqrt[1-4 \[Nu]])/1024+(6589 Sqrt[5/42] p\[Phi]^5 u^5 Sqrt[1-4 \[Nu]])/1536-(4517 Sqrt[5/42] p\[Phi]^7 u^6 Sqrt[1-4 \[Nu]])/1536+(145 Sqrt[35/6] p\[Phi]^9 u^7 Sqrt[1-4 \[Nu]])/1024-(2173 p\[Phi]^11 u^8 Sqrt[1-4 \[Nu]])/(3072 Sqrt[210]))+(653 I prr^6 Sqrt[1-4 \[Nu]])/(2048 Sqrt[210])-(4763 I Sqrt[5/42] u^3 Sqrt[1-4 \[Nu]])/6144-(104863 I p\[Phi]^2 u^4 Sqrt[1-4 \[Nu]])/(3072 Sqrt[210])+(1853 I Sqrt[35/6] p\[Phi]^4 u^5 Sqrt[1-4 \[Nu]])/6144-1111/512 I Sqrt[5/42] p\[Phi]^6 u^6 Sqrt[1-4 \[Nu]]+(7627 I Sqrt[5/42] p\[Phi]^8 u^7 Sqrt[1-4 \[Nu]])/6144-(1171 I Sqrt[5/42] p\[Phi]^10 u^8 Sqrt[1-4 \[Nu]])/3072+(223 I Sqrt[7/30] p\[Phi]^12 u^9 Sqrt[1-4 \[Nu]])/6144)+prr^6 ((52612659 Sqrt[3/70] Sqrt[1-4 \[Nu]])/8192-(14348907 Sqrt[3/70] \[Gamma] Sqrt[1-4 \[Nu]])/2048)+prr^5 (-((157837977 I Sqrt[3/70] p\[Phi] u Sqrt[1-4 \[Nu]])/4096)+(157837977 I Sqrt[3/70] p\[Phi]^3 u^2 Sqrt[1-4 \[Nu]])/4096+(43046721 I Sqrt[3/70] p\[Phi] u \[Gamma] Sqrt[1-4 \[Nu]])/1024-(43046721 I Sqrt[3/70] p\[Phi]^3 u^2 \[Gamma] Sqrt[1-4 \[Nu]])/1024)+prr^4 (-((157837977 Sqrt[15/14] u Sqrt[1-4 \[Nu]])/8192)+(157837977 Sqrt[15/14] p\[Phi]^2 u^2 Sqrt[1-4 \[Nu]])/4096-(157837977 Sqrt[15/14] p\[Phi]^4 u^3 Sqrt[1-4 \[Nu]])/8192+(43046721 Sqrt[15/14] u \[Gamma] Sqrt[1-4 \[Nu]])/2048-(43046721 Sqrt[15/14] p\[Phi]^2 u^2 \[Gamma] Sqrt[1-4 \[Nu]])/1024+(43046721 Sqrt[15/14] p\[Phi]^4 u^3 \[Gamma] Sqrt[1-4 \[Nu]])/2048)+prr^3 ((52612659 I Sqrt[15/14] p\[Phi] u^2 Sqrt[1-4 \[Nu]])/2048-(157837977 I Sqrt[15/14] p\[Phi]^3 u^3 Sqrt[1-4 \[Nu]])/2048+(157837977 I Sqrt[15/14] p\[Phi]^5 u^4 Sqrt[1-4 \[Nu]])/2048-(52612659 I Sqrt[15/14] p\[Phi]^7 u^5 Sqrt[1-4 \[Nu]])/2048-14348907/512 I Sqrt[15/14] p\[Phi] u^2 \[Gamma] Sqrt[1-4 \[Nu]]+43046721/512 I Sqrt[15/14] p\[Phi]^3 u^3 \[Gamma] Sqrt[1-4 \[Nu]]-43046721/512 I Sqrt[15/14] p\[Phi]^5 u^4 \[Gamma] Sqrt[1-4 \[Nu]]+14348907/512 I Sqrt[15/14] p\[Phi]^7 u^5 \[Gamma] Sqrt[1-4 \[Nu]])+prr^2 ((2367598327 u^2 Sqrt[1-4 \[Nu]])/(8192 Sqrt[210])-(157837977 Sqrt[15/14] p\[Phi]^2 u^3 Sqrt[1-4 \[Nu]])/2048+(473513931 Sqrt[15/14] p\[Phi]^4 u^4 Sqrt[1-4 \[Nu]])/4096-(157837977 Sqrt[15/14] p\[Phi]^6 u^5 Sqrt[1-4 \[Nu]])/2048+(157837977 Sqrt[15/14] p\[Phi]^8 u^6 Sqrt[1-4 \[Nu]])/8192-(43046721 Sqrt[15/14] u^2 \[Gamma] Sqrt[1-4 \[Nu]])/2048+43046721/512 Sqrt[15/14] p\[Phi]^2 u^3 \[Gamma] Sqrt[1-4 \[Nu]]-(129140163 Sqrt[15/14] p\[Phi]^4 u^4 \[Gamma] Sqrt[1-4 \[Nu]])/1024+43046721/512 Sqrt[15/14] p\[Phi]^6 u^5 \[Gamma] Sqrt[1-4 \[Nu]]-(43046721 Sqrt[15/14] p\[Phi]^8 u^6 \[Gamma] Sqrt[1-4 \[Nu]])/2048)+prr (-((473585611 I p\[Phi] u^3 Sqrt[1-4 \[Nu]])/(4096 Sqrt[210]))+(157837977 I Sqrt[15/14] p\[Phi]^3 u^4 Sqrt[1-4 \[Nu]])/4096-(157837977 I Sqrt[15/14] p\[Phi]^5 u^5 Sqrt[1-4 \[Nu]])/2048+(157837977 I Sqrt[15/14] p\[Phi]^7 u^6 Sqrt[1-4 \[Nu]])/2048-(157837977 I Sqrt[15/14] p\[Phi]^9 u^7 Sqrt[1-4 \[Nu]])/4096+(157837977 I Sqrt[3/70] p\[Phi]^11 u^8 Sqrt[1-4 \[Nu]])/4096+(43046721 I Sqrt[3/70] p\[Phi] u^3 \[Gamma] Sqrt[1-4 \[Nu]])/1024-(43046721 I Sqrt[15/14] p\[Phi]^3 u^4 \[Gamma] Sqrt[1-4 \[Nu]])/1024+43046721/512 I Sqrt[15/14] p\[Phi]^5 u^5 \[Gamma] Sqrt[1-4 \[Nu]]-43046721/512 I Sqrt[15/14] p\[Phi]^7 u^6 \[Gamma] Sqrt[1-4 \[Nu]]+(43046721 I Sqrt[15/14] p\[Phi]^9 u^7 \[Gamma] Sqrt[1-4 \[Nu]])/1024-(43046721 I Sqrt[3/70] p\[Phi]^11 u^8 \[Gamma] Sqrt[1-4 \[Nu]])/1024)-(157895321 u^3 Sqrt[1-4 \[Nu]])/(8192 Sqrt[210])+(473349067 p\[Phi]^2 u^4 Sqrt[1-4 \[Nu]])/(4096 Sqrt[210])-(157837977 Sqrt[15/14] p\[Phi]^4 u^5 Sqrt[1-4 \[Nu]])/8192+(52612659 Sqrt[15/14] p\[Phi]^6 u^6 Sqrt[1-4 \[Nu]])/2048-(157837977 Sqrt[15/14] p\[Phi]^8 u^7 Sqrt[1-4 \[Nu]])/8192+(157837977 Sqrt[3/70] p\[Phi]^10 u^8 Sqrt[1-4 \[Nu]])/4096-(52612659 Sqrt[3/70] p\[Phi]^12 u^9 Sqrt[1-4 \[Nu]])/8192+(14348907 Sqrt[3/70] u^3 \[Gamma] Sqrt[1-4 \[Nu]])/2048-(43046721 Sqrt[3/70] p\[Phi]^2 u^4 \[Gamma] Sqrt[1-4 \[Nu]])/1024+(43046721 Sqrt[15/14] p\[Phi]^4 u^5 \[Gamma] Sqrt[1-4 \[Nu]])/2048-14348907/512 Sqrt[15/14] p\[Phi]^6 u^6 \[Gamma] Sqrt[1-4 \[Nu]]+(43046721 Sqrt[15/14] p\[Phi]^8 u^7 \[Gamma] Sqrt[1-4 \[Nu]])/2048-(43046721 Sqrt[3/70] p\[Phi]^10 u^8 \[Gamma] Sqrt[1-4 \[Nu]])/1024+(14348907 Sqrt[3/70] p\[Phi]^12 u^9 \[Gamma] Sqrt[1-4 \[Nu]])/2048);
htailQK[3,2]=0;
htailQK[3,1]=(8 \[Nu] Sqrt[\[Pi]/5]) E^(- I \[Phi]) \[Eta]^4 (\[Pi] (prr^5 (-((703 p\[Phi] u Sqrt[1-4 \[Nu]])/(23040 Sqrt[14]))-(271 p\[Phi]^3 u^2 Sqrt[1-4 \[Nu]])/(7680 Sqrt[14]))+prr^4 (-((281 I u Sqrt[1-4 \[Nu]])/(3072 Sqrt[14]))-(115 I p\[Phi]^2 u^2 Sqrt[1-4 \[Nu]])/(4608 Sqrt[14])+(317 I p\[Phi]^4 u^3 Sqrt[1-4 \[Nu]])/(9216 Sqrt[14]))+prr^3 ((2383 p\[Phi] u^2 Sqrt[1-4 \[Nu]])/(6912 Sqrt[14])-(115 p\[Phi]^3 u^3 Sqrt[1-4 \[Nu]])/(256 Sqrt[14])+(323 p\[Phi]^5 u^4 Sqrt[1-4 \[Nu]])/(2304 Sqrt[14])-(151 p\[Phi]^7 u^5 Sqrt[1-4 \[Nu]])/(6912 Sqrt[14]))+prr^2 (-((1753 I u^2 Sqrt[1-4 \[Nu]])/(9216 Sqrt[14]))-(71 I p\[Phi]^2 u^3 Sqrt[1-4 \[Nu]])/(2304 Sqrt[14])-(87 I p\[Phi]^4 u^4 Sqrt[1-4 \[Nu]])/(512 Sqrt[14])+(349 I p\[Phi]^6 u^5 Sqrt[1-4 \[Nu]])/(2304 Sqrt[14])-(289 I p\[Phi]^8 u^6 Sqrt[1-4 \[Nu]])/(9216 Sqrt[14]))+prr (-((57847 p\[Phi] u^3 Sqrt[1-4 \[Nu]])/(23040 Sqrt[14]))+(19363 p\[Phi]^3 u^4 Sqrt[1-4 \[Nu]])/(4608 Sqrt[14])-(10603 p\[Phi]^5 u^5 Sqrt[1-4 \[Nu]])/(2304 Sqrt[14])+(6991 p\[Phi]^7 u^6 Sqrt[1-4 \[Nu]])/(2304 Sqrt[14])-(5263 p\[Phi]^9 u^7 Sqrt[1-4 \[Nu]])/(4608 Sqrt[14])+(4267 p\[Phi]^11 u^8 Sqrt[1-4 \[Nu]])/(23040 Sqrt[14]))-(99 I prr^6 Sqrt[1-4 \[Nu]])/(5120 Sqrt[14])+(1259 I Sqrt[7/2] u^3 Sqrt[1-4 \[Nu]])/27648+(4067 I Sqrt[7/2] p\[Phi]^2 u^4 Sqrt[1-4 \[Nu]])/23040-(25471 I p\[Phi]^4 u^5 Sqrt[1-4 \[Nu]])/(9216 Sqrt[14])+(13805 I p\[Phi]^6 u^6 Sqrt[1-4 \[Nu]])/(6912 Sqrt[14])-(1241 I Sqrt[7/2] p\[Phi]^8 u^7 Sqrt[1-4 \[Nu]])/9216+(1265 I p\[Phi]^10 u^8 Sqrt[1-4 \[Nu]])/(4608 Sqrt[14])-(5039 I p\[Phi]^12 u^9 Sqrt[1-4 \[Nu]])/(138240 Sqrt[14]))-1/10 Sqrt[7/2] prr^2 u^2 Sqrt[1-4 \[Nu]]+1/5 Sqrt[7/2] u^3 Sqrt[1-4 \[Nu]]+1/6 I Sqrt[7/2] prr p\[Phi] u^3 Sqrt[1-4 \[Nu]]-11/60 Sqrt[7/2] p\[Phi]^2 u^4 Sqrt[1-4 \[Nu]]);
htailQK[4,4]=(8 \[Nu] Sqrt[\[Pi]/5]) E^(- 4 I \[Phi]) \[Eta]^5 (-((789042941 I p\[Phi] u^4)/(12288 Sqrt[35]))+(1525871047 I p\[Phi]^3 u^5)/(4096 Sqrt[35])-(52612659 I Sqrt[35] p\[Phi]^5 u^6)/2048+(473513931 I Sqrt[5/7] p\[Phi]^7 u^7)/2048-(683964567 I Sqrt[5/7] p\[Phi]^9 u^8)/4096+(263063295 I Sqrt[5/7] p\[Phi]^11 u^9)/4096-(52612659 I p\[Phi]^13 u^10)/(1024 Sqrt[35])+(14348907 I Sqrt[5/7] p\[Phi] u^4 \[Gamma])/1024-(416118303 I p\[Phi]^3 u^5 \[Gamma])/(1024 Sqrt[35])+14348907/512 I Sqrt[35] p\[Phi]^5 u^6 \[Gamma]-129140163/512 I Sqrt[5/7] p\[Phi]^7 u^7 \[Gamma]+(186535791 I Sqrt[5/7] p\[Phi]^9 u^8 \[Gamma])/1024-(71744535 I Sqrt[5/7] p\[Phi]^11 u^9 \[Gamma])/1024+(14348907 I p\[Phi]^13 u^10 \[Gamma])/(256 Sqrt[35])+(789042941 I p\[Phi] u^4 \[Nu])/(4096 Sqrt[35])-(4577613141 I p\[Phi]^3 u^5 \[Nu])/(4096 Sqrt[35])+(157837977 I Sqrt[35] p\[Phi]^5 u^6 \[Nu])/2048-(1420541793 I Sqrt[5/7] p\[Phi]^7 u^7 \[Nu])/2048+(2051893701 I Sqrt[5/7] p\[Phi]^9 u^8 \[Nu])/4096-(789189885 I Sqrt[5/7] p\[Phi]^11 u^9 \[Nu])/4096+(157837977 I p\[Phi]^13 u^10 \[Nu])/(1024 Sqrt[35])-(43046721 I Sqrt[5/7] p\[Phi] u^4 \[Gamma] \[Nu])/1024+(1248354909 I p\[Phi]^3 u^5 \[Gamma] \[Nu])/(1024 Sqrt[35])-43046721/512 I Sqrt[35] p\[Phi]^5 u^6 \[Gamma] \[Nu]+387420489/512 I Sqrt[5/7] p\[Phi]^7 u^7 \[Gamma] \[Nu]-(559607373 I Sqrt[5/7] p\[Phi]^9 u^8 \[Gamma] \[Nu])/1024+(215233605 I Sqrt[5/7] p\[Phi]^11 u^9 \[Gamma] \[Nu])/1024-(43046721 I p\[Phi]^13 u^10 \[Gamma] \[Nu])/(256 Sqrt[35])+prr^6 ((473513931 I p\[Phi] u)/(2048 Sqrt[35])-(129140163 I p\[Phi] u \[Gamma])/(512 Sqrt[35])-(1420541793 I p\[Phi] u \[Nu])/(2048 Sqrt[35])+(387420489 I p\[Phi] u \[Gamma] \[Nu])/(512 Sqrt[35]))+prr^5 ((1210091157 u)/(1024 Sqrt[35])-(683964567 Sqrt[7/5] p\[Phi]^2 u^2)/4096-(330024861 u \[Gamma])/(256 Sqrt[35])+(186535791 Sqrt[7/5] p\[Phi]^2 u^2 \[Gamma])/1024-(3630273471 u \[Nu])/(1024 Sqrt[35])+(2051893701 Sqrt[7/5] p\[Phi]^2 u^2 \[Nu])/4096+(990074583 u \[Gamma] \[Nu])/(256 Sqrt[35])-(559607373 Sqrt[7/5] p\[Phi]^2 u^2 \[Gamma] \[Nu])/1024)+prr^4 (-((2051893701 I Sqrt[5/7] p\[Phi] u^2)/4096)+(578739249 I Sqrt[35] p\[Phi]^3 u^3)/4096-(999640521 I Sqrt[5/7] p\[Phi]^5 u^4)/2048+(559607373 I Sqrt[5/7] p\[Phi] u^2 \[Gamma])/1024-(157837977 I Sqrt[35] p\[Phi]^3 u^3 \[Gamma])/1024+272629233/512 I Sqrt[5/7] p\[Phi]^5 u^4 \[Gamma]+(6155681103 I Sqrt[5/7] p\[Phi] u^2 \[Nu])/4096-(1736217747 I Sqrt[35] p\[Phi]^3 u^3 \[Nu])/4096+(2998921563 I Sqrt[5/7] p\[Phi]^5 u^4 \[Nu])/2048-(1678822119 I Sqrt[5/7] p\[Phi] u^2 \[Gamma] \[Nu])/1024+(473513931 I Sqrt[35] p\[Phi]^3 u^3 \[Gamma] \[Nu])/1024-817887699/512 I Sqrt[5/7] p\[Phi]^5 u^4 \[Gamma] \[Nu])+prr^3 (-((789189629 Sqrt[7/5] u^2)/2048)+(1630992429 Sqrt[5/7] p\[Phi]^2 u^3)/1024-(3209372199 Sqrt[5/7] p\[Phi]^4 u^4)/2048+263063295/512 Sqrt[5/7] p\[Phi]^6 u^5+43046721/512 Sqrt[35] u^2 \[Gamma]-444816117/256 Sqrt[5/7] p\[Phi]^2 u^3 \[Gamma]+875283327/512 Sqrt[5/7] p\[Phi]^4 u^4 \[Gamma]-71744535/128 Sqrt[5/7] p\[Phi]^6 u^5 \[Gamma]+(2367568887 Sqrt[7/5] u^2 \[Nu])/2048-(4892977287 Sqrt[5/7] p\[Phi]^2 u^3 \[Nu])/1024+(9628116597 Sqrt[5/7] p\[Phi]^4 u^4 \[Nu])/2048-789189885/512 Sqrt[5/7] p\[Phi]^6 u^5 \[Nu]-129140163/512 Sqrt[35] u^2 \[Gamma] \[Nu]+1334448351/256 Sqrt[5/7] p\[Phi]^2 u^3 \[Gamma] \[Nu]-2625849981/512 Sqrt[5/7] p\[Phi]^4 u^4 \[Gamma] \[Nu]+215233605/128 Sqrt[5/7] p\[Phi]^6 u^5 \[Gamma] \[Nu])+prr^2 ((3419812083 I p\[Phi] u^3)/(2048 Sqrt[35])-(2683245609 I Sqrt[5/7] p\[Phi]^3 u^4)/2048+(3945949425 I Sqrt[5/7] p\[Phi]^5 u^5)/2048-(368288613 I Sqrt[35] p\[Phi]^7 u^6)/2048+157837977/512 I Sqrt[5/7] p\[Phi]^9 u^7-186535791/512 I Sqrt[5/7] p\[Phi] u^3 \[Gamma]+731794257/512 I Sqrt[5/7] p\[Phi]^3 u^4 \[Gamma]-1076168025/512 I Sqrt[5/7] p\[Phi]^5 u^5 \[Gamma]+100442349/512 I Sqrt[35] p\[Phi]^7 u^6 \[Gamma]-43046721/128 I Sqrt[5/7] p\[Phi]^9 u^7 \[Gamma]-(10259436249 I p\[Phi] u^3 \[Nu])/(2048 Sqrt[35])+(8049736827 I Sqrt[5/7] p\[Phi]^3 u^4 \[Nu])/2048-(11837848275 I Sqrt[5/7] p\[Phi]^5 u^5 \[Nu])/2048+(1104865839 I Sqrt[35] p\[Phi]^7 u^6 \[Nu])/2048-473513931/512 I Sqrt[5/7] p\[Phi]^9 u^7 \[Nu]+559607373/512 I Sqrt[5/7] p\[Phi] u^3 \[Gamma] \[Nu]-2195382771/512 I Sqrt[5/7] p\[Phi]^3 u^4 \[Gamma] \[Nu]+3228504075/512 I Sqrt[5/7] p\[Phi]^5 u^5 \[Gamma] \[Nu]-301327047/512 I Sqrt[35] p\[Phi]^7 u^6 \[Gamma] \[Nu]+129140163/128 I Sqrt[5/7] p\[Phi]^9 u^7 \[Gamma] \[Nu])+prr ((2998901851 u^3)/(6144 Sqrt[35])-(9733401051 p\[Phi]^2 u^4)/(4096 Sqrt[35])+473513931/512 Sqrt[5/7] p\[Phi]^4 u^5-(263063295 Sqrt[35] p\[Phi]^6 u^6)/2048+(894415203 Sqrt[5/7] p\[Phi]^8 u^7)/2048-(1736217747 p\[Phi]^10 u^8)/(4096 Sqrt[35])-(272629233 u^3 \[Gamma])/(512 Sqrt[35])+(530909559 Sqrt[5/7] p\[Phi]^2 u^4 \[Gamma])/1024-129140163/128 Sqrt[5/7] p\[Phi]^4 u^5 \[Gamma]+71744535/512 Sqrt[35] p\[Phi]^6 u^6 \[Gamma]-243931419/512 Sqrt[5/7] p\[Phi]^8 u^7 \[Gamma]+(473513931 p\[Phi]^10 u^8 \[Gamma])/(1024 Sqrt[35])-(2998901851 u^3 \[Nu])/(2048 Sqrt[35])+(29200203153 p\[Phi]^2 u^4 \[Nu])/(4096 Sqrt[35])-1420541793/512 Sqrt[5/7] p\[Phi]^4 u^5 \[Nu]+(789189885 Sqrt[35] p\[Phi]^6 u^6 \[Nu])/2048-(2683245609 Sqrt[5/7] p\[Phi]^8 u^7 \[Nu])/2048+(5208653241 p\[Phi]^10 u^8 \[Nu])/(4096 Sqrt[35])+(817887699 u^3 \[Gamma] \[Nu])/(512 Sqrt[35])-(1592728677 Sqrt[5/7] p\[Phi]^2 u^4 \[Gamma] \[Nu])/1024+387420489/128 Sqrt[5/7] p\[Phi]^4 u^5 \[Gamma] \[Nu]-215233605/512 Sqrt[35] p\[Phi]^6 u^6 \[Gamma] \[Nu]+731794257/512 Sqrt[5/7] p\[Phi]^8 u^7 \[Gamma] \[Nu]-(1420541793 p\[Phi]^10 u^8 \[Gamma] \[Nu])/(1024 Sqrt[35]))+\[Pi] (-((479597 p\[Phi] u^4)/(82944 Sqrt[35]))-(320617 p\[Phi]^3 u^5)/(27648 Sqrt[35])-(1031 Sqrt[5/7] p\[Phi]^5 u^6)/4608+(11281 Sqrt[5/7] p\[Phi]^7 u^7)/41472-(5095 Sqrt[5/7] p\[Phi]^9 u^8)/27648+(337 p\[Phi]^11 u^9)/(1024 Sqrt[35])-(143 Sqrt[7/5] p\[Phi]^13 u^10)/20736+(479597 p\[Phi] u^4 \[Nu])/(27648 Sqrt[35])+(320617 p\[Phi]^3 u^5 \[Nu])/(9216 Sqrt[35])+(1031 Sqrt[5/7] p\[Phi]^5 u^6 \[Nu])/1536-(11281 Sqrt[5/7] p\[Phi]^7 u^7 \[Nu])/13824+(5095 Sqrt[5/7] p\[Phi]^9 u^8 \[Nu])/9216-(1011 p\[Phi]^11 u^9 \[Nu])/(1024 Sqrt[35])+(143 Sqrt[7/5] p\[Phi]^13 u^10 \[Nu])/6912+prr^6 (-((1271 p\[Phi] u)/(41472 Sqrt[35]))+(1271 p\[Phi] u \[Nu])/(13824 Sqrt[35]))+prr^5 (-((1271 I u)/(6912 Sqrt[35]))+(1235 I Sqrt[5/7] p\[Phi]^2 u^2)/27648+(1271 I u \[Nu])/(2304 Sqrt[35])-(1235 I Sqrt[5/7] p\[Phi]^2 u^2 \[Nu])/9216)+prr^4 ((1451 Sqrt[5/7] p\[Phi] u^2)/27648-(1331 Sqrt[5/7] p\[Phi]^3 u^3)/9216+(1271 Sqrt[5/7] p\[Phi]^5 u^4)/13824-(1451 Sqrt[5/7] p\[Phi] u^2 \[Nu])/9216+(1331 Sqrt[5/7] p\[Phi]^3 u^3 \[Nu])/3072-(1271 Sqrt[5/7] p\[Phi]^5 u^4 \[Nu])/4608)+prr^3 ((5267 I Sqrt[5/7] u^2)/41472-(1451 I Sqrt[5/7] p\[Phi]^2 u^3)/6912+(1331 I Sqrt[5/7] p\[Phi]^4 u^4)/4608-(1271 I Sqrt[5/7] p\[Phi]^6 u^5)/10368-(5267 I Sqrt[5/7] u^2 \[Nu])/13824+(1451 I Sqrt[5/7] p\[Phi]^2 u^3 \[Nu])/2304-(1331 I Sqrt[5/7] p\[Phi]^4 u^4 \[Nu])/1536+(1271 I Sqrt[5/7] p\[Phi]^6 u^5 \[Nu])/3456)+prr^2 ((7823 Sqrt[5/7] p\[Phi] u^3)/13824-(851 Sqrt[5/7] p\[Phi]^3 u^4)/4608+(731 Sqrt[5/7] p\[Phi]^5 u^5)/4608-(53 Sqrt[35] p\[Phi]^7 u^6)/13824-5/384 Sqrt[5/7] p\[Phi]^9 u^7-(7823 Sqrt[5/7] p\[Phi] u^3 \[Nu])/4608+(851 Sqrt[5/7] p\[Phi]^3 u^4 \[Nu])/1536-(731 Sqrt[5/7] p\[Phi]^5 u^5 \[Nu])/1536+(53 Sqrt[35] p\[Phi]^7 u^6 \[Nu])/4608+5/128 Sqrt[5/7] p\[Phi]^9 u^7 \[Nu])+prr (-((289 I Sqrt[7/5] u^3)/1536)-(42751 I Sqrt[5/7] p\[Phi]^2 u^4)/27648+(911 I Sqrt[5/7] p\[Phi]^4 u^5)/3456-(851 I Sqrt[5/7] p\[Phi]^6 u^6)/4608+(731 I Sqrt[5/7] p\[Phi]^8 u^7)/13824-(53 I Sqrt[7/5] p\[Phi]^10 u^8)/27648+289/512 I Sqrt[7/5] u^3 \[Nu]+(42751 I Sqrt[5/7] p\[Phi]^2 u^4 \[Nu])/9216-(911 I Sqrt[5/7] p\[Phi]^4 u^5 \[Nu])/1152+(851 I Sqrt[5/7] p\[Phi]^6 u^6 \[Nu])/1536-(731 I Sqrt[5/7] p\[Phi]^8 u^7 \[Nu])/4608+(53 I Sqrt[7/5] p\[Phi]^10 u^8 \[Nu])/9216)));
htailQK[4,3]=0;
htailQK[4,2]=(8 \[Nu] Sqrt[\[Pi]/5]) E^(- 2 I \[Phi])(\[Eta]^5 (-((41 I p\[Phi] u^4)/(24 Sqrt[5]))+(11 I p\[Phi]^3 u^5)/(8 Sqrt[5])+(41 I p\[Phi] u^4 \[Nu])/(8 Sqrt[5])-(33 I p\[Phi]^3 u^5 \[Nu])/(8 Sqrt[5])+prr^3 (-(u^2/(4 Sqrt[5]))+(3 u^2 \[Nu])/(4 Sqrt[5]))+prr^2 ((3 I p\[Phi] u^3)/(4 Sqrt[5])-(9 I p\[Phi] u^3 \[Nu])/(4 Sqrt[5]))+prr ((11 u^3)/(12 Sqrt[5])+(3 p\[Phi]^2 u^4)/(8 Sqrt[5])-(11 u^3 \[Nu])/(4 Sqrt[5])-(9 p\[Phi]^2 u^4 \[Nu])/(8 Sqrt[5]))+\[Pi] ((20783 p\[Phi] u^4)/(20736 Sqrt[5])-(5029 Sqrt[5] p\[Phi]^3 u^5)/16128+(2915 Sqrt[5] p\[Phi]^5 u^6)/8064-(28165 Sqrt[5] p\[Phi]^7 u^7)/72576+(3833 Sqrt[5] p\[Phi]^9 u^8)/16128-(6389 p\[Phi]^11 u^9)/(16128 Sqrt[5])+(409 Sqrt[5] p\[Phi]^13 u^10)/36288-(20783 p\[Phi] u^4 \[Nu])/(6912 Sqrt[5])+(5029 Sqrt[5] p\[Phi]^3 u^5 \[Nu])/5376-(2915 Sqrt[5] p\[Phi]^5 u^6 \[Nu])/2688+(28165 Sqrt[5] p\[Phi]^7 u^7 \[Nu])/24192-(3833 Sqrt[5] p\[Phi]^9 u^8 \[Nu])/5376+(6389 p\[Phi]^11 u^9 \[Nu])/(5376 Sqrt[5])-(409 Sqrt[5] p\[Phi]^13 u^10 \[Nu])/12096+prr^6 (-((157 p\[Phi] u)/(24192 Sqrt[5]))+(157 p\[Phi] u \[Nu])/(8064 Sqrt[5]))+prr^5 (-((I u)/(54 Sqrt[5]))-(13 I p\[Phi]^2 u^2)/(1792 Sqrt[5])+(I u \[Nu])/(18 Sqrt[5])+(39 I p\[Phi]^2 u^2 \[Nu])/(1792 Sqrt[5]))+prr^4 ((1105 Sqrt[5] p\[Phi] u^2)/48384-(1171 Sqrt[5] p\[Phi]^3 u^3)/48384+3/896 Sqrt[5] p\[Phi]^5 u^4-(1105 Sqrt[5] p\[Phi] u^2 \[Nu])/16128+(1171 Sqrt[5] p\[Phi]^3 u^3 \[Nu])/16128-9/896 Sqrt[5] p\[Phi]^5 u^4 \[Nu])+prr^3 ((305 I Sqrt[5] u^2)/72576-(157 I Sqrt[5] p\[Phi]^2 u^3)/4032+(355 I Sqrt[5] p\[Phi]^4 u^4)/24192+(5 I Sqrt[5] p\[Phi]^6 u^5)/9072-(305 I Sqrt[5] u^2 \[Nu])/24192+(157 I Sqrt[5] p\[Phi]^2 u^3 \[Nu])/1344-(355 I Sqrt[5] p\[Phi]^4 u^4 \[Nu])/8064-(5 I Sqrt[5] p\[Phi]^6 u^5 \[Nu])/3024)+prr^2 (-((503 Sqrt[5] p\[Phi] u^3)/3456)+(505 Sqrt[5] p\[Phi]^3 u^4)/2688-(1471 Sqrt[5] p\[Phi]^5 u^5)/8064+(293 Sqrt[5] p\[Phi]^7 u^6)/3456-(65 Sqrt[5] p\[Phi]^9 u^7)/4032+(503 Sqrt[5] p\[Phi] u^3 \[Nu])/1152-505/896 Sqrt[5] p\[Phi]^3 u^4 \[Nu]+(1471 Sqrt[5] p\[Phi]^5 u^5 \[Nu])/2688-(293 Sqrt[5] p\[Phi]^7 u^6 \[Nu])/1152+(65 Sqrt[5] p\[Phi]^9 u^7 \[Nu])/1344)+prr ((1751 I u^3)/(8064 Sqrt[5])+(8111 I Sqrt[5] p\[Phi]^2 u^4)/48384-(449 I Sqrt[5] p\[Phi]^4 u^5)/3024+(643 I Sqrt[5] p\[Phi]^6 u^6)/8064-(541 I Sqrt[5] p\[Phi]^8 u^7)/24192+(739 I p\[Phi]^10 u^8)/(48384 Sqrt[5])-(1751 I u^3 \[Nu])/(2688 Sqrt[5])-(8111 I Sqrt[5] p\[Phi]^2 u^4 \[Nu])/16128+(449 I Sqrt[5] p\[Phi]^4 u^5 \[Nu])/1008-(643 I Sqrt[5] p\[Phi]^6 u^6 \[Nu])/2688+(541 I Sqrt[5] p\[Phi]^8 u^7 \[Nu])/8064-(739 I p\[Phi]^10 u^8 \[Nu])/(16128 Sqrt[5])))));
htailQK[4,1]=0;
htailQK[5,5]=0;
htailQK[5,4]=0;
htailQK[5,3]=0;
htailQK[5,2]=0;
htailQK[5,1]=0;
htailQK[6,6]=0;
htailQK[6,5]=0;
htailQK[6,4]=0;
htailQK[6,3]=0;
htailQK[6,2]=0;
htailQK[6,1]=0;


(* ::Subsection::Closed:: *)
(*hmemoQK[l, m] *)


hmemoQK[2,2]=8 E^(-2 I \[Phi]) Sqrt[\[Pi]/5] \[Nu] (\[Eta]^3 (-(475/252) I p\[Phi] u^3 \[Nu]+265/28 I p\[Phi]^3 u^4 \[Nu]-725/36 I p\[Phi]^5 u^5 \[Nu]+93/4 I p\[Phi]^7 u^6 \[Nu]-3865/252 I p\[Phi]^9 u^7 \[Nu]+689/126 I p\[Phi]^11 u^8 \[Nu]-23/28 I p\[Phi]^13 u^9 \[Nu]+prr^4 (1/42 I p\[Phi] u \[Nu]-1/42 I p\[Phi]^3 u^2 \[Nu]+1/126 I p\[Phi]^5 u^3 \[Nu])+prr^3 (-((u \[Nu])/21)+2/21 p\[Phi]^2 u^2 \[Nu]-4/63 p\[Phi]^4 u^3 \[Nu]+1/63 p\[Phi]^6 u^4 \[Nu])+prr^2 (65/84 I p\[Phi] u^2 \[Nu]-130/63 I p\[Phi]^3 u^3 \[Nu]+65/28 I p\[Phi]^5 u^4 \[Nu]-26/21 I p\[Phi]^7 u^5 \[Nu]+65/252 I p\[Phi]^9 u^6 \[Nu])+prr (-((23 u^2 \[Nu])/14)+767/126 p\[Phi]^2 u^3 \[Nu]-1195/126 p\[Phi]^4 u^4 \[Nu]+325/42 p\[Phi]^6 u^5 \[Nu]-137/42 p\[Phi]^8 u^6 \[Nu]+71/126 p\[Phi]^10 u^7 \[Nu]))+\[Eta]^5 ((3673177 I p\[Phi] u^4 \[Nu])/16128-(9928091 I p\[Phi]^3 u^5 \[Nu])/8064+(135064421 I p\[Phi]^5 u^6 \[Nu])/48384-(41009279 I p\[Phi]^7 u^7 \[Nu])/12096+(37301543 I p\[Phi]^9 u^8 \[Nu])/16128-(19990273 I p\[Phi]^11 u^9 \[Nu])/24192+(5339291 I p\[Phi]^13 u^10 \[Nu])/48384-(2763659 I p\[Phi] u^4 \[Nu]^2)/8064+(7213553 I p\[Phi]^3 u^5 \[Nu]^2)/4032-(31548677 I p\[Phi]^5 u^6 \[Nu]^2)/8064+1023047/224 I p\[Phi]^7 u^7 \[Nu]^2-(3421043 I p\[Phi]^9 u^8 \[Nu]^2)/1152+(3973649 I p\[Phi]^11 u^9 \[Nu]^2)/4032-(845099 I p\[Phi]^13 u^10 \[Nu]^2)/8064+prr^6 (-(97/72) I p\[Phi] u \[Nu]-(1369 I p\[Phi]^3 u^2 \[Nu])/16128-1/28 I p\[Phi]^5 u^3 \[Nu]+(773 I p\[Phi] u \[Nu]^2)/1512+(1921 I p\[Phi]^3 u^2 \[Nu]^2)/24192+1/18 I p\[Phi]^5 u^3 \[Nu]^2)+prr^5 (-((45991 u \[Nu])/8064)+(44519 p\[Phi]^2 u^2 \[Nu])/8064+2/9 p\[Phi]^4 u^3 \[Nu]-1/14 p\[Phi]^6 u^4 \[Nu]+(1991 u \[Nu]^2)/1344-(5077 p\[Phi]^2 u^2 \[Nu]^2)/4032-1/3 p\[Phi]^4 u^3 \[Nu]^2+1/9 p\[Phi]^6 u^4 \[Nu]^2)+prr^4 (-((417677 I p\[Phi] u^2 \[Nu])/16128)+(990629 I p\[Phi]^3 u^3 \[Nu])/24192-(282325 I p\[Phi]^5 u^4 \[Nu])/16128+(6085 I p\[Phi]^7 u^5 \[Nu])/4032-715/504 I p\[Phi]^9 u^6 \[Nu]+(174901 I p\[Phi] u^2 \[Nu]^2)/8064-5473/224 I p\[Phi]^3 u^3 \[Nu]^2+(11251 I p\[Phi]^5 u^4 \[Nu]^2)/2688+(2515 I p\[Phi]^7 u^5 \[Nu]^2)/4032+845/504 I p\[Phi]^9 u^6 \[Nu]^2)+prr^3 ((99881 u^2 \[Nu])/4032-(103847 p\[Phi]^2 u^3 \[Nu])/1728+(717665 p\[Phi]^4 u^4 \[Nu])/12096-(142937 p\[Phi]^6 u^5 \[Nu])/4032+409/28 p\[Phi]^8 u^6 \[Nu]-781/252 p\[Phi]^10 u^7 \[Nu]-(89099 u^2 \[Nu]^2)/2016+71987/672 p\[Phi]^2 u^3 \[Nu]^2-65339/672 p\[Phi]^4 u^4 \[Nu]^2+(92747 p\[Phi]^6 u^5 \[Nu]^2)/2016-965/63 p\[Phi]^8 u^6 \[Nu]^2+911/252 p\[Phi]^10 u^7 \[Nu]^2)+prr^2 (-((4278091 I p\[Phi] u^3 \[Nu])/43008)+(39590701 I p\[Phi]^3 u^4 \[Nu])/129024-(7486247 I p\[Phi]^5 u^5 \[Nu])/21504+(8498621 I p\[Phi]^7 u^6 \[Nu])/64512+(4983163 I p\[Phi]^9 u^7 \[Nu])/129024-(1598621 I p\[Phi]^11 u^8 \[Nu])/43008+299/56 I p\[Phi]^13 u^9 \[Nu]+(1024033 I p\[Phi] u^3 \[Nu]^2)/7168-(26373029 I p\[Phi]^3 u^4 \[Nu]^2)/64512+222275/512 I p\[Phi]^5 u^5 \[Nu]^2-(5064533 I p\[Phi]^7 u^6 \[Nu]^2)/32256-(2526931 I p\[Phi]^9 u^7 \[Nu]^2)/64512+(797269 I p\[Phi]^11 u^8 \[Nu]^2)/21504-69/14 I p\[Phi]^13 u^9 \[Nu]^2)+prr ((5644187 u^3 \[Nu])/24192-(2655167 p\[Phi]^2 u^4 \[Nu])/2688+(6897269 p\[Phi]^4 u^5 \[Nu])/4032-(2600881 p\[Phi]^6 u^6 \[Nu])/1728+(1784815 p\[Phi]^8 u^7 \[Nu])/2688-100321/896 p\[Phi]^10 u^8 \[Nu]-781/252 p\[Phi]^12 u^9 \[Nu]-(1472603 u^3 \[Nu]^2)/4032+(5998967 p\[Phi]^2 u^4 \[Nu]^2)/4032-1659109/672 p\[Phi]^4 u^5 \[Nu]^2+(4153495 p\[Phi]^6 u^6 \[Nu]^2)/2016-(3354823 p\[Phi]^8 u^7 \[Nu]^2)/4032+45331/448 p\[Phi]^10 u^8 \[Nu]^2+4673/252 p\[Phi]^12 u^9 \[Nu]^2-23/14 p\[Phi]^14 u^10 \[Nu]^2)+p\[Phi]^15 (299/56 I u^11 \[Nu]-345/28 I u^11 \[Nu]^2)));
hmemoQK[2,1]=0;
hmemoQK[3,3]=(8 \[Nu] Sqrt[\[Pi]/5]) E^(- 3 I \[Phi]) \[Eta]^4 (\[Pi] (prr^5 (-((1513 p\[Phi] u Sqrt[1-4 \[Nu]])/(1024 Sqrt[210]))+(4211 p\[Phi]^3 u^2 Sqrt[1-4 \[Nu]])/(3072 Sqrt[210]))+prr^4 (-((389 I Sqrt[15/14] u Sqrt[1-4 \[Nu]])/2048)+(3473 I Sqrt[5/42] p\[Phi]^2 u^2 Sqrt[1-4 \[Nu]])/3072-(2845 I Sqrt[5/42] p\[Phi]^4 u^3 Sqrt[1-4 \[Nu]])/6144)+prr^3 ((649 Sqrt[5/42] p\[Phi] u^2 Sqrt[1-4 \[Nu]])/1536-(2819 Sqrt[5/42] p\[Phi]^3 u^3 Sqrt[1-4 \[Nu]])/1536+(3091 Sqrt[5/42] p\[Phi]^5 u^4 Sqrt[1-4 \[Nu]])/1536-307/512 Sqrt[5/42] p\[Phi]^7 u^5 Sqrt[1-4 \[Nu]])+prr^2 ((3109 I Sqrt[5/42] u^2 Sqrt[1-4 \[Nu]])/6144-503/512 I Sqrt[5/42] p\[Phi]^2 u^3 Sqrt[1-4 \[Nu]]+(2381 I Sqrt[5/42] p\[Phi]^4 u^4 Sqrt[1-4 \[Nu]])/1024-(379 I Sqrt[35/6] p\[Phi]^6 u^5 Sqrt[1-4 \[Nu]])/1536+(775 I Sqrt[5/42] p\[Phi]^8 u^6 Sqrt[1-4 \[Nu]])/2048)+prr ((50933 p\[Phi] u^3 Sqrt[1-4 \[Nu]])/(3072 Sqrt[210])-(147 Sqrt[105/2] p\[Phi]^3 u^4 Sqrt[1-4 \[Nu]])/1024+(6589 Sqrt[5/42] p\[Phi]^5 u^5 Sqrt[1-4 \[Nu]])/1536-(4517 Sqrt[5/42] p\[Phi]^7 u^6 Sqrt[1-4 \[Nu]])/1536+(145 Sqrt[35/6] p\[Phi]^9 u^7 Sqrt[1-4 \[Nu]])/1024-(2173 p\[Phi]^11 u^8 Sqrt[1-4 \[Nu]])/(3072 Sqrt[210]))+(653 I prr^6 Sqrt[1-4 \[Nu]])/(2048 Sqrt[210])-(4763 I Sqrt[5/42] u^3 Sqrt[1-4 \[Nu]])/6144-(104863 I p\[Phi]^2 u^4 Sqrt[1-4 \[Nu]])/(3072 Sqrt[210])+(1853 I Sqrt[35/6] p\[Phi]^4 u^5 Sqrt[1-4 \[Nu]])/6144-1111/512 I Sqrt[5/42] p\[Phi]^6 u^6 Sqrt[1-4 \[Nu]]+(7627 I Sqrt[5/42] p\[Phi]^8 u^7 Sqrt[1-4 \[Nu]])/6144-(1171 I Sqrt[5/42] p\[Phi]^10 u^8 Sqrt[1-4 \[Nu]])/3072+(223 I Sqrt[7/30] p\[Phi]^12 u^9 Sqrt[1-4 \[Nu]])/6144)+prr^6 ((52612659 Sqrt[3/70] Sqrt[1-4 \[Nu]])/8192-(14348907 Sqrt[3/70] \[Gamma] Sqrt[1-4 \[Nu]])/2048)+prr^5 (-((157837977 I Sqrt[3/70] p\[Phi] u Sqrt[1-4 \[Nu]])/4096)+(157837977 I Sqrt[3/70] p\[Phi]^3 u^2 Sqrt[1-4 \[Nu]])/4096+(43046721 I Sqrt[3/70] p\[Phi] u \[Gamma] Sqrt[1-4 \[Nu]])/1024-(43046721 I Sqrt[3/70] p\[Phi]^3 u^2 \[Gamma] Sqrt[1-4 \[Nu]])/1024)+prr^4 (-((157837977 Sqrt[15/14] u Sqrt[1-4 \[Nu]])/8192)+(157837977 Sqrt[15/14] p\[Phi]^2 u^2 Sqrt[1-4 \[Nu]])/4096-(157837977 Sqrt[15/14] p\[Phi]^4 u^3 Sqrt[1-4 \[Nu]])/8192+(43046721 Sqrt[15/14] u \[Gamma] Sqrt[1-4 \[Nu]])/2048-(43046721 Sqrt[15/14] p\[Phi]^2 u^2 \[Gamma] Sqrt[1-4 \[Nu]])/1024+(43046721 Sqrt[15/14] p\[Phi]^4 u^3 \[Gamma] Sqrt[1-4 \[Nu]])/2048)+prr^3 ((52612659 I Sqrt[15/14] p\[Phi] u^2 Sqrt[1-4 \[Nu]])/2048-(157837977 I Sqrt[15/14] p\[Phi]^3 u^3 Sqrt[1-4 \[Nu]])/2048+(157837977 I Sqrt[15/14] p\[Phi]^5 u^4 Sqrt[1-4 \[Nu]])/2048-(52612659 I Sqrt[15/14] p\[Phi]^7 u^5 Sqrt[1-4 \[Nu]])/2048-14348907/512 I Sqrt[15/14] p\[Phi] u^2 \[Gamma] Sqrt[1-4 \[Nu]]+43046721/512 I Sqrt[15/14] p\[Phi]^3 u^3 \[Gamma] Sqrt[1-4 \[Nu]]-43046721/512 I Sqrt[15/14] p\[Phi]^5 u^4 \[Gamma] Sqrt[1-4 \[Nu]]+14348907/512 I Sqrt[15/14] p\[Phi]^7 u^5 \[Gamma] Sqrt[1-4 \[Nu]])+prr^2 ((2367598327 u^2 Sqrt[1-4 \[Nu]])/(8192 Sqrt[210])-(157837977 Sqrt[15/14] p\[Phi]^2 u^3 Sqrt[1-4 \[Nu]])/2048+(473513931 Sqrt[15/14] p\[Phi]^4 u^4 Sqrt[1-4 \[Nu]])/4096-(157837977 Sqrt[15/14] p\[Phi]^6 u^5 Sqrt[1-4 \[Nu]])/2048+(157837977 Sqrt[15/14] p\[Phi]^8 u^6 Sqrt[1-4 \[Nu]])/8192-(43046721 Sqrt[15/14] u^2 \[Gamma] Sqrt[1-4 \[Nu]])/2048+43046721/512 Sqrt[15/14] p\[Phi]^2 u^3 \[Gamma] Sqrt[1-4 \[Nu]]-(129140163 Sqrt[15/14] p\[Phi]^4 u^4 \[Gamma] Sqrt[1-4 \[Nu]])/1024+43046721/512 Sqrt[15/14] p\[Phi]^6 u^5 \[Gamma] Sqrt[1-4 \[Nu]]-(43046721 Sqrt[15/14] p\[Phi]^8 u^6 \[Gamma] Sqrt[1-4 \[Nu]])/2048)+prr (-((473585611 I p\[Phi] u^3 Sqrt[1-4 \[Nu]])/(4096 Sqrt[210]))+(157837977 I Sqrt[15/14] p\[Phi]^3 u^4 Sqrt[1-4 \[Nu]])/4096-(157837977 I Sqrt[15/14] p\[Phi]^5 u^5 Sqrt[1-4 \[Nu]])/2048+(157837977 I Sqrt[15/14] p\[Phi]^7 u^6 Sqrt[1-4 \[Nu]])/2048-(157837977 I Sqrt[15/14] p\[Phi]^9 u^7 Sqrt[1-4 \[Nu]])/4096+(157837977 I Sqrt[3/70] p\[Phi]^11 u^8 Sqrt[1-4 \[Nu]])/4096+(43046721 I Sqrt[3/70] p\[Phi] u^3 \[Gamma] Sqrt[1-4 \[Nu]])/1024-(43046721 I Sqrt[15/14] p\[Phi]^3 u^4 \[Gamma] Sqrt[1-4 \[Nu]])/1024+43046721/512 I Sqrt[15/14] p\[Phi]^5 u^5 \[Gamma] Sqrt[1-4 \[Nu]]-43046721/512 I Sqrt[15/14] p\[Phi]^7 u^6 \[Gamma] Sqrt[1-4 \[Nu]]+(43046721 I Sqrt[15/14] p\[Phi]^9 u^7 \[Gamma] Sqrt[1-4 \[Nu]])/1024-(43046721 I Sqrt[3/70] p\[Phi]^11 u^8 \[Gamma] Sqrt[1-4 \[Nu]])/1024)-(157895321 u^3 Sqrt[1-4 \[Nu]])/(8192 Sqrt[210])+(473349067 p\[Phi]^2 u^4 Sqrt[1-4 \[Nu]])/(4096 Sqrt[210])-(157837977 Sqrt[15/14] p\[Phi]^4 u^5 Sqrt[1-4 \[Nu]])/8192+(52612659 Sqrt[15/14] p\[Phi]^6 u^6 Sqrt[1-4 \[Nu]])/2048-(157837977 Sqrt[15/14] p\[Phi]^8 u^7 Sqrt[1-4 \[Nu]])/8192+(157837977 Sqrt[3/70] p\[Phi]^10 u^8 Sqrt[1-4 \[Nu]])/4096-(52612659 Sqrt[3/70] p\[Phi]^12 u^9 Sqrt[1-4 \[Nu]])/8192+(14348907 Sqrt[3/70] u^3 \[Gamma] Sqrt[1-4 \[Nu]])/2048-(43046721 Sqrt[3/70] p\[Phi]^2 u^4 \[Gamma] Sqrt[1-4 \[Nu]])/1024+(43046721 Sqrt[15/14] p\[Phi]^4 u^5 \[Gamma] Sqrt[1-4 \[Nu]])/2048-14348907/512 Sqrt[15/14] p\[Phi]^6 u^6 \[Gamma] Sqrt[1-4 \[Nu]]+(43046721 Sqrt[15/14] p\[Phi]^8 u^7 \[Gamma] Sqrt[1-4 \[Nu]])/2048-(43046721 Sqrt[3/70] p\[Phi]^10 u^8 \[Gamma] Sqrt[1-4 \[Nu]])/1024+(14348907 Sqrt[3/70] p\[Phi]^12 u^9 \[Gamma] Sqrt[1-4 \[Nu]])/2048+(prr^5 ((79 I p\[Phi] u Sqrt[1-4 \[Nu]])/(1296 Sqrt[210])-(79 I p\[Phi]^3 u^2 Sqrt[1-4 \[Nu]])/(2592 Sqrt[210]))+prr^4 (-((79 u Sqrt[1-4 \[Nu]])/(432 Sqrt[210]))+(79 p\[Phi]^2 u^2 Sqrt[1-4 \[Nu]])/(288 Sqrt[210])-(79 p\[Phi]^4 u^3 Sqrt[1-4 \[Nu]])/(864 Sqrt[210]))+prr^3 ((5143 I p\[Phi] u^2 Sqrt[1-4 \[Nu]])/(1296 Sqrt[210])-(211 I p\[Phi]^3 u^3 Sqrt[1-4 \[Nu]])/(27 Sqrt[210])+(7517 I p\[Phi]^5 u^4 Sqrt[1-4 \[Nu]])/(1296 Sqrt[210])-(997 I p\[Phi]^7 u^5 Sqrt[1-4 \[Nu]])/(648 Sqrt[210]))+prr^2 (-((5459 u^2 Sqrt[1-4 \[Nu]])/(432 Sqrt[210]))+(49289 p\[Phi]^2 u^3 Sqrt[1-4 \[Nu]])/(1296 Sqrt[210])-3845/432 Sqrt[5/42] p\[Phi]^4 u^4 Sqrt[1-4 \[Nu]]+(10459 p\[Phi]^6 u^5 Sqrt[1-4 \[Nu]])/(432 Sqrt[210])-(3307 p\[Phi]^8 u^6 Sqrt[1-4 \[Nu]])/(648 Sqrt[210]))+prr (-((5459 I p\[Phi] u^3 Sqrt[1-4 \[Nu]])/(216 Sqrt[210]))+(3443 I p\[Phi]^3 u^4 Sqrt[1-4 \[Nu]])/(32 Sqrt[210])-7997/216 I Sqrt[5/42] p\[Phi]^5 u^5 Sqrt[1-4 \[Nu]]+(7741 I p\[Phi]^7 u^6 Sqrt[1-4 \[Nu]])/(48 Sqrt[210])-769/54 I Sqrt[5/42] p\[Phi]^9 u^7 Sqrt[1-4 \[Nu]]+1571/864 I Sqrt[7/30] p\[Phi]^11 u^8 Sqrt[1-4 \[Nu]])+(5459 u^3 Sqrt[1-4 \[Nu]])/(648 Sqrt[210])-(114797 p\[Phi]^2 u^4 Sqrt[1-4 \[Nu]])/(2592 Sqrt[210])+(252901 p\[Phi]^4 u^5 Sqrt[1-4 \[Nu]])/(2592 Sqrt[210])-(21377 Sqrt[7/30] p\[Phi]^6 u^6 Sqrt[1-4 \[Nu]])/1296+(14347 Sqrt[7/30] p\[Phi]^8 u^7 Sqrt[1-4 \[Nu]])/1296-(72517 p\[Phi]^10 u^8 Sqrt[1-4 \[Nu]])/(2592 Sqrt[210])+(1571 Sqrt[7/30] p\[Phi]^12 u^9 Sqrt[1-4 \[Nu]])/2592) \[Nu]);
hmemoQK[3,2]=0;
hmemoQK[3,1]=(8 \[Nu] Sqrt[\[Pi]/5]) E^(- I \[Phi]) \[Eta]^4 (prr^5 (-((653 I p\[Phi] u Sqrt[1-4 \[Nu]])/(1080 Sqrt[14]))+(653 I p\[Phi]^3 u^2 Sqrt[1-4 \[Nu]])/(2160 Sqrt[14]))+prr^4 ((653 u Sqrt[1-4 \[Nu]])/(1080 Sqrt[14])-(653 p\[Phi]^2 u^2 Sqrt[1-4 \[Nu]])/(720 Sqrt[14])+(653 p\[Phi]^4 u^3 Sqrt[1-4 \[Nu]])/(2160 Sqrt[14]))+prr^3 (-((13343 I p\[Phi] u^2 Sqrt[1-4 \[Nu]])/(360 Sqrt[14]))+(20341 I p\[Phi]^3 u^3 Sqrt[1-4 \[Nu]])/(270 Sqrt[14])-(15419 I p\[Phi]^5 u^4 Sqrt[1-4 \[Nu]])/(270 Sqrt[14])+1181/540 I Sqrt[7/2] p\[Phi]^7 u^5 Sqrt[1-4 \[Nu]])+prr^2 ((13343 u^2 Sqrt[1-4 \[Nu]])/(360 Sqrt[14])-(121393 p\[Phi]^2 u^3 Sqrt[1-4 \[Nu]])/(1080 Sqrt[14])+596/9 Sqrt[2/7] p\[Phi]^4 u^4 Sqrt[1-4 \[Nu]]-(869 p\[Phi]^6 u^5 Sqrt[1-4 \[Nu]])/(12 Sqrt[14])+1181/540 Sqrt[7/2] p\[Phi]^8 u^6 Sqrt[1-4 \[Nu]])+prr (-((7181 I p\[Phi] u^3 Sqrt[1-4 \[Nu]])/(36 Sqrt[14]))+(1694477 I p\[Phi]^3 u^4 Sqrt[1-4 \[Nu]])/(2160 Sqrt[14])-(11629 I p\[Phi]^5 u^5 Sqrt[1-4 \[Nu]])/(9 Sqrt[14])+(118451 I p\[Phi]^7 u^6 Sqrt[1-4 \[Nu]])/(108 Sqrt[14])-32131/135 I Sqrt[2/7] p\[Phi]^9 u^7 Sqrt[1-4 \[Nu]]+8647/720 I Sqrt[7/2] p\[Phi]^11 u^8 Sqrt[1-4 \[Nu]])+(7181 u^3 Sqrt[1-4 \[Nu]])/(36 Sqrt[14])-(2125337 p\[Phi]^2 u^4 Sqrt[1-4 \[Nu]])/(2160 Sqrt[14])+(4485437 p\[Phi]^4 u^5 Sqrt[1-4 \[Nu]])/(2160 Sqrt[14])-36857/108 Sqrt[7/2] p\[Phi]^6 u^6 Sqrt[1-4 \[Nu]]+13481/60 Sqrt[7/2] p\[Phi]^8 u^7 Sqrt[1-4 \[Nu]]-(1209779 p\[Phi]^10 u^8 Sqrt[1-4 \[Nu]])/(2160 Sqrt[14])+8647/720 Sqrt[7/2] p\[Phi]^12 u^9 Sqrt[1-4 \[Nu]]) \[Nu];
hmemoQK[4,4]=(8 \[Nu] Sqrt[\[Pi]/5]) E^(- 4 I \[Phi])(((25 I Sqrt[5/7] p\[Phi] u^3)/3456-(275 I Sqrt[5/7] p\[Phi]^3 u^4)/6912+5/384 I Sqrt[35] p\[Phi]^5 u^5-(55 I Sqrt[35] p\[Phi]^7 u^6)/3456+(265 I Sqrt[5/7] p\[Phi]^9 u^7)/3456-(65 I Sqrt[5/7] p\[Phi]^11 u^8)/2304+(5 I Sqrt[5/7] p\[Phi]^13 u^9)/1152+prr^4 ((5 I Sqrt[5/7] p\[Phi] u)/2304-(5 I Sqrt[5/7] p\[Phi]^3 u^2)/2304+(5 I Sqrt[5/7] p\[Phi]^5 u^3)/6912)+prr^3 (-(5/576) Sqrt[5/7] u+5/288 Sqrt[5/7] p\[Phi]^2 u^2-5/432 Sqrt[5/7] p\[Phi]^4 u^3+(5 Sqrt[5/7] p\[Phi]^6 u^4)/1728)+prr^2 (-(5/192) I Sqrt[5/7] p\[Phi] u^2+25/288 I Sqrt[5/7] p\[Phi]^3 u^3-(125 I Sqrt[5/7] p\[Phi]^5 u^4)/1152+5/576 I Sqrt[35] p\[Phi]^7 u^5-5/384 I Sqrt[5/7] p\[Phi]^9 u^6)+prr (5/288 Sqrt[5/7] u^2-65/864 Sqrt[5/7] p\[Phi]^2 u^3+25/192 Sqrt[5/7] p\[Phi]^4 u^4-65/576 Sqrt[5/7] p\[Phi]^6 u^5+(85 Sqrt[5/7] p\[Phi]^8 u^6)/1728-5/576 Sqrt[5/7] p\[Phi]^10 u^7)) \[Eta]^3 \[Nu]+\[Eta]^5 (((121431 I p\[Phi] u^4)/(112640 Sqrt[35])-(7827361 I p\[Phi]^3 u^5)/(1520640 Sqrt[35])+(11260223 I p\[Phi]^5 u^6)/(1013760 Sqrt[35])-(3269633 I p\[Phi]^7 u^7)/(253440 Sqrt[35])+(1294387 I Sqrt[7/5] p\[Phi]^9 u^8)/1013760-(5857501 I p\[Phi]^11 u^9)/(1520640 Sqrt[35])+(3130807 I p\[Phi]^13 u^10)/(3041280 Sqrt[35])-(65 I Sqrt[5/7] p\[Phi]^15 u^11)/2304+prr^6 ((17357 I p\[Phi] u)/(202752 Sqrt[35])+(5 I Sqrt[35] p\[Phi]^3 u^2)/4608-(5 I Sqrt[5/7] p\[Phi]^5 u^3)/1536)+prr^5 (-((155471 u)/(152064 Sqrt[35]))+(130171 p\[Phi]^2 u^2)/(152064 Sqrt[35])+5/864 Sqrt[35] p\[Phi]^4 u^3-5/384 Sqrt[5/7] p\[Phi]^6 u^4)+prr^4 (-((414313 I p\[Phi] u^2)/(202752 Sqrt[35]))+(180823 I Sqrt[7/5] p\[Phi]^3 u^3)/304128-(534397 I p\[Phi]^5 u^4)/(608256 Sqrt[35])-(425 I Sqrt[5/7] p\[Phi]^7 u^5)/1536+55/768 I Sqrt[5/7] p\[Phi]^9 u^6)+prr^3 ((1229 Sqrt[35] u^2)/38016-(12007 p\[Phi]^2 u^3)/(2376 Sqrt[35])+(1889 Sqrt[7/5] p\[Phi]^4 u^4)/2304-(292031 p\[Phi]^6 u^5)/(380160 Sqrt[35])-15/64 Sqrt[5/7] p\[Phi]^8 u^6+(55 Sqrt[5/7] p\[Phi]^10 u^7)/1152)+prr ((2619307 u^3)/(760320 Sqrt[35])-(13445 Sqrt[5/7] p\[Phi]^2 u^4)/4608+(45649 Sqrt[5/7] p\[Phi]^4 u^5)/9504-(3869869 p\[Phi]^6 u^6)/(190080 Sqrt[35])+(7062673 p\[Phi]^8 u^7)/(760320 Sqrt[35])-(1686647 p\[Phi]^10 u^8)/(760320 Sqrt[35])+(55 Sqrt[5/7] p\[Phi]^12 u^9)/1152)+prr^2 (-((787741 I p\[Phi] u^3)/(202752 Sqrt[35]))+(1675099 I p\[Phi]^3 u^4)/(152064 Sqrt[35])-(6288467 I p\[Phi]^5 u^5)/(506880 Sqrt[35])+(101033 I Sqrt[7/5] p\[Phi]^7 u^6)/95040-(405499 I Sqrt[5/7] p\[Phi]^9 u^7)/608256+(1045 I Sqrt[5/7] p\[Phi]^11 u^8)/4608-(65 I Sqrt[5/7] p\[Phi]^13 u^9)/2304)) \[Nu]+(-((49537 I Sqrt[7/5] p\[Phi] u^4)/76032)+(656371 I p\[Phi]^3 u^5)/(25344 Sqrt[35])-(9383257 I p\[Phi]^5 u^6)/(152064 Sqrt[35])+(3017657 I p\[Phi]^7 u^7)/(38016 Sqrt[35])-(745111 I p\[Phi]^9 u^8)/(12672 Sqrt[35])+(265949 I Sqrt[7/5] p\[Phi]^11 u^9)/76032-(28279 I p\[Phi]^13 u^10)/(5632 Sqrt[35])+25/384 I Sqrt[5/7] p\[Phi]^15 u^11+prr^6 (-((41 I p\[Phi] u)/(8448 Sqrt[35]))-(55 I Sqrt[5/7] p\[Phi]^3 u^2)/4608+(5 I Sqrt[35] p\[Phi]^5 u^3)/6912)+prr^5 ((3271 u)/(12672 Sqrt[35])-(1469 p\[Phi]^2 u^2)/(19008 Sqrt[35])-(65 Sqrt[5/7] p\[Phi]^4 u^3)/1152+(65 Sqrt[5/7] p\[Phi]^6 u^4)/3456)+prr^4 (-((22081 I Sqrt[7/5] p\[Phi] u^2)/152064)+(16339 I Sqrt[7/5] p\[Phi]^3 u^3)/76032-(144763 I p\[Phi]^5 u^4)/(76032 Sqrt[35])+(355 I Sqrt[5/7] p\[Phi]^7 u^5)/1152-65/768 I Sqrt[5/7] p\[Phi]^9 u^6)+prr^3 ((863 u^2)/(144 Sqrt[35])-(6829 Sqrt[7/5] p\[Phi]^2 u^3)/3456+(41197 p\[Phi]^4 u^4)/(3456 Sqrt[35])-(703 p\[Phi]^6 u^5)/(128 Sqrt[35])+205/576 Sqrt[5/7] p\[Phi]^8 u^6-(85 Sqrt[5/7] p\[Phi]^10 u^7)/1152)+prr^2 ((265271 I Sqrt[5/7] p\[Phi] u^3)/76032-(626147 I Sqrt[5/7] p\[Phi]^3 u^4)/50688+(151193 I Sqrt[7/5] p\[Phi]^5 u^5)/12672-(2005481 I p\[Phi]^7 u^6)/(38016 Sqrt[35])+(378047 I p\[Phi]^9 u^7)/(25344 Sqrt[35])-(1375 I Sqrt[5/7] p\[Phi]^11 u^8)/4608+5/192 I Sqrt[5/7] p\[Phi]^13 u^9)+prr (-((32597 Sqrt[7/5] u^3)/19008)+(3713 Sqrt[35] p\[Phi]^2 u^4)/2376-(3825337 p\[Phi]^4 u^5)/(38016 Sqrt[35])+(3591961 p\[Phi]^6 u^6)/(38016 Sqrt[35])-(1772941 p\[Phi]^8 u^7)/(38016 Sqrt[35])+(82949 Sqrt[5/7] p\[Phi]^10 u^8)/38016-25/144 Sqrt[5/7] p\[Phi]^12 u^9+5/576 Sqrt[5/7] p\[Phi]^14 u^10)) \[Nu]^2));
hmemoQK[4,3]=0;
hmemoQK[4,2]=(8 \[Nu] Sqrt[\[Pi]/5]) E^(- 2 I \[Phi])((-((95 I Sqrt[5] p\[Phi] u^3)/3024)+53/336 I Sqrt[5] p\[Phi]^3 u^4-145/432 I Sqrt[5] p\[Phi]^5 u^5+(31 I p\[Phi]^7 u^6)/(16 Sqrt[5])-(773 I Sqrt[5] p\[Phi]^9 u^7)/3024+(689 I p\[Phi]^11 u^8)/(1512 Sqrt[5])-(23 I p\[Phi]^13 u^9)/(336 Sqrt[5])+prr^4 ((I p\[Phi] u)/(504 Sqrt[5])-(I p\[Phi]^3 u^2)/(504 Sqrt[5])+(I p\[Phi]^5 u^3)/(1512 Sqrt[5]))+prr^3 (-(u/(252 Sqrt[5]))+(p\[Phi]^2 u^2)/(126 Sqrt[5])-(p\[Phi]^4 u^3)/(189 Sqrt[5])+(p\[Phi]^6 u^4)/(756 Sqrt[5]))+prr^2 ((13 I Sqrt[5] p\[Phi] u^2)/1008-13/378 I Sqrt[5] p\[Phi]^3 u^3+13/336 I Sqrt[5] p\[Phi]^5 u^4-(13 I p\[Phi]^7 u^5)/(126 Sqrt[5])+(13 I Sqrt[5] p\[Phi]^9 u^6)/3024)+prr (-((23 u^2)/(168 Sqrt[5]))+(767 p\[Phi]^2 u^3)/(1512 Sqrt[5])-(239 Sqrt[5] p\[Phi]^4 u^4)/1512+65/504 Sqrt[5] p\[Phi]^6 u^5-(137 p\[Phi]^8 u^6)/(504 Sqrt[5])+(71 p\[Phi]^10 u^7)/(1512 Sqrt[5]))) \[Eta]^3 \[Nu]+\[Eta]^5 (((127890163 I p\[Phi] u^4)/(2128896 Sqrt[5])-(339760777 I p\[Phi]^3 u^5)/(1064448 Sqrt[5])+(303667225 I Sqrt[5] p\[Phi]^5 u^6)/2128896-(456074567 I p\[Phi]^7 u^7)/(532224 Sqrt[5])+(27555361 I Sqrt[5] p\[Phi]^9 u^8)/236544-(74875091 I p\[Phi]^11 u^9)/(354816 Sqrt[5])+(65905603 I p\[Phi]^13 u^10)/(2128896 Sqrt[5])+(299 I p\[Phi]^15 u^11)/(672 Sqrt[5])+prr^6 (-((97 I p\[Phi] u)/(864 Sqrt[5]))-(15511 I Sqrt[5] p\[Phi]^3 u^2)/2128896-(I p\[Phi]^5 u^3)/(336 Sqrt[5]))+prr^5 (-((88681 Sqrt[5] u)/1064448)+(427213 p\[Phi]^2 u^2)/(1064448 Sqrt[5])+(p\[Phi]^4 u^3)/(54 Sqrt[5])-(p\[Phi]^6 u^4)/(168 Sqrt[5]))+prr^4 (-((197147 I Sqrt[5] p\[Phi] u^2)/236544)+(1636039 I p\[Phi]^3 u^3)/(354816 Sqrt[5])-(486007 I p\[Phi]^5 u^4)/(2128896 Sqrt[5])-(2497 I Sqrt[5] p\[Phi]^7 u^5)/16128-(143 I Sqrt[5] p\[Phi]^9 u^6)/6048)+prr^3 ((1408801 u^2)/(177408 Sqrt[5])-(285859 Sqrt[5] p\[Phi]^2 u^3)/76032+(8438489 p\[Phi]^4 u^4)/(532224 Sqrt[5])-(3167411 p\[Phi]^6 u^5)/(532224 Sqrt[5])+(409 p\[Phi]^8 u^6)/(336 Sqrt[5])-(781 p\[Phi]^10 u^7)/(3024 Sqrt[5]))+prr ((4468237 Sqrt[5] u^3)/354816-(278104511 p\[Phi]^2 u^4)/(1064448 Sqrt[5])+(236522311 p\[Phi]^4 u^5)/(532224 Sqrt[5])-(29328169 p\[Phi]^6 u^6)/(76032 Sqrt[5])+(180474671 p\[Phi]^8 u^7)/(1064448 Sqrt[5])-(31573987 p\[Phi]^10 u^8)/(1064448 Sqrt[5])-(781 p\[Phi]^12 u^9)/(3024 Sqrt[5]))+prr^2 (-((81757283 I Sqrt[5] p\[Phi] u^3)/17031168)+(1197271619 I p\[Phi]^3 u^4)/(17031168 Sqrt[5])-(44217077 I Sqrt[5] p\[Phi]^5 u^5)/2838528+(55897111 I Sqrt[5] p\[Phi]^7 u^6)/8515584+(33106421 I p\[Phi]^9 u^7)/(17031168 Sqrt[5])-(2213081 I p\[Phi]^11 u^8)/(516096 Sqrt[5])+(299 I p\[Phi]^13 u^9)/(672 Sqrt[5]))) \[Nu]+(-((3001041 I p\[Phi] u^4)/(19712 Sqrt[5]))+(213217369 I p\[Phi]^3 u^5)/(266112 Sqrt[5])-(1906843 I Sqrt[5] p\[Phi]^5 u^6)/5376+(93631793 I p\[Phi]^7 u^7)/(44352 Sqrt[5])-(108107803 I p\[Phi]^9 u^8)/(76032 Sqrt[5])+(135881153 I p\[Phi]^11 u^9)/(266112 Sqrt[5])-(39562067 I p\[Phi]^13 u^10)/(532224 Sqrt[5])-23/112 I Sqrt[5] p\[Phi]^15 u^11+prr^6 ((773 I p\[Phi] u)/(18144 Sqrt[5])+(160033 I p\[Phi]^3 u^2)/(1596672 Sqrt[5])+(I p\[Phi]^5 u^3)/(216 Sqrt[5]))+prr^5 (-((5657 u)/(88704 Sqrt[5]))+(21899 p\[Phi]^2 u^2)/(266112 Sqrt[5])-(p\[Phi]^4 u^3)/(36 Sqrt[5])+(p\[Phi]^6 u^4)/(108 Sqrt[5]))+prr^4 ((2135363 I p\[Phi] u^2)/(266112 Sqrt[5])-(3059663 I p\[Phi]^3 u^3)/(532224 Sqrt[5])-(51067 I p\[Phi]^5 u^4)/(14784 Sqrt[5])+(301801 I Sqrt[5] p\[Phi]^7 u^5)/532224+(169 I Sqrt[5] p\[Phi]^9 u^6)/6048)+prr^3 (-((2910011 u^2)/(133056 Sqrt[5]))+(6867589 p\[Phi]^2 u^3)/(133056 Sqrt[5])-(1114565 Sqrt[5] p\[Phi]^4 u^4)/133056+(1745003 p\[Phi]^6 u^5)/(133056 Sqrt[5])-193/756 Sqrt[5] p\[Phi]^8 u^6+(911 p\[Phi]^10 u^7)/(3024 Sqrt[5]))+prr^2 ((250833721 I p\[Phi] u^3)/(4257792 Sqrt[5])-(714751157 I p\[Phi]^3 u^4)/(4257792 Sqrt[5])+(6162931 I p\[Phi]^5 u^5)/(33792 Sqrt[5])-(55644023 I p\[Phi]^7 u^6)/(709632 Sqrt[5])+(2314877 I p\[Phi]^9 u^7)/(4257792 Sqrt[5])+(9440677 I p\[Phi]^11 u^8)/(1419264 Sqrt[5])-(23 I p\[Phi]^13 u^9)/(56 Sqrt[5]))+prr (-((43013339 u^3)/(266112 Sqrt[5]))+(176650471 p\[Phi]^2 u^4)/(266112 Sqrt[5])-(49533877 p\[Phi]^4 u^5)/(44352 Sqrt[5])+(127428503 p\[Phi]^6 u^6)/(133056 Sqrt[5])-(110255543 p\[Phi]^8 u^7)/(266112 Sqrt[5])+(1239325 Sqrt[5] p\[Phi]^10 u^8)/88704+(4673 p\[Phi]^12 u^9)/(3024 Sqrt[5])-(23 p\[Phi]^14 u^10)/(168 Sqrt[5]))) \[Nu]^2));
hmemoQK[4,1]=0;
hmemoQK[5,5]=(8 \[Nu] Sqrt[\[Pi]/5]) E^(- 5 I \[Phi])(\[Eta]^4 (prr^5 ((5 I p\[Phi]^5 u^3 Sqrt[1-4 \[Nu]])/(288 Sqrt[66])-(5 I p\[Phi]^7 u^4 Sqrt[1-4 \[Nu]])/(384 Sqrt[66]))+prr^4 (-((25 p\[Phi]^4 u^3 Sqrt[1-4 \[Nu]])/(288 Sqrt[66]))+(175 p\[Phi]^6 u^4 Sqrt[1-4 \[Nu]])/(1152 Sqrt[66])-(25 p\[Phi]^8 u^5 Sqrt[1-4 \[Nu]])/(384 Sqrt[66]))+prr^2 ((25 u^2 Sqrt[1-4 \[Nu]])/(192 Sqrt[66])-25/576 Sqrt[11/6] p\[Phi]^2 u^3 Sqrt[1-4 \[Nu]]+(125 p\[Phi]^4 u^4 Sqrt[1-4 \[Nu]])/(192 Sqrt[66])-(25 p\[Phi]^6 u^5 Sqrt[1-4 \[Nu]])/(64 Sqrt[66])+(25 p\[Phi]^8 u^6 Sqrt[1-4 \[Nu]])/(288 Sqrt[66]))+prr^3 (-((25 I p\[Phi]^3 u^3 Sqrt[1-4 \[Nu]])/(144 Sqrt[66]))+25/576 I Sqrt[11/6] p\[Phi]^5 u^4 Sqrt[1-4 \[Nu]]-(125 I p\[Phi]^7 u^5 Sqrt[1-4 \[Nu]])/(288 Sqrt[66])+(25 I p\[Phi]^9 u^6 Sqrt[1-4 \[Nu]])/(192 Sqrt[66]))+prr ((25 I p\[Phi] u^3 Sqrt[1-4 \[Nu]])/(288 Sqrt[66])-(475 I p\[Phi]^3 u^4 Sqrt[1-4 \[Nu]])/(1152 Sqrt[66])+(25 I p\[Phi]^5 u^5 Sqrt[1-4 \[Nu]])/(32 Sqrt[66])-(425 I p\[Phi]^7 u^6 Sqrt[1-4 \[Nu]])/(576 Sqrt[66])+(25 I p\[Phi]^9 u^7 Sqrt[1-4 \[Nu]])/(72 Sqrt[66])-(25 I p\[Phi]^11 u^8 Sqrt[1-4 \[Nu]])/(384 Sqrt[66]))-(5 u^3 Sqrt[1-4 \[Nu]])/(288 Sqrt[66])+(115 p\[Phi]^2 u^4 Sqrt[1-4 \[Nu]])/(1152 Sqrt[66])-(25 Sqrt[11/6] p\[Phi]^4 u^5 Sqrt[1-4 \[Nu]])/1152+(175 p\[Phi]^6 u^6 Sqrt[1-4 \[Nu]])/(576 Sqrt[66])-(125 p\[Phi]^8 u^7 Sqrt[1-4 \[Nu]])/(576 Sqrt[66])+(95 p\[Phi]^10 u^8 Sqrt[1-4 \[Nu]])/(1152 Sqrt[66])-(5 p\[Phi]^12 u^9 Sqrt[1-4 \[Nu]])/(384 Sqrt[66])) \[Nu]);
hmemoQK[5,4]=0;
hmemoQK[5,3]=(8 \[Nu] Sqrt[\[Pi]/5]) E^(-3 I \[Phi])(\[Eta]^4 (prr^5 ((7 I p\[Phi] u Sqrt[1-4 \[Nu]])/(5184 Sqrt[330])-(7 I p\[Phi]^3 u^2 Sqrt[1-4 \[Nu]])/(10368 Sqrt[330]))+prr^4 (-((7 u Sqrt[1-4 \[Nu]])/(1728 Sqrt[330]))+(7 p\[Phi]^2 u^2 Sqrt[1-4 \[Nu]])/(1152 Sqrt[330])-(7 p\[Phi]^4 u^3 Sqrt[1-4 \[Nu]])/(3456 Sqrt[330]))+prr^3 ((1219 I p\[Phi] u^2 Sqrt[1-4 \[Nu]])/(5184 Sqrt[330])-(101 I p\[Phi]^3 u^3 Sqrt[1-4 \[Nu]])/(216 Sqrt[330])+(1811 I p\[Phi]^5 u^4 Sqrt[1-4 \[Nu]])/(5184 Sqrt[330])-(241 I p\[Phi]^7 u^5 Sqrt[1-4 \[Nu]])/(2592 Sqrt[330]))+prr^2 (-((1247 u^2 Sqrt[1-4 \[Nu]])/(1728 Sqrt[330]))+(11237 p\[Phi]^2 u^3 Sqrt[1-4 \[Nu]])/(5184 Sqrt[330])-(875 Sqrt[5/66] p\[Phi]^4 u^4 Sqrt[1-4 \[Nu]])/1728+(2377 p\[Phi]^6 u^5 Sqrt[1-4 \[Nu]])/(1728 Sqrt[330])-(751 p\[Phi]^8 u^6 Sqrt[1-4 \[Nu]])/(2592 Sqrt[330]))+prr (-((1247 I p\[Phi] u^3 Sqrt[1-4 \[Nu]])/(864 Sqrt[330]))+(2357 I p\[Phi]^3 u^4 Sqrt[1-4 \[Nu]])/(384 Sqrt[330])-1823/864 I Sqrt[5/66] p\[Phi]^5 u^5 Sqrt[1-4 \[Nu]]+(1763 I p\[Phi]^7 u^6 Sqrt[1-4 \[Nu]])/(192 Sqrt[330])-175/216 I Sqrt[5/66] p\[Phi]^9 u^7 Sqrt[1-4 \[Nu]]+(2501 I p\[Phi]^11 u^8 Sqrt[1-4 \[Nu]])/(3456 Sqrt[330]))+(1247 u^3 Sqrt[1-4 \[Nu]])/(2592 Sqrt[330])-(26201 p\[Phi]^2 u^4 Sqrt[1-4 \[Nu]])/(10368 Sqrt[330])+(5243 Sqrt[11/30] p\[Phi]^4 u^5 Sqrt[1-4 \[Nu]])/10368-(34097 p\[Phi]^6 u^6 Sqrt[1-4 \[Nu]])/(5184 Sqrt[330])+(22867 p\[Phi]^8 u^7 Sqrt[1-4 \[Nu]])/(5184 Sqrt[330])-(16501 p\[Phi]^10 u^8 Sqrt[1-4 \[Nu]])/(10368 Sqrt[330])+(2501 p\[Phi]^12 u^9 Sqrt[1-4 \[Nu]])/(10368 Sqrt[330])) \[Nu]);
hmemoQK[5,2]=0;
hmemoQK[5,1]=(8 \[Nu] Sqrt[\[Pi]/5]) E^(- I \[Phi])(\[Eta]^4 (prr^5 (-((59 I p\[Phi] u Sqrt[1-4 \[Nu]])/(864 Sqrt[385]))+(59 I p\[Phi]^3 u^2 Sqrt[1-4 \[Nu]])/(1728 Sqrt[385]))+prr^4 ((59 u Sqrt[1-4 \[Nu]])/(864 Sqrt[385])-(59 p\[Phi]^2 u^2 Sqrt[1-4 \[Nu]])/(576 Sqrt[385])+(59 p\[Phi]^4 u^3 Sqrt[1-4 \[Nu]])/(1728 Sqrt[385]))+prr^3 (-((1079 I p\[Phi] u^2 Sqrt[1-4 \[Nu]])/(288 Sqrt[385]))+(206 I p\[Phi]^3 u^3 Sqrt[1-4 \[Nu]])/(27 Sqrt[385])-(5003 I p\[Phi]^5 u^4 Sqrt[1-4 \[Nu]])/(864 Sqrt[385])+61/432 I Sqrt[11/35] p\[Phi]^7 u^5 Sqrt[1-4 \[Nu]])+prr^2 ((1079 u^2 Sqrt[1-4 \[Nu]])/(288 Sqrt[385])-(9829 p\[Phi]^2 u^3 Sqrt[1-4 \[Nu]])/(864 Sqrt[385])+773/288 Sqrt[5/77] p\[Phi]^4 u^4 Sqrt[1-4 \[Nu]]-47/32 Sqrt[5/77] p\[Phi]^6 u^5 Sqrt[1-4 \[Nu]]+61/432 Sqrt[11/35] p\[Phi]^8 u^6 Sqrt[1-4 \[Nu]])+prr (-(529/144) I Sqrt[5/77] p\[Phi] u^3 Sqrt[1-4 \[Nu]]+(125381 I p\[Phi]^3 u^4 Sqrt[1-4 \[Nu]])/(1728 Sqrt[385])-493/144 I Sqrt[35/11] p\[Phi]^5 u^5 Sqrt[1-4 \[Nu]]+2515/864 I Sqrt[35/11] p\[Phi]^7 u^6 Sqrt[1-4 \[Nu]]-683/108 I Sqrt[7/55] p\[Phi]^9 u^7 Sqrt[1-4 \[Nu]]+(4507 I p\[Phi]^11 u^8 Sqrt[1-4 \[Nu]])/(576 Sqrt[385]))+529/144 Sqrt[5/77] u^3 Sqrt[1-4 \[Nu]]-(157121 p\[Phi]^2 u^4 Sqrt[1-4 \[Nu]])/(1728 Sqrt[385])+(332441 p\[Phi]^4 u^5 Sqrt[1-4 \[Nu]])/(1728 Sqrt[385])-5473/864 Sqrt[35/11] p\[Phi]^6 u^6 Sqrt[1-4 \[Nu]]+6013/288 Sqrt[7/55] p\[Phi]^8 u^7 Sqrt[1-4 \[Nu]]-(90017 p\[Phi]^10 u^8 Sqrt[1-4 \[Nu]])/(1728 Sqrt[385])+(4507 p\[Phi]^12 u^9 Sqrt[1-4 \[Nu]])/(576 Sqrt[385])) \[Nu]);
hmemoQK[6,6]=(8 \[Nu] Sqrt[\[Pi]/5]) E^(-6 I \[Phi])(\[Eta]^5 ((-((475 I p\[Phi] u^4)/(110592 Sqrt[143]))+(475 I prr^6 p\[Phi]^7 u^4)/(110592 Sqrt[143])+(475 I p\[Phi]^3 u^5)/(18432 Sqrt[143])-(2375 I p\[Phi]^5 u^6)/(36864 Sqrt[143])+(2375 I p\[Phi]^7 u^7)/(27648 Sqrt[143])-(2375 I p\[Phi]^9 u^8)/(36864 Sqrt[143])+(475 I p\[Phi]^11 u^9)/(18432 Sqrt[143])-(475 I p\[Phi]^13 u^10)/(110592 Sqrt[143])+prr^5 (-((475 p\[Phi]^6 u^4)/(18432 Sqrt[143]))+(475 p\[Phi]^8 u^5)/(18432 Sqrt[143]))+prr^4 (-((2375 I p\[Phi]^5 u^4)/(36864 Sqrt[143]))+(2375 I p\[Phi]^7 u^5)/(18432 Sqrt[143])-(2375 I p\[Phi]^9 u^6)/(36864 Sqrt[143]))+prr^3 ((2375 p\[Phi]^4 u^4)/(27648 Sqrt[143])-(2375 p\[Phi]^6 u^5)/(9216 Sqrt[143])+(2375 p\[Phi]^8 u^6)/(9216 Sqrt[143])-(2375 p\[Phi]^10 u^7)/(27648 Sqrt[143]))+prr (-((475 u^3)/(18432 Sqrt[143]))+(2375 p\[Phi]^2 u^4)/(18432 Sqrt[143])-(2375 p\[Phi]^4 u^5)/(9216 Sqrt[143])+(2375 p\[Phi]^6 u^6)/(9216 Sqrt[143])-(2375 p\[Phi]^8 u^7)/(18432 Sqrt[143])+(475 p\[Phi]^10 u^8)/(18432 Sqrt[143]))+prr^2 ((2375 I p\[Phi]^3 u^4)/(36864 Sqrt[143])-(2375 I p\[Phi]^5 u^5)/(9216 Sqrt[143])+(2375 I p\[Phi]^7 u^6)/(6144 Sqrt[143])-(2375 I p\[Phi]^9 u^7)/(9216 Sqrt[143])+(2375 I p\[Phi]^11 u^8)/(36864 Sqrt[143]))) \[Nu]+((25 I p\[Phi] u^4)/(1728 Sqrt[143])-(25 I prr^6 p\[Phi]^7 u^4)/(1728 Sqrt[143])-(25 I p\[Phi]^3 u^5)/(288 Sqrt[143])+(125 I p\[Phi]^5 u^6)/(576 Sqrt[143])-(125 I p\[Phi]^7 u^7)/(432 Sqrt[143])+(125 I p\[Phi]^9 u^8)/(576 Sqrt[143])-(25 I p\[Phi]^11 u^9)/(288 Sqrt[143])+(25 I p\[Phi]^13 u^10)/(1728 Sqrt[143])+prr^5 ((25 p\[Phi]^6 u^4)/(288 Sqrt[143])-(25 p\[Phi]^8 u^5)/(288 Sqrt[143]))+prr^4 ((125 I p\[Phi]^5 u^4)/(576 Sqrt[143])-(125 I p\[Phi]^7 u^5)/(288 Sqrt[143])+(125 I p\[Phi]^9 u^6)/(576 Sqrt[143]))+prr^3 (-((125 p\[Phi]^4 u^4)/(432 Sqrt[143]))+(125 p\[Phi]^6 u^5)/(144 Sqrt[143])-(125 p\[Phi]^8 u^6)/(144 Sqrt[143])+(125 p\[Phi]^10 u^7)/(432 Sqrt[143]))+prr ((25 u^3)/(288 Sqrt[143])-(125 p\[Phi]^2 u^4)/(288 Sqrt[143])+(125 p\[Phi]^4 u^5)/(144 Sqrt[143])-(125 p\[Phi]^6 u^6)/(144 Sqrt[143])+(125 p\[Phi]^8 u^7)/(288 Sqrt[143])-(25 p\[Phi]^10 u^8)/(288 Sqrt[143]))+prr^2 (-((125 I p\[Phi]^3 u^4)/(576 Sqrt[143]))+(125 I p\[Phi]^5 u^5)/(144 Sqrt[143])-(125 I p\[Phi]^7 u^6)/(96 Sqrt[143])+(125 I p\[Phi]^9 u^7)/(144 Sqrt[143])-(125 I p\[Phi]^11 u^8)/(576 Sqrt[143]))) \[Nu]^2));
hmemoQK[6,5]=0;
hmemoQK[6,4]=(8 \[Nu] Sqrt[\[Pi]/5]) E^(- 4 I \[Phi])(\[Eta]^5 ((-((3 I Sqrt[3/26] prr^6 p\[Phi]^3 u^2)/22528)+(7003 I p\[Phi] u^4)/(67584 Sqrt[78])-(19603 I p\[Phi]^3 u^5)/(33792 Sqrt[78])+(274361 I p\[Phi]^5 u^6)/(202752 Sqrt[78])-(85361 I p\[Phi]^7 u^7)/(50688 Sqrt[78])+(26579 I p\[Phi]^9 u^8)/(22528 Sqrt[78])-(44749 I p\[Phi]^11 u^9)/(101376 Sqrt[78])+(13979 I p\[Phi]^13 u^10)/(202752 Sqrt[78])+prr^5 ((3 Sqrt[3/26] u)/11264-(3 Sqrt[3/26] p\[Phi]^2 u^2)/11264+(3 Sqrt[3/26] p\[Phi]^4 u^3)/11264-(3 Sqrt[3/26] p\[Phi]^6 u^4)/11264)+prr^4 ((3 I Sqrt[3/26] p\[Phi] u^2)/22528+(17899 I p\[Phi]^3 u^3)/(405504 Sqrt[78])-(3893 I p\[Phi]^5 u^4)/(135168 Sqrt[78])-(4705 I p\[Phi]^7 u^5)/(135168 Sqrt[78])+(3515 I p\[Phi]^9 u^6)/(135168 Sqrt[78]))+prr^3 (-((16493 u^2)/(405504 Sqrt[78]))+(38231 p\[Phi]^2 u^3)/(405504 Sqrt[78])-(26119 p\[Phi]^4 u^4)/(67584 Sqrt[78])+(169099 p\[Phi]^6 u^5)/(202752 Sqrt[78])-(95987 p\[Phi]^8 u^6)/(135168 Sqrt[78])+(84739 p\[Phi]^10 u^7)/(405504 Sqrt[78]))+prr ((13979 u^3)/(50688 Sqrt[78])-(635 p\[Phi]^2 u^4)/(512 Sqrt[78])+(1047 Sqrt[3/26] p\[Phi]^4 u^5)/1408-(25457 p\[Phi]^6 u^6)/(12672 Sqrt[78])+(15331 p\[Phi]^8 u^7)/(16896 Sqrt[78])-(2785 p\[Phi]^10 u^8)/(16896 Sqrt[78]))+prr^2 (-((3515 I p\[Phi] u^3)/(135168 Sqrt[78]))-(66515 I p\[Phi]^3 u^4)/(135168 Sqrt[78])+(133733 I p\[Phi]^5 u^5)/(67584 Sqrt[78])-(62297 I p\[Phi]^7 u^6)/(22528 Sqrt[78])+(76267 I p\[Phi]^9 u^7)/(45056 Sqrt[78])-(1345 I Sqrt[13/6] p\[Phi]^11 u^8)/45056)) \[Nu]+((I prr^6 p\[Phi]^3 u^2)/(704 Sqrt[78])-(931 I p\[Phi] u^4)/(2816 Sqrt[78])+(1303 I p\[Phi]^3 u^5)/(704 Sqrt[78])-(4559 I p\[Phi]^5 u^6)/(1056 Sqrt[78])+(11347 I p\[Phi]^7 u^7)/(2112 Sqrt[78])-(3533 I Sqrt[3/26] p\[Phi]^9 u^8)/2816+(1487 I p\[Phi]^11 u^9)/(1056 Sqrt[78])-(929 I p\[Phi]^13 u^10)/(4224 Sqrt[78])+prr^5 (-(u/(352 Sqrt[78]))+(p\[Phi]^2 u^2)/(352 Sqrt[78])-(p\[Phi]^4 u^3)/(352 Sqrt[78])+(p\[Phi]^6 u^4)/(352 Sqrt[78]))+prr^4 (-((I p\[Phi] u^2)/(704 Sqrt[78]))-(367 I Sqrt[13/6] p\[Phi]^3 u^3)/33792+(349 I Sqrt[3/26] p\[Phi]^5 u^4)/11264+(415 I Sqrt[3/26] p\[Phi]^7 u^5)/11264-(85 I p\[Phi]^9 u^6)/(1024 Sqrt[78]))+prr^3 ((4397 u^2)/(33792 Sqrt[78])-(10199 p\[Phi]^2 u^3)/(33792 Sqrt[78])+(2317 Sqrt[3/26] p\[Phi]^4 u^4)/5632-(44971 p\[Phi]^6 u^5)/(16896 Sqrt[78])+(25523 p\[Phi]^8 u^6)/(11264 Sqrt[78])-(22531 p\[Phi]^10 u^7)/(33792 Sqrt[78]))+prr (-((929 u^3)/(1056 Sqrt[78]))+(2785 p\[Phi]^2 u^4)/(704 Sqrt[78])-(5009 p\[Phi]^4 u^5)/(704 Sqrt[78])+(13531 p\[Phi]^6 u^6)/(2112 Sqrt[78])-679/704 Sqrt[3/26] p\[Phi]^8 u^7+(185 p\[Phi]^10 u^8)/(352 Sqrt[78]))+prr^2 ((85 I p\[Phi] u^3)/(1024 Sqrt[78])+(5895 I Sqrt[3/26] p\[Phi]^3 u^4)/11264-(35557 I p\[Phi]^5 u^5)/(5632 Sqrt[78])+(16563 I Sqrt[3/26] p\[Phi]^7 u^6)/5632-(60829 I p\[Phi]^9 u^7)/(11264 Sqrt[78])+(13945 I p\[Phi]^11 u^8)/(11264 Sqrt[78]))) \[Nu]^2));
hmemoQK[6,3]=0;
hmemoQK[6,2]=(8 \[Nu] Sqrt[\[Pi]/5]) E^(- 2 I \[Phi])(\[Eta]^5 ((-((93 I Sqrt[13/5] prr^6 p\[Phi] u)/315392)+(11742161 I p\[Phi] u^4)/(2838528 Sqrt[65])-(31010051 I p\[Phi]^3 u^5)/(1419264 Sqrt[65])+(413601421 I p\[Phi]^5 u^6)/(8515584 Sqrt[65])-(1360237 I Sqrt[13/5] p\[Phi]^7 u^7)/304128+(1067863 I Sqrt[5/13] p\[Phi]^9 u^8)/135168-(61418969 I p\[Phi]^11 u^9)/(4257792 Sqrt[65])+(18819763 I p\[Phi]^13 u^10)/(8515584 Sqrt[65])+prr^5 ((93 Sqrt[13/5] u)/157696-(93 Sqrt[13/5] p\[Phi]^2 u^2)/157696)+prr^3 ((486961 u^2)/(709632 Sqrt[65])-(3430489 p\[Phi]^2 u^3)/(2128896 Sqrt[65])+(2716369 p\[Phi]^4 u^4)/(2128896 Sqrt[65])-(248921 p\[Phi]^6 u^5)/(709632 Sqrt[65]))+prr^4 (-((605981 I p\[Phi] u^2)/(2838528 Sqrt[65]))+(330193 I p\[Phi]^3 u^3)/(4257792 Sqrt[65])+(584219 I p\[Phi]^5 u^4)/(2838528 Sqrt[65])-(541 I Sqrt[5/13] p\[Phi]^7 u^5)/21504)+prr ((18819763 u^3)/(4257792 Sqrt[65])-(44269 Sqrt[65] p\[Phi]^2 u^4)/157696+(2434493 p\[Phi]^4 u^5)/(78848 Sqrt[65])-(56813831 p\[Phi]^6 u^6)/(2128896 Sqrt[65])+(3329185 Sqrt[5/13] p\[Phi]^8 u^7)/1419264-(2966801 p\[Phi]^10 u^8)/(1419264 Sqrt[65]))+prr^2 (-((874227 I p\[Phi] u^3)/(630784 Sqrt[65]))+(6886739 I p\[Phi]^3 u^4)/(1892352 Sqrt[65])-(3153641 I p\[Phi]^5 u^5)/(946176 Sqrt[65])+(667327 I p\[Phi]^7 u^6)/(946176 Sqrt[65])+(158077 I p\[Phi]^9 u^7)/(270336 Sqrt[65])-(1265 I Sqrt[5/13] p\[Phi]^11 u^8)/24576)) \[Nu]+((9 I prr^6 p\[Phi] u)/(704 Sqrt[65])-(1757 I p\[Phi] u^4)/(132 Sqrt[65])+(74267 I p\[Phi]^3 u^5)/(1056 Sqrt[65])-6929/576 I Sqrt[13/5] p\[Phi]^5 u^6+(148307 I p\[Phi]^7 u^7)/(792 Sqrt[65])-4479/176 I Sqrt[5/13] p\[Phi]^9 u^8+(147233 I p\[Phi]^11 u^9)/(3168 Sqrt[65])-(45121 I p\[Phi]^13 u^10)/(6336 Sqrt[65])+prr^5 (-((9 u)/(352 Sqrt[65]))+(9 p\[Phi]^2 u^2)/(352 Sqrt[65]))+prr^3 (-((149 u^2)/(66 Sqrt[65]))+323/792 Sqrt[13/5] p\[Phi]^2 u^3-(13301 p\[Phi]^4 u^4)/(3168 Sqrt[65])+(1219 p\[Phi]^6 u^5)/(1056 Sqrt[65]))+prr^4 ((5933 I p\[Phi] u^2)/(8448 Sqrt[65])-(6473 I p\[Phi]^3 u^3)/(25344 Sqrt[65])-(5717 I p\[Phi]^5 u^4)/(8448 Sqrt[65])+(233 I Sqrt[5/13] p\[Phi]^7 u^5)/2816)+prr (-((45121 u^3)/(3168 Sqrt[65]))+2071/176 Sqrt[5/13] p\[Phi]^2 u^4-2697/352 Sqrt[13/5] p\[Phi]^4 u^5+(272839 p\[Phi]^6 u^6)/(3168 Sqrt[65])-1999/264 Sqrt[5/13] p\[Phi]^8 u^7+(7127 p\[Phi]^10 u^8)/(1056 Sqrt[65]))+prr^2 ((49941 I p\[Phi] u^3)/(11264 Sqrt[65])-(131129 I p\[Phi]^3 u^4)/(11264 Sqrt[65])+(60041 I p\[Phi]^5 u^5)/(5632 Sqrt[65])-(12697 I p\[Phi]^7 u^6)/(5632 Sqrt[65])-(21079 I p\[Phi]^9 u^7)/(11264 Sqrt[65])+(1855 I Sqrt[5/13] p\[Phi]^11 u^8)/11264)) \[Nu]^2));
hmemoQK[6,1]=0;


(* ::Subsection::Closed:: *)
(*hpadiabQK[l, m] *)


hpadiabQk[2,2]=8 E^(-2 I \[Phi]) Sqrt[\[Pi]/5] (-(53811/80) I prr^6 p\[Phi] u-(14952347 I p\[Phi] u^4)/9000+(146841689 I p\[Phi]^3 u^5)/18000-(62222567 I p\[Phi]^5 u^6)/3600+4017987/200 I p\[Phi]^7 u^7-6070009/450 I p\[Phi]^9 u^8+(89224889 I p\[Phi]^11 u^9)/18000-(14097919 I p\[Phi]^13 u^10)/18000+prr^5 ((12206171 u)/1800-(4483193 p\[Phi]^2 u^2)/800)+prr^4 (10008601/600 I p\[Phi] u^2-(114780787 I p\[Phi]^3 u^3)/3600+(55971121 I p\[Phi]^5 u^4)/3600)+prr^3 (-((21785401 u^2)/1200)+(34571749 p\[Phi]^2 u^3)/600-(214692649 p\[Phi]^4 u^4)/3600+(6222059 p\[Phi]^6 u^5)/300)+prr^2 (-((21851597 I p\[Phi] u^3)/3600)+(48531559 I p\[Phi]^3 u^4)/1800-39128203/900 I p\[Phi]^5 u^5+(55166819 I p\[Phi]^7 u^6)/1800-(28997147 I p\[Phi]^9 u^7)/3600)+prr ((13558101 u^3)/2000-(207786223 p\[Phi]^2 u^4)/7200+(46017217 p\[Phi]^4 u^5)/900-(166293283 p\[Phi]^6 u^6)/3600+(75947419 p\[Phi]^8 u^7)/3600-(138427943 p\[Phi]^10 u^8)/36000)) \[Eta]^5 \[Nu]^2;


(* ::Subsection::Closed:: *)
(*instNc[l, m] *)


instNc[2,2]:=1 + (\[Eta]^5*\[Nu]*(28*prr4dot*u + 2*r5dot*u + 112*prr2dot*r2dot*u^2 + 
     56*prrdot*r3dot*u^2 + 12*r2dot*r3dot*u^2 + 28*prr*r4dot*u^2 + 168*prr3dot*rdot*u^2 - 
     10*r4dot*rdot*u^2 - 56*prr*r2dot^2*u^3 + (14*I)*p\[Phi]*r4dot*u^3 - 
     112*prrdot*r2dot*rdot*u^3 - 84*r2dot^2*rdot*u^3 + 112*prr2dot*rdot^2*u^3 - 
     88*r3dot*rdot^2*u^3 + 72*prr2dot*u^4 + (42*I)*p\[Phi]*r2dot^2*u^4 + 
     (56*I)*p\[Phi]*r3dot*rdot*u^4 - 224*prr*r2dot*rdot^2*u^4 - 112*prrdot*rdot^3*u^4 - 
     24*r2dot*rdot^3*u^4 - (144*I)*p\[Phi]2dot*u^5 + (432*I)*p\[Phi]*r2dot*u^6 + 
     (288*I)*p\[Phi]dot*rdot*u^6 - (56*I)*prr3dot*u*\[CapitalOmega] + (168*I)*prrdot*r2dot*u^2*\[CapitalOmega] + 
     (24*I)*r2dot^2*u^2*\[CapitalOmega] - (56*I)*prr*r3dot*u^2*\[CapitalOmega] + (56*I)*prr2dot*rdot*u^2*\[CapitalOmega] + 
     (96*I)*r3dot*rdot*u^2*\[CapitalOmega] + 112*p\[Phi]*r3dot*u^3*\[CapitalOmega] + (560*I)*prr*r2dot*rdot*u^3*\[CapitalOmega] + 
     (784*I)*prrdot*rdot^2*u^3*\[CapitalOmega] + (336*I)*r2dot*rdot^2*u^3*\[CapitalOmega] - (288*I)*prrdot*u^4*\[CapitalOmega] + 
     336*p\[Phi]*r2dot*rdot*u^4*\[CapitalOmega] + (336*I)*prr*rdot^3*u^4*\[CapitalOmega] + (24*I)*rdot^4*u^4*\[CapitalOmega] - 
     576*p\[Phi]dot*u^5*\[CapitalOmega] + 1728*p\[Phi]*rdot*u^6*\[CapitalOmega] + 112*prr2dot*u*\[CapitalOmega]^2 - 32*r3dot*u*\[CapitalOmega]^2 + 
     112*prr*r2dot*u^2*\[CapitalOmega]^2 + 896*prrdot*rdot*u^2*\[CapitalOmega]^2 + 192*r2dot*rdot*u^2*\[CapitalOmega]^2 - 
     (280*I)*p\[Phi]*r2dot*u^3*\[CapitalOmega]^2 + 672*prr*rdot^2*u^3*\[CapitalOmega]^2 + 288*rdot^3*u^3*\[CapitalOmega]^2 - 
     288*prr*u^4*\[CapitalOmega]^2 - (280*I)*p\[Phi]*rdot^2*u^4*\[CapitalOmega]^2 - (224*I)*prrdot*u*\[CapitalOmega]^3 + 
     (56*I)*r2dot*u*\[CapitalOmega]^3 - (224*I)*prr*rdot*u^2*\[CapitalOmega]^3 - (264*I)*rdot^2*u^2*\[CapitalOmega]^3 - 
     224*p\[Phi]*rdot*u^3*\[CapitalOmega]^3 - 32*rdot*u*\[CapitalOmega]^4 + (56*I)*prrdot*u*\[CapitalOmega]2dot - (16*I)*r2dot*u*\[CapitalOmega]2dot + 
     (56*I)*prr*rdot*u^2*\[CapitalOmega]2dot + (64*I)*rdot^2*u^2*\[CapitalOmega]2dot + 112*p\[Phi]*rdot*u^3*\[CapitalOmega]2dot - 
     (112*I)*p\[Phi]*u^2*\[CapitalOmega]*\[CapitalOmega]2dot + (40*I)*\[CapitalOmega]^2*\[CapitalOmega]2dot + 14*p\[Phi]*u^2*\[CapitalOmega]3dot - 10*\[CapitalOmega]*\[CapitalOmega]3dot - 
     I*\[CapitalOmega]4dot + (56*I)*prr2dot*u*\[CapitalOmega]dot - (16*I)*r3dot*u*\[CapitalOmega]dot + (56*I)*prr*r2dot*u^2*\[CapitalOmega]dot + 
     (448*I)*prrdot*rdot*u^2*\[CapitalOmega]dot + (96*I)*r2dot*rdot*u^2*\[CapitalOmega]dot + 168*p\[Phi]*r2dot*u^3*\[CapitalOmega]dot + 
     (336*I)*prr*rdot^2*u^3*\[CapitalOmega]dot + (144*I)*rdot^3*u^3*\[CapitalOmega]dot - (144*I)*prr*u^4*\[CapitalOmega]dot + 
     168*p\[Phi]*rdot^2*u^4*\[CapitalOmega]dot + 336*prrdot*u*\[CapitalOmega]*\[CapitalOmega]dot - 96*r2dot*u*\[CapitalOmega]*\[CapitalOmega]dot + 
     336*prr*rdot*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 384*rdot^2*u^2*\[CapitalOmega]*\[CapitalOmega]dot - (672*I)*p\[Phi]*rdot*u^3*\[CapitalOmega]*\[CapitalOmega]dot - 
     280*p\[Phi]*u^2*\[CapitalOmega]^2*\[CapitalOmega]dot + 72*\[CapitalOmega]^3*\[CapitalOmega]dot - 20*\[CapitalOmega]2dot*\[CapitalOmega]dot - (84*I)*p\[Phi]*u^2*\[CapitalOmega]dot^2 + 
     (60*I)*\[CapitalOmega]*\[CapitalOmega]dot^2))/(42*u^2*(r2dot*u + rdot^2*u^2 - (4*I)*rdot*u*\[CapitalOmega] - 2*\[CapitalOmega]^2 - I*\[CapitalOmega]dot)) + 
  (\[Eta]^2*(9*prrdot^2*(3 + 5*\[Nu]) - (4*I)*prrdot*u*(5 + 6*\[Nu])*(p\[Phi]dot + p\[Phi]*rdot*u - 
       (2*I)*p\[Phi]*\[CapitalOmega]) - u*((2*I)*prr2dot*p\[Phi]*(5 + 6*\[Nu]) + 
       u*(-7*p\[Phi]dot^2*(1 + 3*\[Nu]) + 7*p\[Phi]^2*u*(1 + 3*\[Nu])*(r2dot + rdot*(rdot*u - (4*I)*\[CapitalOmega])) - 
         7*p\[Phi]*(1 + 3*\[Nu])*(p\[Phi]2dot - (4*I)*p\[Phi]dot*\[CapitalOmega]) + 3*(-19 + \[Nu])*(r2dot + 2*rdot^2*u - 
           (4*I)*rdot*\[CapitalOmega]))) + 3*prr^2*(2 + 15*\[Nu])*(r2dot*u + rdot^2*u^2 - (4*I)*rdot*u*\[CapitalOmega] - 
       2*\[CapitalOmega]^2 - I*\[CapitalOmega]dot) + prr*(9*prr2dot*(3 + 5*\[Nu]) - 
       (2*I)*(p\[Phi]2dot*u*(5 + 6*\[Nu]) + 18*prrdot*(3 + 5*\[Nu])*(I*rdot*u + \[CapitalOmega]) + 
         u*(5 + 6*\[Nu])*(p\[Phi]*r2dot*u + 2*p\[Phi]dot*(rdot*u - (2*I)*\[CapitalOmega]) - 
           (2*I)*p\[Phi]*(2*rdot*u*\[CapitalOmega] - (2*I)*\[CapitalOmega]^2 + \[CapitalOmega]dot))))))/
   (42*(r2dot*u + rdot^2*u^2 - (4*I)*rdot*u*\[CapitalOmega] - 2*\[CapitalOmega]^2 - I*\[CapitalOmega]dot)) - 
  (\[Eta]^4*(u*(6*prrdot^2*(21*p\[Phi]^2*u*(34 + 41*\[Nu] + 66*\[Nu]^2) - 2*(2407 + 3121*\[Nu] + 194*\[Nu]^2)) - 
       (4*I)*prrdot*u*(-(p\[Phi]dot*(10301 + 13808*\[Nu] + 400*\[Nu]^2 + 84*p\[Phi]^2*u*
             (-25 + 39*\[Nu] + 18*\[Nu]^2))) + 2*p\[Phi]*(6*rdot*u*(3*(-95 - 109*\[Nu] + 6*\[Nu]^2) + 
             7*p\[Phi]^2*u*(-5 + 27*\[Nu] + 18*\[Nu]^2)) + I*(10301 + 13808*\[Nu] + 400*\[Nu]^2 + 
             168*p\[Phi]^2*u*(-5 + 3*\[Nu]))*\[CapitalOmega])) + 
       u*((2*I)*prr2dot*p\[Phi]*(10301 + 13808*\[Nu] + 400*\[Nu]^2 + 168*p\[Phi]^2*u*(-5 + 3*\[Nu])) + 
         u*(2*p\[Phi]dot^2*(9527 + 19586*\[Nu] - 2660*\[Nu]^2) + 6*r2dot*(-5959 + 4478*\[Nu] + 892*\[Nu]^2) - 
           42*p\[Phi]^3*u*(4*p\[Phi]dot*rdot*u*(-5 + 109*\[Nu] + 143*\[Nu]^2) - 
             p\[Phi]2dot*(2 + 151*\[Nu] + 206*\[Nu]^2) + (4*I)*p\[Phi]dot*(2 + 151*\[Nu] + 206*\[Nu]^2)*\[CapitalOmega]) - 
           14*p\[Phi]*(2*p\[Phi]dot*rdot*u*(1703 + 3806*\[Nu] - 434*\[Nu]^2) + p\[Phi]2dot*(-1361 - 2798*\[Nu] + 380*
                \[Nu]^2) - (4*I)*p\[Phi]dot*(-1361 - 2798*\[Nu] + 380*\[Nu]^2)*\[CapitalOmega]) + 
           6*rdot*(rdot*u*(-12457 + 5162*\[Nu] + 874*\[Nu]^2) - (4*I)*(-5959 + 4478*\[Nu] + 892*\[Nu]^2)*
              \[CapitalOmega]) + 21*p\[Phi]^2*u*(r2dot*(-1361 - 2798*\[Nu] + 380*\[Nu]^2) + 
             2*p\[Phi]dot^2*(-8 + 369*\[Nu] + 492*\[Nu]^2) + 4*rdot*(-6*rdot*u*(-19 - 56*\[Nu] + 3*\[Nu]^2) + I*
                (1361 + 2798*\[Nu] - 380*\[Nu]^2)*\[CapitalOmega])) + 42*p\[Phi]^4*u^2*
            (-(r2dot*(2 + 151*\[Nu] + 206*\[Nu]^2)) + rdot*(rdot*u*(-12 + 67*\[Nu] + 80*\[Nu]^2) + (4*I)*
                (2 + 151*\[Nu] + 206*\[Nu]^2)*\[CapitalOmega]))))) + 63*prr^4*(16 + 25*\[Nu] + 5*\[Nu]^2)*
      (r2dot*u + rdot^2*u^2 - (4*I)*rdot*u*\[CapitalOmega] - 2*\[CapitalOmega]^2 - I*\[CapitalOmega]dot) + 
     6*prr^2*(63*prrdot^2*(34 - 50*\[Nu] + 5*\[Nu]^2) + (84*I)*prrdot*u*(-10 + 37*\[Nu] + 14*\[Nu]^2)*
        (p\[Phi]dot + p\[Phi]*rdot*u - (2*I)*p\[Phi]*\[CapitalOmega]) + u*(672*p\[Phi]dot^2*u - 985*r2dot*u + 
         1080*rdot^2*u^2 + 420*p\[Phi]dot^2*u*\[Nu] - 5668*r2dot*u*\[Nu] - 5094*rdot^2*u^2*\[Nu] + 
         441*p\[Phi]dot^2*u*\[Nu]^2 - 59*r2dot*u*\[Nu]^2 + 270*rdot^2*u^2*\[Nu]^2 + 
         (42*I)*prr2dot*p\[Phi]*(-10 + 37*\[Nu] + 14*\[Nu]^2) + (3940*I)*rdot*u*\[CapitalOmega] + 
         (22672*I)*rdot*u*\[Nu]*\[CapitalOmega] + (236*I)*rdot*u*\[Nu]^2*\[CapitalOmega] + 6100*\[CapitalOmega]^2 + 12484*\[Nu]*\[CapitalOmega]^2 + 
         776*\[Nu]^2*\[CapitalOmega]^2 + 21*p\[Phi]*u*(32 + 20*\[Nu] + 21*\[Nu]^2)*(p\[Phi]2dot - (4*I)*p\[Phi]dot*\[CapitalOmega]) + 
         21*p\[Phi]^2*u*(r2dot*u*(-40 + 21*\[Nu] + 45*\[Nu]^2) + rdot^2*u^2*(-40 + 21*\[Nu] + 45*\[Nu]^2) - 
           (4*I)*rdot*u*(-40 + 21*\[Nu] + 45*\[Nu]^2)*\[CapitalOmega] - (-8 + 41*\[Nu] + 66*\[Nu]^2)*
            (2*\[CapitalOmega]^2 + I*\[CapitalOmega]dot)) + (3050*I)*\[CapitalOmega]dot + (6242*I)*\[Nu]*\[CapitalOmega]dot + (388*I)*\[Nu]^2*\[CapitalOmega]dot)) + 
     42*prr^3*(3*prr2dot*(52 - 20*\[Nu] + 5*\[Nu]^2) + (2*I)*p\[Phi]2dot*u*(-20 + 25*\[Nu] + 14*\[Nu]^2) + 
       12*prrdot*(52 - 20*\[Nu] + 5*\[Nu]^2)*(rdot*u - I*\[CapitalOmega]) + 2*u*(-20 + 25*\[Nu] + 14*\[Nu]^2)*
        ((2*I)*p\[Phi]dot*rdot*u + 4*p\[Phi]dot*\[CapitalOmega] + p\[Phi]*(I*r2dot*u + 4*rdot*u*\[CapitalOmega] - (4*I)*\[CapitalOmega]^2 + 
           2*\[CapitalOmega]dot))) + 2*prr*u*((252*I)*prrdot^2*p\[Phi]*(-5 + 43*\[Nu] + 14*\[Nu]^2) + 
       63*prr2dot*p\[Phi]^2*u*(34 + 41*\[Nu] + 66*\[Nu]^2) - 6*prr2dot*(2407 + 3121*\[Nu] + 194*\[Nu]^2) + 
       12*prrdot*(21*p\[Phi]*p\[Phi]dot*u*(25 - \[Nu] + 21*\[Nu]^2) - rdot*u*(3946 + 5605*\[Nu] + 59*\[Nu]^2) + 
         (2*I)*(2407 + 3121*\[Nu] + 194*\[Nu]^2)*\[CapitalOmega] + 21*p\[Phi]^2*u*(3*rdot*u*(3 + 14*\[Nu] + 15*\[Nu]^2) - 
           I*(34 + 41*\[Nu] + 66*\[Nu]^2)*\[CapitalOmega])) + 
       I*u*(p\[Phi]2dot*(10301 + 13808*\[Nu] + 400*\[Nu]^2 + 84*p\[Phi]^2*u*(-25 + 39*\[Nu] + 18*\[Nu]^2)) - 
         2*(36*p\[Phi]dot*rdot*u*(-95 - 109*\[Nu] + 6*\[Nu]^2) + (2*I)*p\[Phi]dot*(10301 + 13808*\[Nu] + 
             400*\[Nu]^2)*\[CapitalOmega] + 168*p\[Phi]^2*p\[Phi]dot*u*(2*rdot*u*(-5 + 15*\[Nu] + 9*\[Nu]^2) + 
             I*(-25 + 39*\[Nu] + 18*\[Nu]^2)*\[CapitalOmega]) - 42*p\[Phi]^3*u*(r2dot*u*(5 - 27*\[Nu] - 18*\[Nu]^2) + 
             3*rdot^2*u^2*(-5 + 11*\[Nu] + 6*\[Nu]^2) + (4*I)*rdot*u*(-5 + 27*\[Nu] + 18*\[Nu]^2)*\[CapitalOmega] - 
             4*(-5 + 3*\[Nu])*(2*\[CapitalOmega]^2 + I*\[CapitalOmega]dot)) + p\[Phi]*(18*r2dot*u*(-95 - 109*\[Nu] + 6*\[Nu]^2) - 
             378*p\[Phi]dot^2*u*(-5 + 11*\[Nu] + 6*\[Nu]^2) + (6840*I)*rdot*u*\[CapitalOmega] + (7848*I)*rdot*u*\[Nu]*
              \[CapitalOmega] - (432*I)*rdot*u*\[Nu]^2*\[CapitalOmega] + 20602*\[CapitalOmega]^2 + 27616*\[Nu]*\[CapitalOmega]^2 + 800*\[Nu]^2*\[CapitalOmega]^2 + 
             (10301*I)*\[CapitalOmega]dot + (13808*I)*\[Nu]*\[CapitalOmega]dot + (400*I)*\[Nu]^2*\[CapitalOmega]dot))))))/
   (10584*(r2dot*u + rdot^2*u^2 - (4*I)*rdot*u*\[CapitalOmega] - 2*\[CapitalOmega]^2 - I*\[CapitalOmega]dot))
instNc[2,1]:=1 + ((I/28)*\[Eta]^2*(4*prrdot^2*p\[Phi]*(2 + 3*\[Nu]) - 2*prrdot*p\[Phi]*u*(5 + 18*\[Nu])*
      ((2*I)*p\[Phi]dot + p\[Phi]*\[CapitalOmega]) - u*(I*prr2dot*p\[Phi]^2*(5 + 18*\[Nu]) + 
       2*u*(2*p\[Phi]dot*rdot*(-29 + 9*\[Nu]) + p\[Phi]^3*u*(1 + 12*\[Nu])*
          (-r2dot + rdot*(rdot*u + (2*I)*\[CapitalOmega])) + p\[Phi]^2*(1 + 12*\[Nu])*(p\[Phi]2dot - 4*p\[Phi]dot*rdot*u - 
           (2*I)*p\[Phi]dot*\[CapitalOmega]) + p\[Phi]*(p\[Phi]dot^2*(3 + 36*\[Nu]) + (-29 + 9*\[Nu])*
            (r2dot - (2*I)*rdot*\[CapitalOmega])))) + prr*(4*prr2dot*p\[Phi]*(2 + 3*\[Nu]) + 
       8*prrdot*(2 + 3*\[Nu])*(p\[Phi]dot + p\[Phi]*rdot*u - I*p\[Phi]*\[CapitalOmega]) + 
       I*u*(5 + 18*\[Nu])*(-2*p\[Phi]dot^2 - 2*p\[Phi]*(p\[Phi]2dot - (2*I)*p\[Phi]dot*\[CapitalOmega]) + 
         p\[Phi]^2*(\[CapitalOmega]^2 + I*\[CapitalOmega]dot))) + 2*prr^2*(2 + 3*\[Nu])*(p\[Phi]2dot + 2*p\[Phi]dot*(rdot*u - I*\[CapitalOmega]) + 
       p\[Phi]*(r2dot*u - (2*I)*rdot*u*\[CapitalOmega] - \[CapitalOmega]^2 - I*\[CapitalOmega]dot))))/
   (I*p\[Phi]2dot + 2*p\[Phi]dot*(I*rdot*u + \[CapitalOmega]) + p\[Phi]*(I*r2dot*u + 2*rdot*u*\[CapitalOmega] - I*\[CapitalOmega]^2 + \[CapitalOmega]dot)) - 
  ((I/7056)*\[Eta]^4*
    (-(u*(8*prrdot^2*p\[Phi]*(1327 + 2819*\[Nu] - 852*\[Nu]^2 + 9*p\[Phi]^2*u*(-13 + 17*\[Nu] + 53*\[Nu]^2)) - 
        (2*I)*prrdot*p\[Phi]*u*(4*p\[Phi]dot*(2663 + 6799*\[Nu] + 1230*\[Nu]^2) - 6*p\[Phi]^2*p\[Phi]dot*u*
           (545 + 466*\[Nu] + 1368*\[Nu]^2) + 28*p\[Phi]*rdot*u*(-97 - 179*\[Nu] - 192*\[Nu]^2 + 
            3*p\[Phi]^2*u*(20 + 25*\[Nu] + 72*\[Nu]^2)) + I*p\[Phi]*(3*p\[Phi]^2*u*(265 + 116*\[Nu] + 360*\[Nu]^2) - 
            2*(2663 + 6799*\[Nu] + 1230*\[Nu]^2))*\[CapitalOmega]) + 
        u*(I*prr2dot*p\[Phi]^2*(3*p\[Phi]^2*u*(265 + 116*\[Nu] + 360*\[Nu]^2) - 
            2*(2663 + 6799*\[Nu] + 1230*\[Nu]^2)) + 2*u*(-4*p\[Phi]dot*rdot*(-9179 + 6098*\[Nu] + 
              3135*\[Nu]^2) - 3*p\[Phi]^4*u*(-(p\[Phi]2dot*(109 + 320*\[Nu] + 996*\[Nu]^2)) + 
              4*p\[Phi]dot*rdot*u*(221 + 712*\[Nu] + 2424*\[Nu]^2) + (2*I)*p\[Phi]dot*(109 + 320*\[Nu] + 
                996*\[Nu]^2)*\[CapitalOmega]) + 2*p\[Phi]^2*(-(p\[Phi]2dot*(317 + 3331*\[Nu] + 3165*\[Nu]^2)) + 
              p\[Phi]dot*rdot*u*(1697 + 17215*\[Nu] + 24099*\[Nu]^2) + (2*I)*p\[Phi]dot*(317 + 3331*\[Nu] + 
                3165*\[Nu]^2)*\[CapitalOmega]) + 3*p\[Phi]^5*u^2*(-(r2dot*(109 + 320*\[Nu] + 996*\[Nu]^2)) + 
              rdot*(3*rdot*u*(111 + 368*\[Nu] + 1284*\[Nu]^2) + (2*I)*(109 + 320*\[Nu] + 996*\[Nu]^2)*
                 \[CapitalOmega])) - 2*p\[Phi]*(r2dot*(-9179 + 6098*\[Nu] + 3135*\[Nu]^2) + p\[Phi]dot^2*(951 + 9993*\[Nu] + 
                9495*\[Nu]^2) - 2*rdot*(7*rdot*u*(-115 + 100*\[Nu] + 276*\[Nu]^2) + 
                I*(-9179 + 6098*\[Nu] + 3135*\[Nu]^2)*\[CapitalOmega])) + 3*p\[Phi]^3*u*(r2dot*(317 + 3331*\[Nu] + 
                3165*\[Nu]^2) + p\[Phi]dot^2*(551 + 1744*\[Nu] + 5844*\[Nu]^2) - 
              2*rdot*(rdot*u*(143 + 1297*\[Nu] + 3813*\[Nu]^2) + I*(317 + 3331*\[Nu] + 3165*\[Nu]^2)*
                 \[CapitalOmega])))))) + 42*prr^3*(4*prr2dot*p\[Phi]*(16 + 11*\[Nu] + 21*\[Nu]^2) + 
       8*prrdot*(16 + 11*\[Nu] + 21*\[Nu]^2)*(p\[Phi]dot + p\[Phi]*rdot*u - I*p\[Phi]*\[CapitalOmega]) + 
       I*u*(20 + 25*\[Nu] + 72*\[Nu]^2)*(-2*p\[Phi]dot^2 - 2*p\[Phi]*(p\[Phi]2dot - (2*I)*p\[Phi]dot*\[CapitalOmega]) + 
         p\[Phi]^2*(\[CapitalOmega]^2 + I*\[CapitalOmega]dot))) + 42*prr^4*(16 + 11*\[Nu] + 21*\[Nu]^2)*
      (p\[Phi]2dot + 2*p\[Phi]dot*(rdot*u - I*\[CapitalOmega]) + p\[Phi]*(r2dot*u - (2*I)*rdot*u*\[CapitalOmega] - \[CapitalOmega]^2 - I*\[CapitalOmega]dot)) - 
     prr*u*((252*I)*prrdot^2*p\[Phi]^2*(20 + 25*\[Nu] + 72*\[Nu]^2) + 
       8*prr2dot*p\[Phi]*(1327 + 2819*\[Nu] - 852*\[Nu]^2 + 9*p\[Phi]^2*u*(-13 + 17*\[Nu] + 53*\[Nu]^2)) + 
       16*prrdot*(p\[Phi]dot*(1327 + 2819*\[Nu] - 852*\[Nu]^2 + 9*p\[Phi]^2*u*(-41 + 24*\[Nu] + 123*\[Nu]^2)) + 
         p\[Phi]*(-9*rdot*u*(-58 - 69*\[Nu] + 27*\[Nu]^2 + p\[Phi]^2*u*(-15 - 10*\[Nu] + 17*\[Nu]^2)) - 
           I*(1327 + 2819*\[Nu] - 852*\[Nu]^2 + 9*p\[Phi]^2*u*(-13 + 17*\[Nu] + 53*\[Nu]^2))*\[CapitalOmega])) + 
       I*u*(-4*p\[Phi]dot^2*(2663 + 6799*\[Nu] + 1230*\[Nu]^2) - 
         4*p\[Phi]*(-28*p\[Phi]dot*rdot*u*(97 + 179*\[Nu] + 192*\[Nu]^2) + p\[Phi]2dot*(2663 + 6799*\[Nu] + 
             1230*\[Nu]^2) - (2*I)*p\[Phi]dot*(2663 + 6799*\[Nu] + 1230*\[Nu]^2)*\[CapitalOmega]) - 
         6*p\[Phi]^3*u*(112*p\[Phi]dot*rdot*u*(20 + 25*\[Nu] + 72*\[Nu]^2) - 
           p\[Phi]2dot*(545 + 466*\[Nu] + 1368*\[Nu]^2) + (2*I)*p\[Phi]dot*(545 + 466*\[Nu] + 1368*\[Nu]^2)*\[CapitalOmega]) - 
         3*p\[Phi]^4*u*(28*r2dot*u*(20 + 25*\[Nu] + 72*\[Nu]^2) - 84*rdot^2*u^2*(20 + 25*\[Nu] + 72*\[Nu]^2) - 
           (56*I)*rdot*u*(20 + 25*\[Nu] + 72*\[Nu]^2)*\[CapitalOmega] + (265 + 116*\[Nu] + 360*\[Nu]^2)*
            (\[CapitalOmega]^2 + I*\[CapitalOmega]dot)) + 2*p\[Phi]^2*(-2716*rdot^2*u^2 - 5012*rdot^2*u^2*\[Nu] - 
           5376*rdot^2*u^2*\[Nu]^2 + 14*r2dot*u*(97 + 179*\[Nu] + 192*\[Nu]^2) + 
           9*p\[Phi]dot^2*u*(555 + 622*\[Nu] + 1800*\[Nu]^2) - (2716*I)*rdot*u*\[CapitalOmega] - 
           (5012*I)*rdot*u*\[Nu]*\[CapitalOmega] - (5376*I)*rdot*u*\[Nu]^2*\[CapitalOmega] + 2663*\[CapitalOmega]^2 + 6799*\[Nu]*\[CapitalOmega]^2 + 
           1230*\[Nu]^2*\[CapitalOmega]^2 + (2663*I)*\[CapitalOmega]dot + (6799*I)*\[Nu]*\[CapitalOmega]dot + (1230*I)*\[Nu]^2*\[CapitalOmega]dot))) + 
     2*prr^2*(252*prrdot^2*p\[Phi]*(16 + 11*\[Nu] + 21*\[Nu]^2) - (63*I)*prr2dot*p\[Phi]^2*u*
        (20 + 25*\[Nu] + 72*\[Nu]^2) - 126*prrdot*p\[Phi]*u*(20 + 25*\[Nu] + 72*\[Nu]^2)*
        ((2*I)*p\[Phi]dot + p\[Phi]*\[CapitalOmega]) - 2*u*(p\[Phi]2dot*(1327 + 2819*\[Nu] - 852*\[Nu]^2 + 
           9*p\[Phi]^2*u*(-41 + 24*\[Nu] + 123*\[Nu]^2)) - 18*p\[Phi]^2*p\[Phi]dot*u*
          (rdot*u*(-43 - 3*\[Nu] + 87*\[Nu]^2) + I*(-41 + 24*\[Nu] + 123*\[Nu]^2)*\[CapitalOmega]) + 
         2*p\[Phi]dot*(-9*rdot*u*(-58 - 69*\[Nu] + 27*\[Nu]^2) + I*(-1327 - 2819*\[Nu] + 852*\[Nu]^2)*\[CapitalOmega]) + 
         9*p\[Phi]^3*u*(r2dot*u*(15 + 10*\[Nu] - 17*\[Nu]^2) + 7*rdot^2*u^2*(-4 + \[Nu] + 10*\[Nu]^2) + 
           (2*I)*rdot*u*(-15 - 10*\[Nu] + 17*\[Nu]^2)*\[CapitalOmega] - (-13 + 17*\[Nu] + 53*\[Nu]^2)*
            (\[CapitalOmega]^2 + I*\[CapitalOmega]dot)) + p\[Phi]*(189*p\[Phi]dot^2*u*(-4 + \[Nu] + 10*\[Nu]^2) - 
           9*r2dot*u*(-58 - 69*\[Nu] + 27*\[Nu]^2) + I*(18*rdot*u*(-58 - 69*\[Nu] + 27*\[Nu]^2)*\[CapitalOmega] + 
             (-1327 - 2819*\[Nu] + 852*\[Nu]^2)*((-I)*\[CapitalOmega]^2 + \[CapitalOmega]dot)))))))/
   (I*p\[Phi]2dot + 2*p\[Phi]dot*(I*rdot*u + \[CapitalOmega]) + p\[Phi]*(I*r2dot*u + 2*rdot*u*\[CapitalOmega] - I*\[CapitalOmega]^2 + \[CapitalOmega]dot))
instNc[3,3]:=1 - (\[Eta]^2*((18*I)*prrdot*p\[Phi]2dot*u - 90*prrdot^2*rdot*u + 2*p\[Phi]*p\[Phi]3dot*u^2 + 
     6*p\[Phi]2dot*p\[Phi]dot*u^2 + (36*I)*prrdot*p\[Phi]*r2dot*u^2 - 23*r3dot*u^2 + 
     (72*I)*prrdot*p\[Phi]dot*rdot*u^2 + 6*p\[Phi]*p\[Phi]dot*r2dot*u^3 - 2*p\[Phi]^2*r3dot*u^3 + 
     6*p\[Phi]*p\[Phi]2dot*rdot*u^3 + 6*p\[Phi]dot^2*rdot*u^3 - 276*r2dot*rdot*u^3 + 
     (36*I)*prrdot*p\[Phi]*rdot^2*u^3 - 18*p\[Phi]^2*r2dot*rdot*u^4 - 138*rdot^3*u^4 - 
     6*p\[Phi]^2*rdot^3*u^5 + (18*I)*prrdot*p\[Phi]2dot*u*\[Nu] - 144*prrdot^2*rdot*u*\[Nu] - 
     4*p\[Phi]*p\[Phi]3dot*u^2*\[Nu] - 12*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu] + (36*I)*prrdot*p\[Phi]*r2dot*u^2*\[Nu] + 
     4*r3dot*u^2*\[Nu] + (72*I)*prrdot*p\[Phi]dot*rdot*u^2*\[Nu] - 12*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu] + 
     4*p\[Phi]^2*r3dot*u^3*\[Nu] - 12*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu] - 12*p\[Phi]dot^2*rdot*u^3*\[Nu] + 
     48*r2dot*rdot*u^3*\[Nu] + (36*I)*prrdot*p\[Phi]*rdot^2*u^3*\[Nu] + 36*p\[Phi]^2*r2dot*rdot*u^4*\[Nu] + 
     24*rdot^3*u^4*\[Nu] + 12*p\[Phi]^2*rdot^3*u^5*\[Nu] + (6*I)*prr3dot*p\[Phi]*u*(1 + \[Nu]) - 
     2*prr*prr3dot*(5 + 8*\[Nu]) - 6*prr2dot*prrdot*(5 + 8*\[Nu]) + (90*I)*prrdot^2*\[CapitalOmega] + 
     108*prrdot*p\[Phi]dot*u*\[CapitalOmega] - (18*I)*p\[Phi]*p\[Phi]2dot*u^2*\[CapitalOmega] - (18*I)*p\[Phi]dot^2*u^2*\[CapitalOmega] + 
     (207*I)*r2dot*u^2*\[CapitalOmega] + 216*prrdot*p\[Phi]*rdot*u^2*\[CapitalOmega] + (18*I)*p\[Phi]^2*r2dot*u^3*\[CapitalOmega] - 
     (36*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[CapitalOmega] + (828*I)*rdot^2*u^3*\[CapitalOmega] + (54*I)*p\[Phi]^2*rdot^2*u^4*\[CapitalOmega] + 
     (144*I)*prrdot^2*\[Nu]*\[CapitalOmega] + 108*prrdot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega] + (36*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]*\[CapitalOmega] + 
     (36*I)*p\[Phi]dot^2*u^2*\[Nu]*\[CapitalOmega] - (36*I)*r2dot*u^2*\[Nu]*\[CapitalOmega] + 216*prrdot*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega] - 
     (36*I)*p\[Phi]^2*r2dot*u^3*\[Nu]*\[CapitalOmega] + (72*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega] - 
     (144*I)*rdot^2*u^3*\[Nu]*\[CapitalOmega] - (108*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]*\[CapitalOmega] - (162*I)*prrdot*p\[Phi]*u*\[CapitalOmega]^2 - 
     54*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]^2 + 621*rdot*u^2*\[CapitalOmega]^2 + 54*p\[Phi]^2*rdot*u^3*\[CapitalOmega]^2 - 
     (162*I)*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]^2 + 108*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]^2 - 108*rdot*u^2*\[Nu]*\[CapitalOmega]^2 - 
     108*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]^2 + (18*I)*prr2dot*u*(1 + \[Nu])*(p\[Phi]dot + 2*p\[Phi]*rdot*u - 
       (3*I)*p\[Phi]*\[CapitalOmega]) + 54*prrdot*p\[Phi]*u*\[CapitalOmega]dot - (18*I)*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]dot + 
     (207*I)*rdot*u^2*\[CapitalOmega]dot + (18*I)*p\[Phi]^2*rdot*u^3*\[CapitalOmega]dot + 54*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]dot + 
     (36*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]dot - (36*I)*rdot*u^2*\[Nu]*\[CapitalOmega]dot - 
     (36*I)*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]dot - 6*prr^2*(1 + 4*\[Nu])*(r3dot*u + 2*rdot^3*u^3 + 
       3*r2dot*u*(2*rdot*u - (3*I)*\[CapitalOmega]) - (18*I)*rdot^2*u^2*\[CapitalOmega] - 27*rdot*u*\[CapitalOmega]^2 + (9*I)*\[CapitalOmega]^3 - 
       I*\[CapitalOmega]2dot - (9*I)*rdot*u*\[CapitalOmega]dot - 9*\[CapitalOmega]*\[CapitalOmega]dot) + 
     (6*I)*prr*((15*I)*prr2dot*rdot*u + 6*p\[Phi]dot*r2dot*u^2 + 2*p\[Phi]*r3dot*u^2 + 
       6*p\[Phi]2dot*rdot*u^2 + 6*p\[Phi]*r2dot*rdot*u^3 + 6*p\[Phi]dot*rdot^2*u^3 + 
       (24*I)*prr2dot*rdot*u*\[Nu] + 6*p\[Phi]dot*r2dot*u^2*\[Nu] + 2*p\[Phi]*r3dot*u^2*\[Nu] + 
       6*p\[Phi]2dot*rdot*u^2*\[Nu] + 6*p\[Phi]*r2dot*rdot*u^3*\[Nu] + 6*p\[Phi]dot*rdot^2*u^3*\[Nu] + 
       p\[Phi]3dot*u*(1 + \[Nu]) + 15*prr2dot*\[CapitalOmega] - (9*I)*p\[Phi]2dot*u*\[CapitalOmega] - (18*I)*p\[Phi]*r2dot*u^2*\[CapitalOmega] - 
       (36*I)*p\[Phi]dot*rdot*u^2*\[CapitalOmega] - (18*I)*p\[Phi]*rdot^2*u^3*\[CapitalOmega] + 24*prr2dot*\[Nu]*\[CapitalOmega] - 
       (9*I)*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega] - (18*I)*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega] - (36*I)*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega] - 
       (18*I)*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega] - 27*p\[Phi]dot*u*\[CapitalOmega]^2 - 54*p\[Phi]*rdot*u^2*\[CapitalOmega]^2 - 
       27*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^2 - 54*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^2 + (27*I)*p\[Phi]*u*\[CapitalOmega]^3 + 
       (27*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]^3 - (3*I)*p\[Phi]*u*\[CapitalOmega]2dot - (3*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]2dot - 
       (9*I)*p\[Phi]dot*u*\[CapitalOmega]dot - (18*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]dot - (9*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]dot - 
       (18*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]dot - 27*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]dot - 27*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
       3*prrdot*(5 + 8*\[Nu])*(I*r2dot*u + (2*I)*rdot^2*u^2 + 6*rdot*u*\[CapitalOmega] - (3*I)*\[CapitalOmega]^2 + \[CapitalOmega]dot))))/
   (18*(r3dot*u + 2*rdot^3*u^3 + 3*r2dot*u*(2*rdot*u - (3*I)*\[CapitalOmega]) - (18*I)*rdot^2*u^2*\[CapitalOmega] - 
     27*rdot*u*\[CapitalOmega]^2 + (9*I)*\[CapitalOmega]^3 - I*\[CapitalOmega]2dot - (9*I)*rdot*u*\[CapitalOmega]dot - 9*\[CapitalOmega]*\[CapitalOmega]dot)) + 
  (\[Eta]^4*(720*prr^4*(-3 + \[Nu] + 2*\[Nu]^2)*(r3dot*u + 2*rdot^3*u^3 + 
       3*r2dot*u*(2*rdot*u - (3*I)*\[CapitalOmega]) - (18*I)*rdot^2*u^2*\[CapitalOmega] - 27*rdot*u*\[CapitalOmega]^2 + (9*I)*\[CapitalOmega]^3 - 
       I*\[CapitalOmega]2dot - (9*I)*rdot*u*\[CapitalOmega]dot - 9*\[CapitalOmega]*\[CapitalOmega]dot) + 
     6*prr^2*((720*I)*prrdot*p\[Phi]2dot*u - 14940*prrdot^2*rdot*u - 824*p\[Phi]*p\[Phi]3dot*u^2 - 
       2472*p\[Phi]2dot*p\[Phi]dot*u^2 + (1440*I)*prrdot*p\[Phi]*r2dot*u^2 + 4060*r3dot*u^2 + 
       (2880*I)*prrdot*p\[Phi]dot*rdot*u^2 - 2472*p\[Phi]*p\[Phi]dot*r2dot*u^3 + 688*p\[Phi]^2*r3dot*u^3 - 
       2472*p\[Phi]*p\[Phi]2dot*rdot*u^3 - 2472*p\[Phi]dot^2*rdot*u^3 + 13830*r2dot*rdot*u^3 + 
       (1440*I)*prrdot*p\[Phi]*rdot^2*u^3 + 6600*p\[Phi]^2*r2dot*rdot*u^4 + 1100*rdot^3*u^4 + 
       2200*p\[Phi]^2*rdot^3*u^5 - (9810*I)*prrdot*p\[Phi]2dot*u*\[Nu] + 43920*prrdot^2*rdot*u*\[Nu] - 
       1324*p\[Phi]*p\[Phi]3dot*u^2*\[Nu] - 3972*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu] - (19620*I)*prrdot*p\[Phi]*r2dot*u^2*
        \[Nu] + 10160*r3dot*u^2*\[Nu] - (39240*I)*prrdot*p\[Phi]dot*rdot*u^2*\[Nu] - 
       3972*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu] - 442*p\[Phi]^2*r3dot*u^3*\[Nu] - 3972*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu] - 
       3972*p\[Phi]dot^2*rdot*u^3*\[Nu] + 59520*r2dot*rdot*u^3*\[Nu] - (19620*I)*prrdot*p\[Phi]*rdot^2*u^3*
        \[Nu] + 1320*p\[Phi]^2*r2dot*rdot*u^4*\[Nu] + 19360*rdot^3*u^4*\[Nu] + 440*p\[Phi]^2*rdot^3*u^5*\[Nu] - 
       (3780*I)*prrdot*p\[Phi]2dot*u*\[Nu]^2 + 8640*prrdot^2*rdot*u*\[Nu]^2 - 712*p\[Phi]*p\[Phi]3dot*u^2*\[Nu]^2 - 
       2136*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]^2 - (7560*I)*prrdot*p\[Phi]*r2dot*u^2*\[Nu]^2 - 800*r3dot*u^2*\[Nu]^2 - 
       (15120*I)*prrdot*p\[Phi]dot*rdot*u^2*\[Nu]^2 - 2136*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu]^2 - 
       1236*p\[Phi]^2*r3dot*u^3*\[Nu]^2 - 2136*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu]^2 - 
       2136*p\[Phi]dot^2*rdot*u^3*\[Nu]^2 - 7680*r2dot*rdot*u^3*\[Nu]^2 - (7560*I)*prrdot*p\[Phi]*rdot^2*u^3*
        \[Nu]^2 - 5280*p\[Phi]^2*r2dot*rdot*u^4*\[Nu]^2 - 3520*rdot^3*u^4*\[Nu]^2 - 
       1760*p\[Phi]^2*rdot^3*u^5*\[Nu]^2 - (30*I)*prr3dot*p\[Phi]*u*(-8 + 109*\[Nu] + 42*\[Nu]^2) + 
       60*prr2dot*prrdot*(-83 + 244*\[Nu] + 48*\[Nu]^2) + (14940*I)*prrdot^2*\[CapitalOmega] + 
       4320*prrdot*p\[Phi]dot*u*\[CapitalOmega] + (7416*I)*p\[Phi]*p\[Phi]2dot*u^2*\[CapitalOmega] + (7416*I)*p\[Phi]dot^2*u^2*\[CapitalOmega] - 
       (36540*I)*r2dot*u^2*\[CapitalOmega] + 8640*prrdot*p\[Phi]*rdot*u^2*\[CapitalOmega] - (6192*I)*p\[Phi]^2*r2dot*u^3*\[CapitalOmega] + 
       (14832*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[CapitalOmega] - (41490*I)*rdot^2*u^3*\[CapitalOmega] - 
       (19800*I)*p\[Phi]^2*rdot^2*u^4*\[CapitalOmega] - (43920*I)*prrdot^2*\[Nu]*\[CapitalOmega] - 58860*prrdot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega] + 
       (11916*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]*\[CapitalOmega] + (11916*I)*p\[Phi]dot^2*u^2*\[Nu]*\[CapitalOmega] - 
       (91440*I)*r2dot*u^2*\[Nu]*\[CapitalOmega] - 117720*prrdot*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega] + 
       (3978*I)*p\[Phi]^2*r2dot*u^3*\[Nu]*\[CapitalOmega] + (23832*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega] - 
       (178560*I)*rdot^2*u^3*\[Nu]*\[CapitalOmega] - (3960*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]*\[CapitalOmega] - 
       (8640*I)*prrdot^2*\[Nu]^2*\[CapitalOmega] - 22680*prrdot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega] + 
       (6408*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]^2*\[CapitalOmega] + (6408*I)*p\[Phi]dot^2*u^2*\[Nu]^2*\[CapitalOmega] + 
       (7200*I)*r2dot*u^2*\[Nu]^2*\[CapitalOmega] - 45360*prrdot*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega] + 
       (11124*I)*p\[Phi]^2*r2dot*u^3*\[Nu]^2*\[CapitalOmega] + (12816*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] + 
       (23040*I)*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] + (15840*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]^2*\[CapitalOmega] - 
       (6480*I)*prrdot*p\[Phi]*u*\[CapitalOmega]^2 + 22248*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]^2 - 109620*rdot*u^2*\[CapitalOmega]^2 - 
       18576*p\[Phi]^2*rdot*u^3*\[CapitalOmega]^2 + (88290*I)*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]^2 + 
       35748*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]^2 - 274320*rdot*u^2*\[Nu]*\[CapitalOmega]^2 + 11934*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]^2 + 
       (34020*I)*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^2 + 19224*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]^2 + 
       21600*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2 + 33372*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2 + (52335*I)*u*\[CapitalOmega]^3 - 
       (1224*I)*p\[Phi]^2*u^2*\[CapitalOmega]^3 + (93600*I)*u*\[Nu]*\[CapitalOmega]^3 - (15894*I)*p\[Phi]^2*u^2*\[Nu]*\[CapitalOmega]^3 - 
       (2880*I)*u*\[Nu]^2*\[CapitalOmega]^3 - (17532*I)*p\[Phi]^2*u^2*\[Nu]^2*\[CapitalOmega]^3 - (90*I)*prr2dot*u*
        (-8 + 109*\[Nu] + 42*\[Nu]^2)*(p\[Phi]dot + 2*p\[Phi]*rdot*u - (3*I)*p\[Phi]*\[CapitalOmega]) - (5815*I)*u*\[CapitalOmega]2dot + 
       (136*I)*p\[Phi]^2*u^2*\[CapitalOmega]2dot - (10400*I)*u*\[Nu]*\[CapitalOmega]2dot + (1766*I)*p\[Phi]^2*u^2*\[Nu]*\[CapitalOmega]2dot + 
       (320*I)*u*\[Nu]^2*\[CapitalOmega]2dot + (1948*I)*p\[Phi]^2*u^2*\[Nu]^2*\[CapitalOmega]2dot + 2160*prrdot*p\[Phi]*u*\[CapitalOmega]dot + 
       (7416*I)*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]dot - (36540*I)*rdot*u^2*\[CapitalOmega]dot - (6192*I)*p\[Phi]^2*rdot*u^3*
        \[CapitalOmega]dot - 29430*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]dot + (11916*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]dot - 
       (91440*I)*rdot*u^2*\[Nu]*\[CapitalOmega]dot + (3978*I)*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]dot - 
       11340*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]dot + (6408*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]dot + 
       (7200*I)*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot + (11124*I)*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot - 52335*u*\[CapitalOmega]*\[CapitalOmega]dot + 
       1224*p\[Phi]^2*u^2*\[CapitalOmega]*\[CapitalOmega]dot - 93600*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 15894*p\[Phi]^2*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
       2880*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 17532*p\[Phi]^2*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot) + 
     60*prr^3*(4*prr3dot*(-23 + 26*\[Nu] + 8*\[Nu]^2) - (3*I)*((-276*I)*prr2dot*rdot*u - 
         60*p\[Phi]dot*r2dot*u^2 - 20*p\[Phi]*r3dot*u^2 - 60*p\[Phi]2dot*rdot*u^2 - 60*p\[Phi]*r2dot*rdot*u^3 - 
         60*p\[Phi]dot*rdot^2*u^3 + (312*I)*prr2dot*rdot*u*\[Nu] + 174*p\[Phi]dot*r2dot*u^2*\[Nu] + 
         58*p\[Phi]*r3dot*u^2*\[Nu] + 174*p\[Phi]2dot*rdot*u^2*\[Nu] + 174*p\[Phi]*r2dot*rdot*u^3*\[Nu] + 
         174*p\[Phi]dot*rdot^2*u^3*\[Nu] + (96*I)*prr2dot*rdot*u*\[Nu]^2 + 84*p\[Phi]dot*r2dot*u^2*\[Nu]^2 + 
         28*p\[Phi]*r3dot*u^2*\[Nu]^2 + 84*p\[Phi]2dot*rdot*u^2*\[Nu]^2 + 84*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2 + 
         84*p\[Phi]dot*rdot^2*u^3*\[Nu]^2 + p\[Phi]3dot*u*(-10 + 29*\[Nu] + 14*\[Nu]^2) - 276*prr2dot*\[CapitalOmega] + 
         (90*I)*p\[Phi]2dot*u*\[CapitalOmega] + (180*I)*p\[Phi]*r2dot*u^2*\[CapitalOmega] + (360*I)*p\[Phi]dot*rdot*u^2*\[CapitalOmega] + 
         (180*I)*p\[Phi]*rdot^2*u^3*\[CapitalOmega] + 312*prr2dot*\[Nu]*\[CapitalOmega] - (261*I)*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega] - 
         (522*I)*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega] - (1044*I)*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega] - 
         (522*I)*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega] + 96*prr2dot*\[Nu]^2*\[CapitalOmega] - (126*I)*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega] - 
         (252*I)*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega] - (504*I)*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] - 
         (252*I)*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] + 270*p\[Phi]dot*u*\[CapitalOmega]^2 + 540*p\[Phi]*rdot*u^2*\[CapitalOmega]^2 - 
         783*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^2 - 1566*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^2 - 378*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^2 - 
         756*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2 - (270*I)*p\[Phi]*u*\[CapitalOmega]^3 + (783*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]^3 + 
         (378*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^3 + (30*I)*p\[Phi]*u*\[CapitalOmega]2dot - (87*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]2dot - 
         (42*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]2dot + (90*I)*p\[Phi]dot*u*\[CapitalOmega]dot + (180*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]dot - 
         (261*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]dot - (522*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]dot - 
         (126*I)*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]dot - (252*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot + 270*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]dot - 
         783*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 378*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 12*prrdot*(-23 + 26*\[Nu] + 8*\[Nu]^2)*
          (I*r2dot*u + (2*I)*rdot^2*u^2 + 6*rdot*u*\[CapitalOmega] - (3*I)*\[CapitalOmega]^2 + \[CapitalOmega]dot))) + 
     u*((-1080*I)*prrdot^3*p\[Phi]*(1 + 40*\[Nu] + 14*\[Nu]^2) - 
       36*prrdot^2*(5*rdot*u*(-1461 - 1988*\[Nu] + 160*\[Nu]^2) + 2*p\[Phi]*p\[Phi]dot*u*
          (467 + 552*\[Nu] + 356*\[Nu]^2) + (5*I)*(1559 + 2080*\[Nu] - 64*\[Nu]^2)*\[CapitalOmega] + 
         2*p\[Phi]^2*u*(rdot*u*(96 + 331*\[Nu] + 618*\[Nu]^2) - I*(563 + 883*\[Nu] + 974*\[Nu]^2)*\[CapitalOmega])) - 
       6*prr2dot*(2*prrdot*(5*(-1559 - 2080*\[Nu] + 64*\[Nu]^2) + 2*p\[Phi]^2*u*(563 + 883*\[Nu] + 
             974*\[Nu]^2)) - (3*I)*u*(-55*p\[Phi]dot*(71 + 100*\[Nu] + 4*\[Nu]^2) - 
           2*p\[Phi]^2*p\[Phi]dot*u*(-656 + 809*\[Nu] + 232*\[Nu]^2) + 55*p\[Phi]*rdot*u*(-117 - 138*\[Nu] + 
             4*\[Nu]^2 + 4*p\[Phi]^2*u*(-1 + \[Nu] + 2*\[Nu]^2)) + (3*I)*p\[Phi]*(55*(71 + 100*\[Nu] + 4*\[Nu]^2) + 
             2*p\[Phi]^2*u*(-182 + 233*\[Nu] + 4*\[Nu]^2))*\[CapitalOmega])) + (18*I)*prrdot*u*
        (-(p\[Phi]2dot*(55*(71 + 100*\[Nu] + 4*\[Nu]^2) + 2*p\[Phi]^2*u*(-656 + 809*\[Nu] + 232*\[Nu]^2))) + 
         110*p\[Phi]dot*(rdot*u*(-117 - 138*\[Nu] + 4*\[Nu]^2) + (3*I)*(71 + 100*\[Nu] + 4*\[Nu]^2)*\[CapitalOmega]) + 
         4*p\[Phi]^2*p\[Phi]dot*u*(110*rdot*u*(-1 + \[Nu] + 2*\[Nu]^2) + (3*I)*(-656 + 809*\[Nu] + 232*\[Nu]^2)*
            \[CapitalOmega]) + p\[Phi]*(-36*p\[Phi]dot^2*u*(-79 + 96*\[Nu] + 38*\[Nu]^2) + 
           55*(r2dot*u*(-117 - 138*\[Nu] + 4*\[Nu]^2) + 4*rdot^2*u^2*(-23 - 19*\[Nu] + 4*\[Nu]^2) - 
             (6*I)*rdot*u*(-117 - 138*\[Nu] + 4*\[Nu]^2)*\[CapitalOmega] + 3*(71 + 100*\[Nu] + 4*\[Nu]^2)*
              (3*\[CapitalOmega]^2 + I*\[CapitalOmega]dot))) + 2*p\[Phi]^3*u*(110*r2dot*u*(-1 + \[Nu] + 2*\[Nu]^2) + 
           110*rdot^2*u^2*(-1 + \[Nu] + 2*\[Nu]^2) - (660*I)*rdot*u*(-1 + \[Nu] + 2*\[Nu]^2)*\[CapitalOmega] + 
           3*(-182 + 233*\[Nu] + 4*\[Nu]^2)*(3*\[CapitalOmega]^2 + I*\[CapitalOmega]dot))) + 
       u*((-6*I)*prr3dot*p\[Phi]*(55*(71 + 100*\[Nu] + 4*\[Nu]^2) + 2*p\[Phi]^2*u*(-182 + 233*\[Nu] + 4*\[Nu]^2)) + 
         u*(6*p\[Phi]2dot*p\[Phi]dot*(-9739 - 21434*\[Nu] + 428*\[Nu]^2) - 8*p\[Phi]^3*u*
            (p\[Phi]3dot*(-361 + 1114*\[Nu] + 842*\[Nu]^2) - 3*(p\[Phi]2dot*(2*rdot*u*(-208 + 667*\[Nu] + 
                   311*\[Nu]^2) + (3*I)*(-361 + 1114*\[Nu] + 842*\[Nu]^2)*\[CapitalOmega]) + p\[Phi]dot*
                (2*r2dot*u*(-208 + 667*\[Nu] + 311*\[Nu]^2) - 3*rdot^2*u^2*(-259 + 816*\[Nu] + 
                   488*\[Nu]^2) - (12*I)*rdot*u*(-208 + 667*\[Nu] + 311*\[Nu]^2)*\[CapitalOmega] + 
                 3*(-361 + 1114*\[Nu] + 842*\[Nu]^2)*(3*\[CapitalOmega]^2 + I*\[CapitalOmega]dot)))) + 
           2*p\[Phi]*(p\[Phi]3dot*(-9739 - 21434*\[Nu] + 428*\[Nu]^2) - 3*(110*p\[Phi]dot*r2dot*u*
                (23 - 50*\[Nu] + 8*\[Nu]^2) + 110*p\[Phi]2dot*rdot*u*(23 - 50*\[Nu] + 8*\[Nu]^2) + 12*p\[Phi]dot^3*
                u*(-259 + 816*\[Nu] + 488*\[Nu]^2) - (660*I)*p\[Phi]dot*rdot*u*(23 - 50*\[Nu] + 8*\[Nu]^2)*
                \[CapitalOmega] + (3*I)*p\[Phi]2dot*(-9739 - 21434*\[Nu] + 428*\[Nu]^2)*\[CapitalOmega] + 3*p\[Phi]dot*
                (-9739 - 21434*\[Nu] + 428*\[Nu]^2)*(3*\[CapitalOmega]^2 + I*\[CapitalOmega]dot))) + 
           8*p\[Phi]^4*u^2*(18*r2dot*rdot*u*(-51 + 149*\[Nu] + 177*\[Nu]^2) + 
             r3dot*(-361 + 1114*\[Nu] + 842*\[Nu]^2) - (9*I)*r2dot*(-361 + 1114*\[Nu] + 842*\[Nu]^2)*\[CapitalOmega] + 
             3*rdot*(rdot^2*u^2*(-361 + 1114*\[Nu] + 842*\[Nu]^2) - (18*I)*rdot*u*(-51 + 149*\[Nu] + 
                 177*\[Nu]^2)*\[CapitalOmega] - 3*(-361 + 1114*\[Nu] + 842*\[Nu]^2)*(3*\[CapitalOmega]^2 + I*\[CapitalOmega]dot))) - 
           2*(5*r3dot*(-3251 + 3368*\[Nu] + 928*\[Nu]^2) + 3*p\[Phi]dot^2*(110*rdot*u*(23 - 50*\[Nu] + 
                 8*\[Nu]^2) + (3*I)*(-9739 - 21434*\[Nu] + 428*\[Nu]^2)*\[CapitalOmega]) + 
             15*(2*rdot^3*u^2*(-4535 + 2696*\[Nu] + 376*\[Nu]^2) + 4*r2dot*rdot*u*(-3893 + 3032*\[Nu] + 
                 652*\[Nu]^2) - (12*I)*rdot^2*u*(-3893 + 3032*\[Nu] + 652*\[Nu]^2)*\[CapitalOmega] - (3*I)*r2dot*
                (-3251 + 3368*\[Nu] + 928*\[Nu]^2)*\[CapitalOmega] - 3*rdot*(-3251 + 3368*\[Nu] + 928*\[Nu]^2)*
                (3*\[CapitalOmega]^2 + I*\[CapitalOmega]dot))) + 3*p\[Phi]^2*u*(-9544*p\[Phi]dot^2*rdot*u + 68554*r2dot*rdot*u + 
             24538*rdot^3*u^2 + 30256*p\[Phi]dot^2*rdot*u*\[Nu] + 106604*r2dot*rdot*u*\[Nu] + 
             31868*rdot^3*u^2*\[Nu] + 16688*p\[Phi]dot^2*rdot*u*\[Nu]^2 + 952*r2dot*rdot*u*\[Nu]^2 + 
             904*rdot^3*u^2*\[Nu]^2 + r3dot*(9739 + 21434*\[Nu] - 428*\[Nu]^2) - 16*p\[Phi]2dot*p\[Phi]dot*
              (-569 + 1781*\[Nu] + 1153*\[Nu]^2) - (27312*I)*p\[Phi]dot^2*\[CapitalOmega] - (87651*I)*r2dot*\[CapitalOmega] - 
             (205662*I)*rdot^2*u*\[CapitalOmega] + (85488*I)*p\[Phi]dot^2*\[Nu]*\[CapitalOmega] - (192906*I)*r2dot*\[Nu]*\[CapitalOmega] - 
             (319812*I)*rdot^2*u*\[Nu]*\[CapitalOmega] + (55344*I)*p\[Phi]dot^2*\[Nu]^2*\[CapitalOmega] + (3852*I)*r2dot*\[Nu]^2*\[CapitalOmega] - 
             (2856*I)*rdot^2*u*\[Nu]^2*\[CapitalOmega] - 262953*rdot*\[CapitalOmega]^2 - 578718*rdot*\[Nu]*\[CapitalOmega]^2 + 
             11556*rdot*\[Nu]^2*\[CapitalOmega]^2 - (87651*I)*rdot*\[CapitalOmega]dot - (192906*I)*rdot*\[Nu]*\[CapitalOmega]dot + 
             (3852*I)*rdot*\[Nu]^2*\[CapitalOmega]dot)))) + 2*prr*(180*prrdot^3*(-37 + 192*\[Nu] + 32*\[Nu]^2) - 
       (1620*I)*prrdot^2*u*(1 + 40*\[Nu] + 14*\[Nu]^2)*(p\[Phi]dot + 2*p\[Phi]*rdot*u - (3*I)*p\[Phi]*\[CapitalOmega]) - 
       18*prrdot*u*(934*p\[Phi]dot^2*u - 7305*r2dot*u - 13630*rdot^2*u^2 + 1104*p\[Phi]dot^2*u*\[Nu] - 
         9940*r2dot*u*\[Nu] - 18960*rdot^2*u^2*\[Nu] + 712*p\[Phi]dot^2*u*\[Nu]^2 + 800*r2dot*u*\[Nu]^2 + 
         2560*rdot^2*u^2*\[Nu]^2 + (90*I)*prr2dot*p\[Phi]*(1 + 40*\[Nu] + 14*\[Nu]^2) + 
         (43830*I)*rdot*u*\[CapitalOmega] + (59640*I)*rdot*u*\[Nu]*\[CapitalOmega] - (4800*I)*rdot*u*\[Nu]^2*\[CapitalOmega] + 23385*\[CapitalOmega]^2 + 
         31200*\[Nu]*\[CapitalOmega]^2 - 960*\[Nu]^2*\[CapitalOmega]^2 + 2*p\[Phi]*u*(467 + 552*\[Nu] + 356*\[Nu]^2)*
          (p\[Phi]2dot + 2*p\[Phi]dot*rdot*u - (6*I)*p\[Phi]dot*\[CapitalOmega]) + 
         2*p\[Phi]^2*u*(55*rdot^2*u^2*(-5 + 2*\[Nu] + 16*\[Nu]^2) + r2dot*u*(96 + 331*\[Nu] + 618*\[Nu]^2) - 
           (6*I)*rdot*u*(96 + 331*\[Nu] + 618*\[Nu]^2)*\[CapitalOmega] - (563 + 883*\[Nu] + 974*\[Nu]^2)*
            (3*\[CapitalOmega]^2 + I*\[CapitalOmega]dot)) + (7795*I)*\[CapitalOmega]dot + (10400*I)*\[Nu]*\[CapitalOmega]dot - (320*I)*\[Nu]^2*\[CapitalOmega]dot) + 
       u*((-3*I)*p\[Phi]3dot*u*(55*(71 + 100*\[Nu] + 4*\[Nu]^2) + 2*p\[Phi]^2*u*(-656 + 809*\[Nu] + 232*\[Nu]^2)) - 
         2*prr3dot*(5*(-1559 - 2080*\[Nu] + 64*\[Nu]^2) + 2*p\[Phi]^2*u*(563 + 883*\[Nu] + 974*\[Nu]^2)) - 
         18*prr2dot*(5*rdot*u*(-1461 - 1988*\[Nu] + 160*\[Nu]^2) + 2*p\[Phi]*p\[Phi]dot*u*
            (467 + 552*\[Nu] + 356*\[Nu]^2) + (5*I)*(1559 + 2080*\[Nu] - 64*\[Nu]^2)*\[CapitalOmega] + 
           2*p\[Phi]^2*u*(rdot*u*(96 + 331*\[Nu] + 618*\[Nu]^2) - I*(563 + 883*\[Nu] + 974*\[Nu]^2)*\[CapitalOmega])) + 
         (3*I)*u*(3*(-12*p\[Phi]dot^3*u*(-79 + 96*\[Nu] + 38*\[Nu]^2) + 55*p\[Phi]2dot*
              (rdot*u*(-117 - 138*\[Nu] + 4*\[Nu]^2) + (3*I)*(71 + 100*\[Nu] + 4*\[Nu]^2)*\[CapitalOmega]) + 
             55*p\[Phi]dot*(r2dot*u*(-117 - 138*\[Nu] + 4*\[Nu]^2) + 4*rdot^2*u^2*(-23 - 19*\[Nu] + 
                 4*\[Nu]^2) - (6*I)*rdot*u*(-117 - 138*\[Nu] + 4*\[Nu]^2)*\[CapitalOmega] + 3*(71 + 100*\[Nu] + 4*\[Nu]^2)*
                (3*\[CapitalOmega]^2 + I*\[CapitalOmega]dot))) + 6*p\[Phi]^2*u*(p\[Phi]2dot*(110*rdot*u*(-1 + \[Nu] + 2*\[Nu]^2) + 
               (3*I)*(-656 + 809*\[Nu] + 232*\[Nu]^2)*\[CapitalOmega]) + p\[Phi]dot*(110*r2dot*u*(-1 + \[Nu] + 2*\[Nu]^2) + 
               110*rdot^2*u^2*(-1 + \[Nu] + 2*\[Nu]^2) - (660*I)*rdot*u*(-1 + \[Nu] + 2*\[Nu]^2)*\[CapitalOmega] + 3*
                (-656 + 809*\[Nu] + 232*\[Nu]^2)*(3*\[CapitalOmega]^2 + I*\[CapitalOmega]dot))) + 
           2*p\[Phi]^3*u*(110*r3dot*u*(-1 + \[Nu] + 2*\[Nu]^2) + 330*r2dot*u*(-1 + \[Nu] + 2*\[Nu]^2)*
              (rdot*u - (3*I)*\[CapitalOmega]) - (3*I)*(330*rdot^2*u^2*(-1 + \[Nu] + 2*\[Nu]^2)*\[CapitalOmega] + 330*rdot*u*
                (-1 + \[Nu] + 2*\[Nu]^2)*((-3*I)*\[CapitalOmega]^2 + \[CapitalOmega]dot) + (-182 + 233*\[Nu] + 4*\[Nu]^2)*
                (9*\[CapitalOmega]^3 - \[CapitalOmega]2dot + (9*I)*\[CapitalOmega]*\[CapitalOmega]dot))) + 
           p\[Phi]*(55*r3dot*u*(-117 - 138*\[Nu] + 4*\[Nu]^2) - 108*p\[Phi]2dot*p\[Phi]dot*u*(-79 + 96*\[Nu] + 38*
                \[Nu]^2) + (3*I)*(108*p\[Phi]dot^2*u*(-79 + 96*\[Nu] + 38*\[Nu]^2)*\[CapitalOmega] + 55*r2dot*u*
                ((-4*I)*rdot*u*(-23 - 19*\[Nu] + 4*\[Nu]^2) + 3*(117 + 138*\[Nu] - 4*\[Nu]^2)*\[CapitalOmega]) - 55*
                (12*rdot^2*u^2*(-23 - 19*\[Nu] + 4*\[Nu]^2)*\[CapitalOmega] + 3*rdot*u*(-117 - 138*\[Nu] + 4*\[Nu]^2)*
                  ((-3*I)*\[CapitalOmega]^2 + \[CapitalOmega]dot) + (71 + 100*\[Nu] + 4*\[Nu]^2)*(9*\[CapitalOmega]^3 - \[CapitalOmega]2dot + 
                   (9*I)*\[CapitalOmega]*\[CapitalOmega]dot)))))))))/(11880*(r3dot*u + 2*rdot^3*u^3 + 
     3*r2dot*u*(2*rdot*u - (3*I)*\[CapitalOmega]) - (18*I)*rdot^2*u^2*\[CapitalOmega] - 27*rdot*u*\[CapitalOmega]^2 + (9*I)*\[CapitalOmega]^3 - 
     I*\[CapitalOmega]2dot - (9*I)*rdot*u*\[CapitalOmega]dot - 9*\[CapitalOmega]*\[CapitalOmega]dot))
instNc[3,2]:=1 + ((I/10)*\[Eta]^3*\[Nu]*((2*\[CapitalOmega]*(20*p\[Phi]*u^2 + \[CapitalOmega]))/p\[Phi] + 
     (20*r4dot*u*\[CapitalOmega] + 60*r2dot^2*u^2*\[CapitalOmega] - 240*r2dot*rdot^2*u^3*\[CapitalOmega] - (40*I)*r3dot*u*\[CapitalOmega]^2 + 
       (120*I)*r2dot*rdot*u^2*\[CapitalOmega]^2 + (240*I)*rdot^3*u^3*\[CapitalOmega]^2 - 80*r2dot*u*\[CapitalOmega]^3 + 
       240*rdot^2*u^2*\[CapitalOmega]^3 + 16*\[CapitalOmega]^5 + 20*r2dot*u*\[CapitalOmega]2dot - 60*rdot^2*u^2*\[CapitalOmega]2dot - 
       40*\[CapitalOmega]^2*\[CapitalOmega]2dot - (10*I)*\[CapitalOmega]*\[CapitalOmega]3dot + \[CapitalOmega]4dot + 20*r3dot*u*\[CapitalOmega]dot - 
       60*r2dot*rdot*u^2*\[CapitalOmega]dot - 120*rdot^3*u^3*\[CapitalOmega]dot - (120*I)*r2dot*u*\[CapitalOmega]*\[CapitalOmega]dot + 
       (360*I)*rdot^2*u^2*\[CapitalOmega]*\[CapitalOmega]dot + (80*I)*\[CapitalOmega]^3*\[CapitalOmega]dot - (20*I)*\[CapitalOmega]2dot*\[CapitalOmega]dot - 60*\[CapitalOmega]*\[CapitalOmega]dot^2 + 
       40*p\[Phi]*u^2*(r4dot*u + 3*r2dot^2*u^2 + 4*r3dot*rdot*u^2 - (8*I)*r3dot*u*\[CapitalOmega] - 
         24*rdot^2*u^2*\[CapitalOmega]^2 + (32*I)*rdot*u*\[CapitalOmega]^3 + 8*\[CapitalOmega]^4 - (8*I)*rdot*u*\[CapitalOmega]2dot - 8*\[CapitalOmega]*\[CapitalOmega]2dot - 
         I*\[CapitalOmega]3dot - (12*I)*rdot^2*u^2*\[CapitalOmega]dot - 48*rdot*u*\[CapitalOmega]*\[CapitalOmega]dot + (24*I)*\[CapitalOmega]^2*\[CapitalOmega]dot - 
         6*\[CapitalOmega]dot^2 - (12*I)*r2dot*u*(2*rdot*u*\[CapitalOmega] - (2*I)*\[CapitalOmega]^2 + \[CapitalOmega]dot)))/
      (I*p\[Phi]3dot + 6*p\[Phi]2dot*(I*rdot*u + \[CapitalOmega]) + 6*p\[Phi]dot*(I*r2dot*u + I*rdot^2*u^2 + 
         4*rdot*u*\[CapitalOmega] - (2*I)*\[CapitalOmega]^2 + \[CapitalOmega]dot) + 2*p\[Phi]*(I*r3dot*u + 6*rdot^2*u^2*\[CapitalOmega] - 
         (12*I)*rdot*u*\[CapitalOmega]^2 - 4*\[CapitalOmega]^3 + 3*r2dot*u*(I*rdot*u + 2*\[CapitalOmega]) + \[CapitalOmega]2dot + 6*rdot*u*\[CapitalOmega]dot - 
         (6*I)*\[CapitalOmega]*\[CapitalOmega]dot))))/(u^2*(-1 + 3*\[Nu])) + 
  ((I/90)*\[Eta]^2*(6*prr*(-30*prr2dot*p\[Phi]dot + (16*I)*p\[Phi]*p\[Phi]3dot*u + (48*I)*p\[Phi]2dot*p\[Phi]dot*u - 
       60*prr2dot*p\[Phi]*rdot*u + (48*I)*p\[Phi]*p\[Phi]dot*r2dot*u^2 + (8*I)*p\[Phi]^2*r3dot*u^2 + 
       (48*I)*p\[Phi]*p\[Phi]2dot*rdot*u^2 + (48*I)*p\[Phi]dot^2*rdot*u^2 + 15*prr2dot*p\[Phi]dot*\[Nu] - 
       (20*I)*p\[Phi]*p\[Phi]3dot*u*\[Nu] - (60*I)*p\[Phi]2dot*p\[Phi]dot*u*\[Nu] + 30*prr2dot*p\[Phi]*rdot*u*\[Nu] - 
       (60*I)*p\[Phi]*p\[Phi]dot*r2dot*u^2*\[Nu] - (10*I)*p\[Phi]^2*r3dot*u^2*\[Nu] - 
       (60*I)*p\[Phi]*p\[Phi]2dot*rdot*u^2*\[Nu] - (60*I)*p\[Phi]dot^2*rdot*u^2*\[Nu] + 120*prr2dot*p\[Phi]dot*\[Nu]^2 - 
       (100*I)*p\[Phi]*p\[Phi]3dot*u*\[Nu]^2 - (300*I)*p\[Phi]2dot*p\[Phi]dot*u*\[Nu]^2 + 
       240*prr2dot*p\[Phi]*rdot*u*\[Nu]^2 - (300*I)*p\[Phi]*p\[Phi]dot*r2dot*u^2*\[Nu]^2 - 
       (50*I)*p\[Phi]^2*r3dot*u^2*\[Nu]^2 - (300*I)*p\[Phi]*p\[Phi]2dot*rdot*u^2*\[Nu]^2 - 
       (300*I)*p\[Phi]dot^2*rdot*u^2*\[Nu]^2 + 5*prr3dot*p\[Phi]*(-2 + \[Nu] + 8*\[Nu]^2) + 
       (60*I)*prr2dot*p\[Phi]*\[CapitalOmega] + 96*p\[Phi]*p\[Phi]2dot*u*\[CapitalOmega] + 96*p\[Phi]dot^2*u*\[CapitalOmega] + 48*p\[Phi]^2*r2dot*u^2*\[CapitalOmega] + 
       192*p\[Phi]*p\[Phi]dot*rdot*u^2*\[CapitalOmega] - (30*I)*prr2dot*p\[Phi]*\[Nu]*\[CapitalOmega] - 120*p\[Phi]*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega] - 
       120*p\[Phi]dot^2*u*\[Nu]*\[CapitalOmega] - 60*p\[Phi]^2*r2dot*u^2*\[Nu]*\[CapitalOmega] - 240*p\[Phi]*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega] - 
       (240*I)*prr2dot*p\[Phi]*\[Nu]^2*\[CapitalOmega] - 600*p\[Phi]*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega] - 600*p\[Phi]dot^2*u*\[Nu]^2*\[CapitalOmega] - 
       300*p\[Phi]^2*r2dot*u^2*\[Nu]^2*\[CapitalOmega] - 1200*p\[Phi]*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] - 
       (192*I)*p\[Phi]*p\[Phi]dot*u*\[CapitalOmega]^2 - (96*I)*p\[Phi]^2*rdot*u^2*\[CapitalOmega]^2 + (240*I)*p\[Phi]*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^2 + 
       (120*I)*p\[Phi]^2*rdot*u^2*\[Nu]*\[CapitalOmega]^2 + (1200*I)*p\[Phi]*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^2 + 
       (600*I)*p\[Phi]^2*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 64*p\[Phi]^2*u*\[CapitalOmega]^3 + 80*p\[Phi]^2*u*\[Nu]*\[CapitalOmega]^3 + 
       400*p\[Phi]^2*u*\[Nu]^2*\[CapitalOmega]^3 + 16*p\[Phi]^2*u*\[CapitalOmega]2dot - 20*p\[Phi]^2*u*\[Nu]*\[CapitalOmega]2dot - 
       100*p\[Phi]^2*u*\[Nu]^2*\[CapitalOmega]2dot + 15*prrdot*(-2 + \[Nu] + 8*\[Nu]^2)*
        (p\[Phi]2dot + 4*p\[Phi]dot*(rdot*u - I*\[CapitalOmega]) + 2*p\[Phi]*(r2dot*u + rdot^2*u^2 - (4*I)*rdot*u*\[CapitalOmega] - 
           2*\[CapitalOmega]^2 - I*\[CapitalOmega]dot)) + 96*p\[Phi]*p\[Phi]dot*u*\[CapitalOmega]dot + 48*p\[Phi]^2*rdot*u^2*\[CapitalOmega]dot - 
       120*p\[Phi]*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]dot - 60*p\[Phi]^2*rdot*u^2*\[Nu]*\[CapitalOmega]dot - 600*p\[Phi]*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]dot - 
       300*p\[Phi]^2*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot - (96*I)*p\[Phi]^2*u*\[CapitalOmega]*\[CapitalOmega]dot + (120*I)*p\[Phi]^2*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
       (600*I)*p\[Phi]^2*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot) + 15*prr^2*(-2 + \[Nu] + 8*\[Nu]^2)*
      (p\[Phi]3dot + 6*p\[Phi]2dot*(rdot*u - I*\[CapitalOmega]) + 6*p\[Phi]dot*(r2dot*u + rdot^2*u^2 - (4*I)*rdot*u*\[CapitalOmega] - 
         2*\[CapitalOmega]^2 - I*\[CapitalOmega]dot) + 2*p\[Phi]*(r3dot*u + 3*r2dot*u*(rdot*u - (2*I)*\[CapitalOmega]) - 
         I*(6*rdot^2*u^2*\[CapitalOmega] - 4*\[CapitalOmega]^3 + \[CapitalOmega]2dot - (6*I)*\[CapitalOmega]*\[CapitalOmega]dot + 
           6*rdot*u*((-2*I)*\[CapitalOmega]^2 + \[CapitalOmega]dot)))) + 
     2*(45*prrdot^2*(-2 + \[Nu] + 8*\[Nu]^2)*(p\[Phi]dot + 2*p\[Phi]*rdot*u - (2*I)*p\[Phi]*\[CapitalOmega]) + 
       9*prr2dot*p\[Phi]*(5*prrdot*(-2 + \[Nu] + 8*\[Nu]^2) - (2*I)*u*(-4 + 5*\[Nu] + 25*\[Nu]^2)*
          (2*p\[Phi]dot + p\[Phi]*rdot*u - (2*I)*p\[Phi]*\[CapitalOmega])) - (18*I)*prrdot*u*(-4 + 5*\[Nu] + 25*\[Nu]^2)*
        (2*p\[Phi]dot^2 + 2*p\[Phi]*(p\[Phi]2dot + 2*p\[Phi]dot*rdot*u - (4*I)*p\[Phi]dot*\[CapitalOmega]) + 
         p\[Phi]^2*(r2dot*u - (2*I)*(2*rdot*u*\[CapitalOmega] - (2*I)*\[CapitalOmega]^2 + \[CapitalOmega]dot))) + 
       u*((-6*I)*prr3dot*p\[Phi]^2*(-4 + 5*\[Nu] + 25*\[Nu]^2) + 
         u*(-3*(9*p\[Phi]dot^3*(-2 + 5*\[Nu] + 20*\[Nu]^2) + 5*p\[Phi]2dot*rdot*(31 - 101*\[Nu] + 32*\[Nu]^2) + 
             5*p\[Phi]dot*(31 - 101*\[Nu] + 32*\[Nu]^2)*(r2dot + 2*rdot*(rdot*u - (2*I)*\[CapitalOmega]))) - 
           9*p\[Phi]^2*(-2 + 5*\[Nu] + 20*\[Nu]^2)*(p\[Phi]3dot - 3*(p\[Phi]2dot*(rdot*u + (2*I)*\[CapitalOmega]) + p\[Phi]dot*
                (r2dot*u + rdot^2*u^2 - (4*I)*rdot*u*\[CapitalOmega] + 4*\[CapitalOmega]^2 + (2*I)*\[CapitalOmega]dot))) + 
           9*p\[Phi]^3*u*(-2 + 5*\[Nu] + 20*\[Nu]^2)*(r3dot + 3*r2dot*(rdot*u - (2*I)*\[CapitalOmega]) - 
             (6*I)*rdot*(rdot*u*\[CapitalOmega] - (2*I)*\[CapitalOmega]^2 + \[CapitalOmega]dot)) + 
           p\[Phi]*(-81*p\[Phi]2dot*p\[Phi]dot*(-2 + 5*\[Nu] + 20*\[Nu]^2) - 5*r3dot*(31 - 101*\[Nu] + 32*\[Nu]^2) + 
             (6*I)*(27*p\[Phi]dot^2*(-2 + 5*\[Nu] + 20*\[Nu]^2)*\[CapitalOmega] + 5*r2dot*(31 - 101*\[Nu] + 32*\[Nu]^2)*
                (I*rdot*u + \[CapitalOmega]) + 5*rdot*(31 - 101*\[Nu] + 32*\[Nu]^2)*(2*rdot*u*\[CapitalOmega] - (2*I)*\[CapitalOmega]^2 + 
                 \[CapitalOmega]dot))))))))/((-1 + 3*\[Nu])*(I*p\[Phi]3dot + 6*p\[Phi]2dot*(I*rdot*u + \[CapitalOmega]) + 
     6*p\[Phi]dot*(I*r2dot*u + I*rdot^2*u^2 + 4*rdot*u*\[CapitalOmega] - (2*I)*\[CapitalOmega]^2 + \[CapitalOmega]dot) + 
     2*p\[Phi]*(I*r3dot*u + 6*rdot^2*u^2*\[CapitalOmega] - (12*I)*rdot*u*\[CapitalOmega]^2 - 4*\[CapitalOmega]^3 + 
       3*r2dot*u*(I*rdot*u + 2*\[CapitalOmega]) + \[CapitalOmega]2dot + 6*rdot*u*\[CapitalOmega]dot - (6*I)*\[CapitalOmega]*\[CapitalOmega]dot)))
instNc[3,1]:=1 + 
  (\[Eta]^4*(48*prr^4*(-3 + \[Nu] + 2*\[Nu]^2)*(3*r3dot*u + 6*rdot^3*u^3 + 9*r2dot*u*(2*rdot*u - I*\[CapitalOmega]) - 
       (18*I)*rdot^2*u^2*\[CapitalOmega] - 9*rdot*u*\[CapitalOmega]^2 + I*\[CapitalOmega]^3 - I*\[CapitalOmega]2dot - (9*I)*rdot*u*\[CapitalOmega]dot - 
       3*\[CapitalOmega]*\[CapitalOmega]dot) + 12*prr^3*(-828*prrdot*r2dot*u - 828*prr2dot*rdot*u + 
       (60*I)*p\[Phi]dot*r2dot*u^2 + (20*I)*p\[Phi]*r3dot*u^2 + (60*I)*p\[Phi]2dot*rdot*u^2 - 
       1656*prrdot*rdot^2*u^2 + (60*I)*p\[Phi]*r2dot*rdot*u^3 + (60*I)*p\[Phi]dot*rdot^2*u^3 + 
       936*prrdot*r2dot*u*\[Nu] + 936*prr2dot*rdot*u*\[Nu] - (174*I)*p\[Phi]dot*r2dot*u^2*\[Nu] - 
       (58*I)*p\[Phi]*r3dot*u^2*\[Nu] - (174*I)*p\[Phi]2dot*rdot*u^2*\[Nu] + 1872*prrdot*rdot^2*u^2*\[Nu] - 
       (174*I)*p\[Phi]*r2dot*rdot*u^3*\[Nu] - (174*I)*p\[Phi]dot*rdot^2*u^3*\[Nu] + 288*prrdot*r2dot*u*\[Nu]^2 + 
       288*prr2dot*rdot*u*\[Nu]^2 - (84*I)*p\[Phi]dot*r2dot*u^2*\[Nu]^2 - (28*I)*p\[Phi]*r3dot*u^2*\[Nu]^2 - 
       (84*I)*p\[Phi]2dot*rdot*u^2*\[Nu]^2 + 576*prrdot*rdot^2*u^2*\[Nu]^2 - 
       (84*I)*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2 - (84*I)*p\[Phi]dot*rdot^2*u^3*\[Nu]^2 + 
       4*prr3dot*(-23 + 26*\[Nu] + 8*\[Nu]^2) - I*p\[Phi]3dot*u*(-10 + 29*\[Nu] + 14*\[Nu]^2) + 
       (276*I)*prr2dot*\[CapitalOmega] + 30*p\[Phi]2dot*u*\[CapitalOmega] + (1656*I)*prrdot*rdot*u*\[CapitalOmega] + 60*p\[Phi]*r2dot*u^2*\[CapitalOmega] + 
       120*p\[Phi]dot*rdot*u^2*\[CapitalOmega] + 60*p\[Phi]*rdot^2*u^3*\[CapitalOmega] - (312*I)*prr2dot*\[Nu]*\[CapitalOmega] - 
       87*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega] - (1872*I)*prrdot*rdot*u*\[Nu]*\[CapitalOmega] - 174*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega] - 
       348*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega] - 174*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega] - (96*I)*prr2dot*\[Nu]^2*\[CapitalOmega] - 
       42*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega] - (576*I)*prrdot*rdot*u*\[Nu]^2*\[CapitalOmega] - 84*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega] - 
       168*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] - 84*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] + 276*prrdot*\[CapitalOmega]^2 - 
       (30*I)*p\[Phi]dot*u*\[CapitalOmega]^2 - (60*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]^2 - 312*prrdot*\[Nu]*\[CapitalOmega]^2 + 
       (87*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^2 + (174*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^2 - 96*prrdot*\[Nu]^2*\[CapitalOmega]^2 + 
       (42*I)*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^2 + (84*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 10*p\[Phi]*u*\[CapitalOmega]^3 + 
       29*p\[Phi]*u*\[Nu]*\[CapitalOmega]^3 + 14*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^3 + 10*p\[Phi]*u*\[CapitalOmega]2dot - 29*p\[Phi]*u*\[Nu]*\[CapitalOmega]2dot - 
       14*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]2dot + (276*I)*prrdot*\[CapitalOmega]dot + 30*p\[Phi]dot*u*\[CapitalOmega]dot + 
       60*p\[Phi]*rdot*u^2*\[CapitalOmega]dot - (312*I)*prrdot*\[Nu]*\[CapitalOmega]dot - 87*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]dot - 
       174*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]dot - (96*I)*prrdot*\[Nu]^2*\[CapitalOmega]dot - 42*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]dot - 
       84*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot - (30*I)*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]dot + (87*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
       (42*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot) - (2*I)*prr*((36*I)*prrdot^3*(-37 + 192*\[Nu] + 32*\[Nu]^2) + 
       108*prrdot^2*u*(1 + 40*\[Nu] + 14*\[Nu]^2)*(p\[Phi]dot + 2*p\[Phi]*rdot*u - I*p\[Phi]*\[CapitalOmega]) + 
       u*((-2268*I)*prr2dot*p\[Phi]*p\[Phi]dot*u + (26298*I)*prr2dot*rdot*u + 
         540*p\[Phi]*p\[Phi]2dot*p\[Phi]dot*u^2 + 180*p\[Phi]dot^3*u^2 + 3861*p\[Phi]dot*r2dot*u^2 + 
         1287*p\[Phi]*r3dot*u^2 - (8064*I)*prr2dot*p\[Phi]^2*rdot*u^2 + 3861*p\[Phi]2dot*rdot*u^2 - 
         924*p\[Phi]^2*p\[Phi]dot*r2dot*u^3 - 308*p\[Phi]^3*r3dot*u^3 - 924*p\[Phi]^2*p\[Phi]2dot*rdot*u^3 + 
         3036*p\[Phi]*r2dot*rdot*u^3 + 3036*p\[Phi]dot*rdot^2*u^3 - 924*p\[Phi]^3*r2dot*rdot*u^4 - 
         924*p\[Phi]^2*p\[Phi]dot*rdot^2*u^4 + (4320*I)*prr2dot*p\[Phi]*p\[Phi]dot*u*\[Nu] + 
         (35784*I)*prr2dot*rdot*u*\[Nu] + 2592*p\[Phi]*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu] + 864*p\[Phi]dot^3*u^2*\[Nu] + 
         4554*p\[Phi]dot*r2dot*u^2*\[Nu] + 1518*p\[Phi]*r3dot*u^2*\[Nu] + (4932*I)*prr2dot*p\[Phi]^2*rdot*u^2*
          \[Nu] + 4554*p\[Phi]2dot*rdot*u^2*\[Nu] + 924*p\[Phi]^2*p\[Phi]dot*r2dot*u^3*\[Nu] + 
         308*p\[Phi]^3*r3dot*u^3*\[Nu] + 924*p\[Phi]^2*p\[Phi]2dot*rdot*u^3*\[Nu] + 2508*p\[Phi]*r2dot*rdot*u^3*\[Nu] + 
         2508*p\[Phi]dot*rdot^2*u^3*\[Nu] + 924*p\[Phi]^3*r2dot*rdot*u^4*\[Nu] + 924*p\[Phi]^2*p\[Phi]dot*rdot^2*u^4*
          \[Nu] + (3888*I)*prr2dot*p\[Phi]*p\[Phi]dot*u*\[Nu]^2 - (2880*I)*prr2dot*rdot*u*\[Nu]^2 - 
         11448*p\[Phi]*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]^2 - 3816*p\[Phi]dot^3*u^2*\[Nu]^2 - 
         132*p\[Phi]dot*r2dot*u^2*\[Nu]^2 - 44*p\[Phi]*r3dot*u^2*\[Nu]^2 + (24120*I)*prr2dot*p\[Phi]^2*rdot*u^2*
          \[Nu]^2 - 132*p\[Phi]2dot*rdot*u^2*\[Nu]^2 + 1848*p\[Phi]^2*p\[Phi]dot*r2dot*u^3*\[Nu]^2 + 
         616*p\[Phi]^3*r3dot*u^3*\[Nu]^2 + 1848*p\[Phi]^2*p\[Phi]2dot*rdot*u^3*\[Nu]^2 - 
         528*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2 - 528*p\[Phi]dot*rdot^2*u^3*\[Nu]^2 + 1848*p\[Phi]^3*r2dot*rdot*u^4*
          \[Nu]^2 + 1848*p\[Phi]^2*p\[Phi]dot*rdot^2*u^4*\[Nu]^2 + (2*I)*prr3dot*(1559 + 2080*\[Nu] - 64*\[Nu]^2 + 
           2*p\[Phi]^2*u*(-287 + 257*\[Nu] + 778*\[Nu]^2)) + p\[Phi]3dot*u*(11*(71 + 100*\[Nu] + 4*\[Nu]^2) - 
           2*p\[Phi]^2*u*(32 - 293*\[Nu] + 800*\[Nu]^2)) + 9354*prr2dot*\[CapitalOmega] - 3444*prr2dot*p\[Phi]^2*u*\[CapitalOmega] - 
         (2343*I)*p\[Phi]2dot*u*\[CapitalOmega] + (192*I)*p\[Phi]^2*p\[Phi]2dot*u^2*\[CapitalOmega] - (540*I)*p\[Phi]*p\[Phi]dot^2*u^2*\[CapitalOmega] - 
         (3861*I)*p\[Phi]*r2dot*u^2*\[CapitalOmega] - (7722*I)*p\[Phi]dot*rdot*u^2*\[CapitalOmega] + (924*I)*p\[Phi]^3*r2dot*u^3*\[CapitalOmega] + 
         (1848*I)*p\[Phi]^2*p\[Phi]dot*rdot*u^3*\[CapitalOmega] - (3036*I)*p\[Phi]*rdot^2*u^3*\[CapitalOmega] + 
         (924*I)*p\[Phi]^3*rdot^2*u^4*\[CapitalOmega] + 12480*prr2dot*\[Nu]*\[CapitalOmega] + 3084*prr2dot*p\[Phi]^2*u*\[Nu]*\[CapitalOmega] - 
         (3300*I)*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega] - (1758*I)*p\[Phi]^2*p\[Phi]2dot*u^2*\[Nu]*\[CapitalOmega] - 
         (2592*I)*p\[Phi]*p\[Phi]dot^2*u^2*\[Nu]*\[CapitalOmega] - (4554*I)*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega] - 
         (9108*I)*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega] - (924*I)*p\[Phi]^3*r2dot*u^3*\[Nu]*\[CapitalOmega] - 
         (1848*I)*p\[Phi]^2*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega] - (2508*I)*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega] - 
         (924*I)*p\[Phi]^3*rdot^2*u^4*\[Nu]*\[CapitalOmega] - 384*prr2dot*\[Nu]^2*\[CapitalOmega] + 9336*prr2dot*p\[Phi]^2*u*\[Nu]^2*\[CapitalOmega] - 
         (132*I)*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega] + (4800*I)*p\[Phi]^2*p\[Phi]2dot*u^2*\[Nu]^2*\[CapitalOmega] + 
         (11448*I)*p\[Phi]*p\[Phi]dot^2*u^2*\[Nu]^2*\[CapitalOmega] + (132*I)*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega] + 
         (264*I)*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] - (1848*I)*p\[Phi]^3*r2dot*u^3*\[Nu]^2*\[CapitalOmega] - 
         (3696*I)*p\[Phi]^2*p\[Phi]dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] + (528*I)*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] - 
         (1848*I)*p\[Phi]^3*rdot^2*u^4*\[Nu]^2*\[CapitalOmega] - 2343*p\[Phi]dot*u*\[CapitalOmega]^2 + 192*p\[Phi]^2*p\[Phi]dot*u^2*\[CapitalOmega]^2 - 
         3861*p\[Phi]*rdot*u^2*\[CapitalOmega]^2 + 924*p\[Phi]^3*rdot*u^3*\[CapitalOmega]^2 - 3300*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^2 - 
         1758*p\[Phi]^2*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]^2 - 4554*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^2 - 
         924*p\[Phi]^3*rdot*u^3*\[Nu]*\[CapitalOmega]^2 - 132*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^2 + 4800*p\[Phi]^2*p\[Phi]dot*u^2*\[Nu]^2*
          \[CapitalOmega]^2 + 132*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 1848*p\[Phi]^3*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2 + 
         (781*I)*p\[Phi]*u*\[CapitalOmega]^3 - (124*I)*p\[Phi]^3*u^2*\[CapitalOmega]^3 + (1100*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]^3 + 
         (298*I)*p\[Phi]^3*u^2*\[Nu]*\[CapitalOmega]^3 + (44*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^3 - (328*I)*p\[Phi]^3*u^2*\[Nu]^2*\[CapitalOmega]^3 - 
         (781*I)*p\[Phi]*u*\[CapitalOmega]2dot + (124*I)*p\[Phi]^3*u^2*\[CapitalOmega]2dot - (1100*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]2dot - 
         (298*I)*p\[Phi]^3*u^2*\[Nu]*\[CapitalOmega]2dot - (44*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]2dot + (328*I)*p\[Phi]^3*u^2*\[Nu]^2*
          \[CapitalOmega]2dot - (2343*I)*p\[Phi]dot*u*\[CapitalOmega]dot + (192*I)*p\[Phi]^2*p\[Phi]dot*u^2*\[CapitalOmega]dot - 
         (3861*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]dot + (924*I)*p\[Phi]^3*rdot*u^3*\[CapitalOmega]dot - 
         (3300*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]dot - (1758*I)*p\[Phi]^2*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]dot - 
         (4554*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]dot - (924*I)*p\[Phi]^3*rdot*u^3*\[Nu]*\[CapitalOmega]dot - 
         (132*I)*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]dot + (4800*I)*p\[Phi]^2*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]dot + 
         (132*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot - (1848*I)*p\[Phi]^3*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot - 
         2343*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]dot + 372*p\[Phi]^3*u^2*\[CapitalOmega]*\[CapitalOmega]dot - 3300*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
         894*p\[Phi]^3*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 132*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 984*p\[Phi]^3*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot) + 
       6*prrdot*u*(18*prr2dot*p\[Phi]*(1 + 40*\[Nu] + 14*\[Nu]^2) + I*(-378*p\[Phi]dot^2*u + 4383*r2dot*u + 
           8178*rdot^2*u^2 + 720*p\[Phi]dot^2*u*\[Nu] + 5964*r2dot*u*\[Nu] + 11376*rdot^2*u^2*\[Nu] + 
           648*p\[Phi]dot^2*u*\[Nu]^2 - 480*r2dot*u*\[Nu]^2 - 1536*rdot^2*u^2*\[Nu]^2 - (8766*I)*rdot*u*\[CapitalOmega] - 
           (11928*I)*rdot*u*\[Nu]*\[CapitalOmega] + (960*I)*rdot*u*\[Nu]^2*\[CapitalOmega] - 1559*\[CapitalOmega]^2 - 2080*\[Nu]*\[CapitalOmega]^2 + 
           64*\[Nu]^2*\[CapitalOmega]^2 + 18*p\[Phi]*u*(-21 + 40*\[Nu] + 36*\[Nu]^2)*(p\[Phi]2dot + 2*p\[Phi]dot*rdot*u - 
             (2*I)*p\[Phi]dot*\[CapitalOmega]) + 2*p\[Phi]^2*u*(231*rdot^2*u^2*(-5 + 2*\[Nu] + 16*\[Nu]^2) + 
             3*r2dot*u*(-224 + 137*\[Nu] + 670*\[Nu]^2) - (6*I)*rdot*u*(-224 + 137*\[Nu] + 670*\[Nu]^2)*
              \[CapitalOmega] - (-287 + 257*\[Nu] + 778*\[Nu]^2)*(\[CapitalOmega]^2 + I*\[CapitalOmega]dot)) - (1559*I)*\[CapitalOmega]dot - 
           (2080*I)*\[Nu]*\[CapitalOmega]dot + (64*I)*\[Nu]^2*\[CapitalOmega]dot))) + 
     2*prr^2*((-6*I)*prr3dot*p\[Phi]*u*(-8 + 109*\[Nu] + 42*\[Nu]^2) + 36*prr2dot*prrdot*
        (-83 + 244*\[Nu] + 48*\[Nu]^2) + 36*prrdot^2*(-83 + 244*\[Nu] + 48*\[Nu]^2)*(3*rdot*u - I*\[CapitalOmega]) - 
       (18*I)*prr2dot*u*(-8 + 109*\[Nu] + 42*\[Nu]^2)*(p\[Phi]dot + 2*p\[Phi]*rdot*u - I*p\[Phi]*\[CapitalOmega]) - 
       (18*I)*prrdot*u*(-8 + 109*\[Nu] + 42*\[Nu]^2)*(p\[Phi]2dot + 4*p\[Phi]dot*rdot*u - (2*I)*p\[Phi]dot*\[CapitalOmega] + 
         p\[Phi]*(2*r2dot*u + 2*rdot^2*u^2 - (4*I)*rdot*u*\[CapitalOmega] - \[CapitalOmega]^2 - I*\[CapitalOmega]dot)) + 
       u*(-2520*p\[Phi]2dot*p\[Phi]dot*u + 2436*r3dot*u - 2520*p\[Phi]dot^2*rdot*u^2 + 
         8298*r2dot*rdot*u^2 + 660*rdot^3*u^3 + 4932*p\[Phi]2dot*p\[Phi]dot*u*\[Nu] + 6096*r3dot*u*\[Nu] + 
         4932*p\[Phi]dot^2*rdot*u^2*\[Nu] + 35712*r2dot*rdot*u^2*\[Nu] + 11616*rdot^3*u^3*\[Nu] + 
         1944*p\[Phi]2dot*p\[Phi]dot*u*\[Nu]^2 - 480*r3dot*u*\[Nu]^2 + 1944*p\[Phi]dot^2*rdot*u^2*\[Nu]^2 - 
         4608*r2dot*rdot*u^2*\[Nu]^2 - 2112*rdot^3*u^3*\[Nu]^2 + (2520*I)*p\[Phi]dot^2*u*\[CapitalOmega] - 
         (7308*I)*r2dot*u*\[CapitalOmega] - (8298*I)*rdot^2*u^2*\[CapitalOmega] - (4932*I)*p\[Phi]dot^2*u*\[Nu]*\[CapitalOmega] - 
         (18288*I)*r2dot*u*\[Nu]*\[CapitalOmega] - (35712*I)*rdot^2*u^2*\[Nu]*\[CapitalOmega] - (1944*I)*p\[Phi]dot^2*u*\[Nu]^2*\[CapitalOmega] + 
         (1440*I)*r2dot*u*\[Nu]^2*\[CapitalOmega] + (4608*I)*rdot^2*u^2*\[Nu]^2*\[CapitalOmega] - 7308*rdot*u*\[CapitalOmega]^2 - 
         18288*rdot*u*\[Nu]*\[CapitalOmega]^2 + 1440*rdot*u*\[Nu]^2*\[CapitalOmega]^2 + (1163*I)*\[CapitalOmega]^3 + (2080*I)*\[Nu]*\[CapitalOmega]^3 - 
         (64*I)*\[Nu]^2*\[CapitalOmega]^3 - (1163*I)*\[CapitalOmega]2dot - (2080*I)*\[Nu]*\[CapitalOmega]2dot + (64*I)*\[Nu]^2*\[CapitalOmega]2dot - 
         (7308*I)*rdot*u*\[CapitalOmega]dot - (18288*I)*rdot*u*\[Nu]*\[CapitalOmega]dot + (1440*I)*rdot*u*\[Nu]^2*\[CapitalOmega]dot - 
         3489*\[CapitalOmega]*\[CapitalOmega]dot - 6240*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 192*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
         12*p\[Phi]*u*(-70 + 137*\[Nu] + 54*\[Nu]^2)*(p\[Phi]3dot + 3*p\[Phi]dot*r2dot*u + 3*p\[Phi]2dot*rdot*u - 
           (3*I)*p\[Phi]2dot*\[CapitalOmega] - (6*I)*p\[Phi]dot*rdot*u*\[CapitalOmega] - 3*p\[Phi]dot*\[CapitalOmega]^2 - (3*I)*p\[Phi]dot*\[CapitalOmega]dot) + 
         2*p\[Phi]^2*u*(132*rdot^3*u^3 - 924*rdot^3*u^3*\[Nu] + 3696*rdot^3*u^3*\[Nu]^2 + 
           3*r3dot*u*(-48 - 17*\[Nu] + 670*\[Nu]^2) - (396*I)*rdot^2*u^2*\[CapitalOmega] + 
           (2772*I)*rdot^2*u^2*\[Nu]*\[CapitalOmega] - (11088*I)*rdot^2*u^2*\[Nu]^2*\[CapitalOmega] + 432*rdot*u*\[CapitalOmega]^2 + 
           153*rdot*u*\[Nu]*\[CapitalOmega]^2 - 6030*rdot*u*\[Nu]^2*\[CapitalOmega]^2 - (188*I)*\[CapitalOmega]^3 + (257*I)*\[Nu]*\[CapitalOmega]^3 + 
           (778*I)*\[Nu]^2*\[CapitalOmega]^3 + 9*r2dot*u*(44*rdot*u*(1 - 7*\[Nu] + 28*\[Nu]^2) + 
             I*(48 + 17*\[Nu] - 670*\[Nu]^2)*\[CapitalOmega]) + (188*I)*\[CapitalOmega]2dot - (257*I)*\[Nu]*\[CapitalOmega]2dot - 
           (778*I)*\[Nu]^2*\[CapitalOmega]2dot + (432*I)*rdot*u*\[CapitalOmega]dot + (153*I)*rdot*u*\[Nu]*\[CapitalOmega]dot - 
           (6030*I)*rdot*u*\[Nu]^2*\[CapitalOmega]dot + 564*\[CapitalOmega]*\[CapitalOmega]dot - 771*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
           2334*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot))) + u*((-72*I)*prrdot^3*p\[Phi]*(1 + 40*\[Nu] + 14*\[Nu]^2) + 
       12*prrdot^2*(3*rdot*u*(1461 + 1988*\[Nu] - 160*\[Nu]^2) + 18*p\[Phi]*p\[Phi]dot*u*
          (-21 + 40*\[Nu] + 36*\[Nu]^2) + I*(-1559 - 2080*\[Nu] + 64*\[Nu]^2)*\[CapitalOmega] + 
         2*p\[Phi]^2*u*(3*rdot*u*(-224 + 137*\[Nu] + 670*\[Nu]^2) - I*(-287 + 257*\[Nu] + 778*\[Nu]^2)*\[CapitalOmega])) + 
       6*prr2dot*(2*prrdot*(1559 + 2080*\[Nu] - 64*\[Nu]^2 + 2*p\[Phi]^2*u*(-287 + 257*\[Nu] + 778*\[Nu]^2)) - 
         I*u*(11*p\[Phi]dot*(71 + 100*\[Nu] + 4*\[Nu]^2) - 2*p\[Phi]^2*p\[Phi]dot*u*(32 - 293*\[Nu] + 800*\[Nu]^2) + 
           11*p\[Phi]*rdot*u*(117 + 138*\[Nu] - 4*\[Nu]^2 + 28*p\[Phi]^2*u*(-1 + \[Nu] + 2*\[Nu]^2)) + 
           I*p\[Phi]*(-11*(71 + 100*\[Nu] + 4*\[Nu]^2) + 2*p\[Phi]^2*u*(62 - 149*\[Nu] + 164*\[Nu]^2))*\[CapitalOmega])) - 
       (6*I)*prrdot*u*(p\[Phi]2dot*(11*(71 + 100*\[Nu] + 4*\[Nu]^2) - 2*p\[Phi]^2*u*(32 - 293*\[Nu] + 
             800*\[Nu]^2)) - 22*p\[Phi]dot*(rdot*u*(-117 - 138*\[Nu] + 4*\[Nu]^2) + I*(71 + 100*\[Nu] + 4*\[Nu]^2)*
            \[CapitalOmega]) + 4*p\[Phi]^2*p\[Phi]dot*u*(154*rdot*u*(-1 + \[Nu] + 2*\[Nu]^2) + I*(32 - 293*\[Nu] + 800*\[Nu]^2)*
            \[CapitalOmega]) - p\[Phi]*(36*p\[Phi]dot^2*u*(-5 - 24*\[Nu] + 106*\[Nu]^2) + 
           11*(r2dot*u*(-117 - 138*\[Nu] + 4*\[Nu]^2) + 4*rdot^2*u^2*(-23 - 19*\[Nu] + 4*\[Nu]^2) - 
             (2*I)*rdot*u*(-117 - 138*\[Nu] + 4*\[Nu]^2)*\[CapitalOmega] + (71 + 100*\[Nu] + 4*\[Nu]^2)*
              (\[CapitalOmega]^2 + I*\[CapitalOmega]dot))) + 2*p\[Phi]^3*u*(154*r2dot*u*(-1 + \[Nu] + 2*\[Nu]^2) + 
           154*rdot^2*u^2*(-1 + \[Nu] + 2*\[Nu]^2) - (308*I)*rdot*u*(-1 + \[Nu] + 2*\[Nu]^2)*\[CapitalOmega] + 
           (62 - 149*\[Nu] + 164*\[Nu]^2)*(\[CapitalOmega]^2 + I*\[CapitalOmega]dot))) + 
       u*((2*I)*prr3dot*p\[Phi]*(-11*(71 + 100*\[Nu] + 4*\[Nu]^2) + 2*p\[Phi]^2*u*(62 - 149*\[Nu] + 164*\[Nu]^2)) + 
         u*(-2*r3dot*(-3251 + 3368*\[Nu] + 928*\[Nu]^2) - 2*p\[Phi]*p\[Phi]3dot*(-945 + 546*\[Nu] + 2500*\[Nu]^2) - 
           6*p\[Phi]2dot*p\[Phi]dot*(-945 + 546*\[Nu] + 2500*\[Nu]^2) + 8*p\[Phi]^3*u*
            (p\[Phi]3dot*(-427 + 1246*\[Nu] - 82*\[Nu]^2) - 3*(p\[Phi]2dot*(2*rdot*u*(56 - 455*\[Nu] + 
                   1037*\[Nu]^2) - I*(427 - 1246*\[Nu] + 82*\[Nu]^2)*\[CapitalOmega]) + p\[Phi]dot*
                (-3*rdot^2*u^2*(-105 + 112*\[Nu] + 664*\[Nu]^2) + 2*r2dot*u*(56 - 455*\[Nu] + 
                   1037*\[Nu]^2) - (4*I)*rdot*u*(56 - 455*\[Nu] + 1037*\[Nu]^2)*\[CapitalOmega] - 
                 (427 - 1246*\[Nu] + 82*\[Nu]^2)*(\[CapitalOmega]^2 + I*\[CapitalOmega]dot)))) + 8*p\[Phi]^4*u^2*
            (r3dot*(427 - 1246*\[Nu] + 82*\[Nu]^2) + 3*(rdot^3*u^2*(427 - 1246*\[Nu] + 82*\[Nu]^2) + 6*
                r2dot*rdot*u*(161 - 567*\[Nu] + 373*\[Nu]^2) - I*r2dot*(427 - 1246*\[Nu] + 82*\[Nu]^2)*
                \[CapitalOmega] - (6*I)*rdot^2*u*(161 - 567*\[Nu] + 373*\[Nu]^2)*\[CapitalOmega] - rdot*(427 - 1246*\[Nu] + 
                 82*\[Nu]^2)*(\[CapitalOmega]^2 + I*\[CapitalOmega]dot))) + 6*(-2*rdot^3*u^2*(-4535 + 2696*\[Nu] + 376*\[Nu]^2) - 
             4*r2dot*rdot*u*(-3893 + 3032*\[Nu] + 652*\[Nu]^2) + (4*I)*rdot^2*u*(-3893 + 3032*\[Nu] + 
               652*\[Nu]^2)*\[CapitalOmega] + I*r2dot*(-3251 + 3368*\[Nu] + 928*\[Nu]^2)*\[CapitalOmega] + 
             p\[Phi]dot^2*(154*rdot*u*(23 - 50*\[Nu] + 8*\[Nu]^2) + I*(-945 + 546*\[Nu] + 2500*\[Nu]^2)*\[CapitalOmega]) + 
             rdot*(-3251 + 3368*\[Nu] + 928*\[Nu]^2)*(\[CapitalOmega]^2 + I*\[CapitalOmega]dot)) + 
           6*p\[Phi]*(154*p\[Phi]dot*r2dot*u*(23 - 50*\[Nu] + 8*\[Nu]^2) + 154*p\[Phi]2dot*rdot*u*
              (23 - 50*\[Nu] + 8*\[Nu]^2) + 12*p\[Phi]dot^3*u*(-105 + 112*\[Nu] + 664*\[Nu]^2) - 
             (308*I)*p\[Phi]dot*rdot*u*(23 - 50*\[Nu] + 8*\[Nu]^2)*\[CapitalOmega] + I*p\[Phi]2dot*(-945 + 546*\[Nu] + 2500*
                \[Nu]^2)*\[CapitalOmega] + p\[Phi]dot*(-945 + 546*\[Nu] + 2500*\[Nu]^2)*(\[CapitalOmega]^2 + I*\[CapitalOmega]dot)) + 
           3*p\[Phi]^2*u*(1624*p\[Phi]dot^2*rdot*u - 19838*r2dot*rdot*u - 8974*rdot^3*u^2 + 
             4592*p\[Phi]dot^2*rdot*u*\[Nu] + 34076*r2dot*rdot*u*\[Nu] + 16492*rdot^3*u^2*\[Nu] - 
             32528*p\[Phi]dot^2*rdot*u*\[Nu]^2 + 10072*r2dot*rdot*u*\[Nu]^2 + 2536*rdot^3*u^2*\[Nu]^2 + 
             16*p\[Phi]2dot*p\[Phi]dot*(-371 + 791*\[Nu] + 955*\[Nu]^2) + r3dot*(-945 + 546*\[Nu] + 2500*\[Nu]^2) + 
             (5936*I)*p\[Phi]dot^2*\[CapitalOmega] + (2835*I)*r2dot*\[CapitalOmega] + (19838*I)*rdot^2*u*\[CapitalOmega] - 
             (12656*I)*p\[Phi]dot^2*\[Nu]*\[CapitalOmega] - (1638*I)*r2dot*\[Nu]*\[CapitalOmega] - (34076*I)*rdot^2*u*\[Nu]*\[CapitalOmega] - 
             (15280*I)*p\[Phi]dot^2*\[Nu]^2*\[CapitalOmega] - (7500*I)*r2dot*\[Nu]^2*\[CapitalOmega] - (10072*I)*rdot^2*u*\[Nu]^2*\[CapitalOmega] + 
             2835*rdot*\[CapitalOmega]^2 - 1638*rdot*\[Nu]*\[CapitalOmega]^2 - 7500*rdot*\[Nu]^2*\[CapitalOmega]^2 + (2835*I)*rdot*\[CapitalOmega]dot - 
             (1638*I)*rdot*\[Nu]*\[CapitalOmega]dot - (7500*I)*rdot*\[Nu]^2*\[CapitalOmega]dot))))))/
   (792*(3*r3dot*u + 6*rdot^3*u^3 + 9*r2dot*u*(2*rdot*u - I*\[CapitalOmega]) - (18*I)*rdot^2*u^2*\[CapitalOmega] - 
     9*rdot*u*\[CapitalOmega]^2 + I*\[CapitalOmega]^3 - I*\[CapitalOmega]2dot - (9*I)*rdot*u*\[CapitalOmega]dot - 3*\[CapitalOmega]*\[CapitalOmega]dot)) + 
  (\[Eta]^2*(-3*prr^2 + 23*u - 7*p\[Phi]^2*u^2 - 4*u*\[Nu] + 14*p\[Phi]^2*u^2*\[Nu] + 
     (6*prr2dot*(prrdot*(5 + 8*\[Nu]) - I*u*(1 + \[Nu])*(p\[Phi]dot + 2*p\[Phi]*rdot*u - I*p\[Phi]*\[CapitalOmega])) + 
       prr^2*(5 + 8*\[Nu])*(3*r3dot*u + 6*rdot^3*u^3 + 9*r2dot*u*(2*rdot*u - I*\[CapitalOmega]) - 
         (18*I)*rdot^2*u^2*\[CapitalOmega] - 9*rdot*u*\[CapitalOmega]^2 + I*\[CapitalOmega]^3 - I*\[CapitalOmega]2dot - (9*I)*rdot*u*\[CapitalOmega]dot - 
         3*\[CapitalOmega]*\[CapitalOmega]dot) + 2*prr*(prr3dot*(5 + 8*\[Nu]) - I*((45*I)*prr2dot*rdot*u + 
           6*p\[Phi]dot*r2dot*u^2 + 2*p\[Phi]*r3dot*u^2 + 6*p\[Phi]2dot*rdot*u^2 + 6*p\[Phi]*r2dot*rdot*u^3 + 
           6*p\[Phi]dot*rdot^2*u^3 + (72*I)*prr2dot*rdot*u*\[Nu] + 6*p\[Phi]dot*r2dot*u^2*\[Nu] + 
           2*p\[Phi]*r3dot*u^2*\[Nu] + 6*p\[Phi]2dot*rdot*u^2*\[Nu] + 6*p\[Phi]*r2dot*rdot*u^3*\[Nu] + 
           6*p\[Phi]dot*rdot^2*u^3*\[Nu] + p\[Phi]3dot*u*(1 + \[Nu]) + 15*prr2dot*\[CapitalOmega] - (3*I)*p\[Phi]2dot*u*\[CapitalOmega] - 
           (6*I)*p\[Phi]*r2dot*u^2*\[CapitalOmega] - (12*I)*p\[Phi]dot*rdot*u^2*\[CapitalOmega] - (6*I)*p\[Phi]*rdot^2*u^3*\[CapitalOmega] + 
           24*prr2dot*\[Nu]*\[CapitalOmega] - (3*I)*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega] - (6*I)*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega] - 
           (12*I)*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega] - (6*I)*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega] - 3*p\[Phi]dot*u*\[CapitalOmega]^2 - 
           6*p\[Phi]*rdot*u^2*\[CapitalOmega]^2 - 3*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^2 - 6*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^2 + I*p\[Phi]*u*\[CapitalOmega]^3 + 
           I*p\[Phi]*u*\[Nu]*\[CapitalOmega]^3 - I*p\[Phi]*u*\[CapitalOmega]2dot - I*p\[Phi]*u*\[Nu]*\[CapitalOmega]2dot - (3*I)*p\[Phi]dot*u*\[CapitalOmega]dot - 
           (6*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]dot - (3*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]dot - (6*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]dot - 
           3*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]dot - 3*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 3*prrdot*(5 + 8*\[Nu])*
            ((3*I)*r2dot*u + (6*I)*rdot^2*u^2 + 6*rdot*u*\[CapitalOmega] - I*\[CapitalOmega]^2 + \[CapitalOmega]dot))) - 
       I*(2*prr3dot*p\[Phi]*u*(1 + \[Nu]) + 6*prrdot^2*(5 + 8*\[Nu])*((3*I)*rdot*u + \[CapitalOmega]) + 
         6*prrdot*u*(1 + \[Nu])*(p\[Phi]2dot + 4*p\[Phi]dot*rdot*u - (2*I)*p\[Phi]dot*\[CapitalOmega] + 
           p\[Phi]*(2*r2dot*u + 2*rdot^2*u^2 - (4*I)*rdot*u*\[CapitalOmega] - \[CapitalOmega]^2 - I*\[CapitalOmega]dot)) + 
         u*((-46*I)*r3dot*u + (42*I)*p\[Phi]dot^2*rdot*u^2 - (138*I)*r2dot*rdot*u^2 + 
           (8*I)*r3dot*u*\[Nu] - (84*I)*p\[Phi]dot^2*rdot*u^2*\[Nu] + (24*I)*r2dot*rdot*u^2*\[Nu] - 
           (42*I)*p\[Phi]2dot*p\[Phi]dot*u*(-1 + 2*\[Nu]) + 42*p\[Phi]dot^2*u*\[CapitalOmega] - 138*r2dot*u*\[CapitalOmega] - 
           138*rdot^2*u^2*\[CapitalOmega] - 84*p\[Phi]dot^2*u*\[Nu]*\[CapitalOmega] + 24*r2dot*u*\[Nu]*\[CapitalOmega] + 24*rdot^2*u^2*\[Nu]*\[CapitalOmega] + 
           (138*I)*rdot*u*\[CapitalOmega]^2 - (24*I)*rdot*u*\[Nu]*\[CapitalOmega]^2 + 23*\[CapitalOmega]^3 - 4*\[Nu]*\[CapitalOmega]^3 - 23*\[CapitalOmega]2dot + 
           4*\[Nu]*\[CapitalOmega]2dot - 138*rdot*u*\[CapitalOmega]dot + 24*rdot*u*\[Nu]*\[CapitalOmega]dot + (69*I)*\[CapitalOmega]*\[CapitalOmega]dot - 
           (12*I)*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - (14*I)*p\[Phi]*u*(-1 + 2*\[Nu])*(p\[Phi]3dot + 3*p\[Phi]dot*r2dot*u + 
             3*p\[Phi]2dot*rdot*u - (3*I)*p\[Phi]2dot*\[CapitalOmega] - (6*I)*p\[Phi]dot*rdot*u*\[CapitalOmega] - 3*p\[Phi]dot*\[CapitalOmega]^2 - 
             (3*I)*p\[Phi]dot*\[CapitalOmega]dot) + 7*p\[Phi]^2*u*(-1 + 2*\[Nu])*((-I)*r3dot*u - 3*r2dot*u*\[CapitalOmega] + 
             (3*I)*rdot*u*\[CapitalOmega]^2 + \[CapitalOmega]^3 - \[CapitalOmega]2dot - 3*rdot*u*\[CapitalOmega]dot + (3*I)*\[CapitalOmega]*\[CapitalOmega]dot))))/
      (3*r3dot*u + 6*rdot^3*u^3 + 9*r2dot*u*(2*rdot*u - I*\[CapitalOmega]) - (18*I)*rdot^2*u^2*\[CapitalOmega] - 
       9*rdot*u*\[CapitalOmega]^2 + I*\[CapitalOmega]^3 - I*\[CapitalOmega]2dot - (9*I)*rdot*u*\[CapitalOmega]dot - 3*\[CapitalOmega]*\[CapitalOmega]dot)))/6
instNc[4,4]:=1 + (3*\[Eta]^3*\[Nu]*(14*r5dot*u + 154*r4dot*rdot*u^2 + 472*r3dot*rdot^2*u^3 + 
     3*r2dot^2*u^2*(220*rdot*u - (403*I)*\[CapitalOmega]) - (193*I)*r4dot*u*\[CapitalOmega] - 
     (1740*I)*r3dot*rdot*u^2*\[CapitalOmega] - (630*I)*rdot^4*u^4*\[CapitalOmega] - 1008*r3dot*u*\[CapitalOmega]^2 - 
     3936*rdot^3*u^3*\[CapitalOmega]^2 + (5600*I)*rdot^2*u^2*\[CapitalOmega]^3 + 1984*rdot*u*\[CapitalOmega]^4 - 
     (1088*I)*rdot^2*u^2*\[CapitalOmega]2dot - 2512*rdot*u*\[CapitalOmega]*\[CapitalOmega]2dot + (1008*I)*\[CapitalOmega]^2*\[CapitalOmega]2dot - 
     (224*I)*rdot*u*\[CapitalOmega]3dot - 193*\[CapitalOmega]*\[CapitalOmega]3dot - (14*I)*\[CapitalOmega]4dot - (416*I)*r3dot*u*\[CapitalOmega]dot - 
     (1824*I)*rdot^3*u^3*\[CapitalOmega]dot - 9384*rdot^2*u^2*\[CapitalOmega]*\[CapitalOmega]dot + (9984*I)*rdot*u*\[CapitalOmega]^2*\[CapitalOmega]dot + 
     2336*\[CapitalOmega]^3*\[CapitalOmega]dot - 416*\[CapitalOmega]2dot*\[CapitalOmega]dot - 2160*rdot*u*\[CapitalOmega]dot^2 + (1788*I)*\[CapitalOmega]*\[CapitalOmega]dot^2 + 
     4*r2dot*u*(69*r3dot*u + 102*rdot^3*u^3 - (1041*I)*rdot^2*u^2*\[CapitalOmega] - 1740*rdot*u*\[CapitalOmega]^2 + 
       (584*I)*\[CapitalOmega]^3 - (104*I)*\[CapitalOmega]2dot - (768*I)*rdot*u*\[CapitalOmega]dot - 894*\[CapitalOmega]*\[CapitalOmega]dot)))/
   (20*(-1 + 3*\[Nu])*(r4dot*u + 9*r2dot^2*u^2 + 12*r3dot*rdot*u^2 + 6*rdot^4*u^4 - 
     (16*I)*r3dot*u*\[CapitalOmega] - (96*I)*rdot^3*u^3*\[CapitalOmega] - 288*rdot^2*u^2*\[CapitalOmega]^2 + (256*I)*rdot*u*\[CapitalOmega]^3 + 
     64*\[CapitalOmega]^4 - (16*I)*rdot*u*\[CapitalOmega]2dot - 16*\[CapitalOmega]*\[CapitalOmega]2dot - I*\[CapitalOmega]3dot + 
     12*r2dot*u*(3*rdot^2*u^2 - (12*I)*rdot*u*\[CapitalOmega] - 8*\[CapitalOmega]^2 - (2*I)*\[CapitalOmega]dot) - 
     (72*I)*rdot^2*u^2*\[CapitalOmega]dot - 192*rdot*u*\[CapitalOmega]*\[CapitalOmega]dot + (96*I)*\[CapitalOmega]^2*\[CapitalOmega]dot - 12*\[CapitalOmega]dot^2)) - 
  (\[Eta]^2*(460*prr3dot*prrdot - (84*I)*prr4dot*p\[Phi]*u - (336*I)*prrdot*p\[Phi]3dot*u - 
     (336*I)*prr3dot*p\[Phi]dot*u + 2760*prrdot^2*r2dot*u - 159*p\[Phi]2dot^2*u^2 - 
     53*p\[Phi]*p\[Phi]4dot*u^2 - 212*p\[Phi]3dot*p\[Phi]dot*u^2 - (3024*I)*prrdot*p\[Phi]dot*r2dot*u^2 - 
     (1008*I)*prrdot*p\[Phi]*r3dot*u^2 + 270*r4dot*u^2 - (1008*I)*prr3dot*p\[Phi]*rdot*u^2 - 
     (3024*I)*prrdot*p\[Phi]2dot*rdot*u^2 + 8280*prrdot^2*rdot^2*u^2 - 636*p\[Phi]*p\[Phi]2dot*r2dot*u^3 - 
     636*p\[Phi]dot^2*r2dot*u^3 + 4860*r2dot^2*u^3 - 424*p\[Phi]*p\[Phi]dot*r3dot*u^3 + 
     53*p\[Phi]^2*r4dot*u^3 - 424*p\[Phi]*p\[Phi]3dot*rdot*u^3 - 1272*p\[Phi]2dot*p\[Phi]dot*rdot*u^3 - 
     (6048*I)*prrdot*p\[Phi]*r2dot*rdot*u^3 + 6480*r3dot*rdot*u^3 - 
     (6048*I)*prrdot*p\[Phi]dot*rdot^2*u^3 + 795*p\[Phi]^2*r2dot^2*u^4 - 
     1272*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^4 + 1060*p\[Phi]^2*r3dot*rdot*u^4 - 636*p\[Phi]*p\[Phi]2dot*rdot^2*u^4 - 
     636*p\[Phi]dot^2*rdot^2*u^4 + 29160*r2dot*rdot^2*u^4 - (2016*I)*prrdot*p\[Phi]*rdot^3*u^4 + 
     3816*p\[Phi]^2*r2dot*rdot^2*u^5 + 6480*rdot^4*u^5 + 636*p\[Phi]^2*rdot^4*u^6 - 
     540*prr3dot*prrdot*\[Nu] + (200*I)*prr4dot*p\[Phi]*u*\[Nu] + (800*I)*prrdot*p\[Phi]3dot*u*\[Nu] + 
     (800*I)*prr3dot*p\[Phi]dot*u*\[Nu] - 3240*prrdot^2*r2dot*u*\[Nu] + 795*p\[Phi]2dot^2*u^2*\[Nu] + 
     265*p\[Phi]*p\[Phi]4dot*u^2*\[Nu] + 1060*p\[Phi]3dot*p\[Phi]dot*u^2*\[Nu] + (7200*I)*prrdot*p\[Phi]dot*r2dot*u^2*
      \[Nu] + (2400*I)*prrdot*p\[Phi]*r3dot*u^2*\[Nu] - 855*r4dot*u^2*\[Nu] + 
     (2400*I)*prr3dot*p\[Phi]*rdot*u^2*\[Nu] + (7200*I)*prrdot*p\[Phi]2dot*rdot*u^2*\[Nu] - 
     9720*prrdot^2*rdot^2*u^2*\[Nu] + 3180*p\[Phi]*p\[Phi]2dot*r2dot*u^3*\[Nu] + 3180*p\[Phi]dot^2*r2dot*u^3*\[Nu] - 
     15390*r2dot^2*u^3*\[Nu] + 2120*p\[Phi]*p\[Phi]dot*r3dot*u^3*\[Nu] - 265*p\[Phi]^2*r4dot*u^3*\[Nu] + 
     2120*p\[Phi]*p\[Phi]3dot*rdot*u^3*\[Nu] + 6360*p\[Phi]2dot*p\[Phi]dot*rdot*u^3*\[Nu] + 
     (14400*I)*prrdot*p\[Phi]*r2dot*rdot*u^3*\[Nu] - 20520*r3dot*rdot*u^3*\[Nu] + 
     (14400*I)*prrdot*p\[Phi]dot*rdot^2*u^3*\[Nu] - 3975*p\[Phi]^2*r2dot^2*u^4*\[Nu] + 
     6360*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^4*\[Nu] - 5300*p\[Phi]^2*r3dot*rdot*u^4*\[Nu] + 
     3180*p\[Phi]*p\[Phi]2dot*rdot^2*u^4*\[Nu] + 3180*p\[Phi]dot^2*rdot^2*u^4*\[Nu] - 92340*r2dot*rdot^2*u^4*\[Nu] + 
     (4800*I)*prrdot*p\[Phi]*rdot^3*u^4*\[Nu] - 19080*p\[Phi]^2*r2dot*rdot^2*u^5*\[Nu] - 
     20520*rdot^4*u^5*\[Nu] - 3180*p\[Phi]^2*rdot^4*u^6*\[Nu] - 2100*prr3dot*prrdot*\[Nu]^2 + 
     (240*I)*prr4dot*p\[Phi]*u*\[Nu]^2 + (960*I)*prrdot*p\[Phi]3dot*u*\[Nu]^2 + 
     (960*I)*prr3dot*p\[Phi]dot*u*\[Nu]^2 - 12600*prrdot^2*r2dot*u*\[Nu]^2 - 135*p\[Phi]2dot^2*u^2*\[Nu]^2 - 
     45*p\[Phi]*p\[Phi]4dot*u^2*\[Nu]^2 - 180*p\[Phi]3dot*p\[Phi]dot*u^2*\[Nu]^2 + (8640*I)*prrdot*p\[Phi]dot*r2dot*u^2*
      \[Nu]^2 + (2880*I)*prrdot*p\[Phi]*r3dot*u^2*\[Nu]^2 + 195*r4dot*u^2*\[Nu]^2 + 
     (2880*I)*prr3dot*p\[Phi]*rdot*u^2*\[Nu]^2 + (8640*I)*prrdot*p\[Phi]2dot*rdot*u^2*\[Nu]^2 - 
     37800*prrdot^2*rdot^2*u^2*\[Nu]^2 - 540*p\[Phi]*p\[Phi]2dot*r2dot*u^3*\[Nu]^2 - 
     540*p\[Phi]dot^2*r2dot*u^3*\[Nu]^2 + 3510*r2dot^2*u^3*\[Nu]^2 - 360*p\[Phi]*p\[Phi]dot*r3dot*u^3*\[Nu]^2 + 
     45*p\[Phi]^2*r4dot*u^3*\[Nu]^2 - 360*p\[Phi]*p\[Phi]3dot*rdot*u^3*\[Nu]^2 - 1080*p\[Phi]2dot*p\[Phi]dot*rdot*u^3*
      \[Nu]^2 + (17280*I)*prrdot*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2 + 4680*r3dot*rdot*u^3*\[Nu]^2 + 
     (17280*I)*prrdot*p\[Phi]dot*rdot^2*u^3*\[Nu]^2 + 675*p\[Phi]^2*r2dot^2*u^4*\[Nu]^2 - 
     1080*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^4*\[Nu]^2 + 900*p\[Phi]^2*r3dot*rdot*u^4*\[Nu]^2 - 
     540*p\[Phi]*p\[Phi]2dot*rdot^2*u^4*\[Nu]^2 - 540*p\[Phi]dot^2*rdot^2*u^4*\[Nu]^2 + 
     21060*r2dot*rdot^2*u^4*\[Nu]^2 + (5760*I)*prrdot*p\[Phi]*rdot^3*u^4*\[Nu]^2 + 
     3240*p\[Phi]^2*r2dot*rdot^2*u^5*\[Nu]^2 + 4680*rdot^4*u^5*\[Nu]^2 + 540*p\[Phi]^2*rdot^4*u^6*\[Nu]^2 - 
     15*prr2dot^2*(-23 + 27*\[Nu] + 105*\[Nu]^2) - 5*prr*prr4dot*(-23 + 27*\[Nu] + 105*\[Nu]^2) - 
     1344*prr3dot*p\[Phi]*u*\[CapitalOmega] - 4032*prrdot*p\[Phi]2dot*u*\[CapitalOmega] - (22080*I)*prrdot^2*rdot*u*\[CapitalOmega] + 
     (848*I)*p\[Phi]*p\[Phi]3dot*u^2*\[CapitalOmega] + (2544*I)*p\[Phi]2dot*p\[Phi]dot*u^2*\[CapitalOmega] - 
     12096*prrdot*p\[Phi]*r2dot*u^2*\[CapitalOmega] - (4320*I)*r3dot*u^2*\[CapitalOmega] - 24192*prrdot*p\[Phi]dot*rdot*u^2*\[CapitalOmega] + 
     (5088*I)*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[CapitalOmega] - (848*I)*p\[Phi]^2*r3dot*u^3*\[CapitalOmega] + 
     (5088*I)*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[CapitalOmega] + (5088*I)*p\[Phi]dot^2*rdot*u^3*\[CapitalOmega] - 
     (77760*I)*r2dot*rdot*u^3*\[CapitalOmega] - 24192*prrdot*p\[Phi]*rdot^2*u^3*\[CapitalOmega] - 
     (12720*I)*p\[Phi]^2*r2dot*rdot*u^4*\[CapitalOmega] + (5088*I)*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[CapitalOmega] - 
     (77760*I)*rdot^3*u^4*\[CapitalOmega] - (10176*I)*p\[Phi]^2*rdot^3*u^5*\[CapitalOmega] + 3200*prr3dot*p\[Phi]*u*\[Nu]*\[CapitalOmega] + 
     9600*prrdot*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega] + (25920*I)*prrdot^2*rdot*u*\[Nu]*\[CapitalOmega] - 
     (4240*I)*p\[Phi]*p\[Phi]3dot*u^2*\[Nu]*\[CapitalOmega] - (12720*I)*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega] + 
     28800*prrdot*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega] + (13680*I)*r3dot*u^2*\[Nu]*\[CapitalOmega] + 
     57600*prrdot*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega] - (25440*I)*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu]*\[CapitalOmega] + 
     (4240*I)*p\[Phi]^2*r3dot*u^3*\[Nu]*\[CapitalOmega] - (25440*I)*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu]*\[CapitalOmega] - 
     (25440*I)*p\[Phi]dot^2*rdot*u^3*\[Nu]*\[CapitalOmega] + (246240*I)*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega] + 
     57600*prrdot*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega] + (63600*I)*p\[Phi]^2*r2dot*rdot*u^4*\[Nu]*\[CapitalOmega] - 
     (25440*I)*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[Nu]*\[CapitalOmega] + (246240*I)*rdot^3*u^4*\[Nu]*\[CapitalOmega] + 
     (50880*I)*p\[Phi]^2*rdot^3*u^5*\[Nu]*\[CapitalOmega] + 3840*prr3dot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega] + 
     11520*prrdot*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega] + (100800*I)*prrdot^2*rdot*u*\[Nu]^2*\[CapitalOmega] + 
     (720*I)*p\[Phi]*p\[Phi]3dot*u^2*\[Nu]^2*\[CapitalOmega] + (2160*I)*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega] + 
     34560*prrdot*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega] - (3120*I)*r3dot*u^2*\[Nu]^2*\[CapitalOmega] + 
     69120*prrdot*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] + (4320*I)*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu]^2*\[CapitalOmega] - 
     (720*I)*p\[Phi]^2*r3dot*u^3*\[Nu]^2*\[CapitalOmega] + (4320*I)*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] + 
     (4320*I)*p\[Phi]dot^2*rdot*u^3*\[Nu]^2*\[CapitalOmega] - (56160*I)*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] + 
     69120*prrdot*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] - (10800*I)*p\[Phi]^2*r2dot*rdot*u^4*\[Nu]^2*\[CapitalOmega] + 
     (4320*I)*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[Nu]^2*\[CapitalOmega] - (56160*I)*rdot^3*u^4*\[Nu]^2*\[CapitalOmega] - 
     (8640*I)*p\[Phi]^2*rdot^3*u^5*\[Nu]^2*\[CapitalOmega] - 11040*prrdot^2*\[CapitalOmega]^2 + (16128*I)*prrdot*p\[Phi]dot*u*\[CapitalOmega]^2 + 
     5088*p\[Phi]*p\[Phi]2dot*u^2*\[CapitalOmega]^2 + 5088*p\[Phi]dot^2*u^2*\[CapitalOmega]^2 - 25920*r2dot*u^2*\[CapitalOmega]^2 + 
     (48384*I)*prrdot*p\[Phi]*rdot*u^2*\[CapitalOmega]^2 - 5088*p\[Phi]^2*r2dot*u^3*\[CapitalOmega]^2 + 
     20352*p\[Phi]*p\[Phi]dot*rdot*u^3*\[CapitalOmega]^2 - 155520*rdot^2*u^3*\[CapitalOmega]^2 - 25440*p\[Phi]^2*rdot^2*u^4*\[CapitalOmega]^2 + 
     12960*prrdot^2*\[Nu]*\[CapitalOmega]^2 - (38400*I)*prrdot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^2 - 
     25440*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]*\[CapitalOmega]^2 - 25440*p\[Phi]dot^2*u^2*\[Nu]*\[CapitalOmega]^2 + 82080*r2dot*u^2*\[Nu]*\[CapitalOmega]^2 - 
     (115200*I)*prrdot*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^2 + 25440*p\[Phi]^2*r2dot*u^3*\[Nu]*\[CapitalOmega]^2 - 
     101760*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega]^2 + 492480*rdot^2*u^3*\[Nu]*\[CapitalOmega]^2 + 
     127200*p\[Phi]^2*rdot^2*u^4*\[Nu]*\[CapitalOmega]^2 + 50400*prrdot^2*\[Nu]^2*\[CapitalOmega]^2 - 
     (46080*I)*prrdot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^2 + 4320*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]^2*\[CapitalOmega]^2 + 
     4320*p\[Phi]dot^2*u^2*\[Nu]^2*\[CapitalOmega]^2 - 18720*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^2 - (138240*I)*prrdot*p\[Phi]*rdot*u^2*
      \[Nu]^2*\[CapitalOmega]^2 - 4320*p\[Phi]^2*r2dot*u^3*\[Nu]^2*\[CapitalOmega]^2 + 17280*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2 - 
     112320*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^2 - 21600*p\[Phi]^2*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]^2 + 21504*prrdot*p\[Phi]*u*\[CapitalOmega]^3 - 
     (13568*I)*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]^3 + (69120*I)*rdot*u^2*\[CapitalOmega]^3 + (13568*I)*p\[Phi]^2*rdot*u^3*\[CapitalOmega]^3 - 
     51200*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]^3 + (67840*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]^3 - 
     (218880*I)*rdot*u^2*\[Nu]*\[CapitalOmega]^3 - (67840*I)*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]^3 - 
     61440*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^3 - (11520*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]^3 + 
     (49920*I)*rdot*u^2*\[Nu]^2*\[CapitalOmega]^3 + (11520*I)*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]^3 - 
     1344*prrdot*p\[Phi]*u*\[CapitalOmega]2dot + (848*I)*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]2dot - (4320*I)*rdot*u^2*\[CapitalOmega]2dot - 
     (848*I)*p\[Phi]^2*rdot*u^3*\[CapitalOmega]2dot + 3200*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]2dot - 
     (4240*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]2dot + (13680*I)*rdot*u^2*\[Nu]*\[CapitalOmega]2dot + 
     (4240*I)*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]2dot + 3840*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]2dot + 
     (720*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]2dot - (3120*I)*rdot*u^2*\[Nu]^2*\[CapitalOmega]2dot - 
     (720*I)*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]2dot - (2760*I)*prrdot^2*\[CapitalOmega]dot - 
     4032*prrdot*p\[Phi]dot*u*\[CapitalOmega]dot + (1272*I)*p\[Phi]*p\[Phi]2dot*u^2*\[CapitalOmega]dot + 
     (1272*I)*p\[Phi]dot^2*u^2*\[CapitalOmega]dot - (6480*I)*r2dot*u^2*\[CapitalOmega]dot - 12096*prrdot*p\[Phi]*rdot*u^2*\[CapitalOmega]dot - 
     (1272*I)*p\[Phi]^2*r2dot*u^3*\[CapitalOmega]dot + (5088*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[CapitalOmega]dot - 
     (38880*I)*rdot^2*u^3*\[CapitalOmega]dot - (6360*I)*p\[Phi]^2*rdot^2*u^4*\[CapitalOmega]dot + 
     (3240*I)*prrdot^2*\[Nu]*\[CapitalOmega]dot + 9600*prrdot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]dot - 
     (6360*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]*\[CapitalOmega]dot - (6360*I)*p\[Phi]dot^2*u^2*\[Nu]*\[CapitalOmega]dot + 
     (20520*I)*r2dot*u^2*\[Nu]*\[CapitalOmega]dot + 28800*prrdot*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]dot + 
     (6360*I)*p\[Phi]^2*r2dot*u^3*\[Nu]*\[CapitalOmega]dot - (25440*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega]dot + 
     (123120*I)*rdot^2*u^3*\[Nu]*\[CapitalOmega]dot + (31800*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]*\[CapitalOmega]dot + 
     (12600*I)*prrdot^2*\[Nu]^2*\[CapitalOmega]dot + 11520*prrdot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]dot + 
     (1080*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]^2*\[CapitalOmega]dot + (1080*I)*p\[Phi]dot^2*u^2*\[Nu]^2*\[CapitalOmega]dot - 
     (4680*I)*r2dot*u^2*\[Nu]^2*\[CapitalOmega]dot + 34560*prrdot*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot - 
     (1080*I)*p\[Phi]^2*r2dot*u^3*\[Nu]^2*\[CapitalOmega]dot + (4320*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot - 
     (28080*I)*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]dot - (5400*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]dot + 
     (16128*I)*prrdot*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]dot + 10176*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]*\[CapitalOmega]dot - 
     51840*rdot*u^2*\[CapitalOmega]*\[CapitalOmega]dot - 10176*p\[Phi]^2*rdot*u^3*\[CapitalOmega]*\[CapitalOmega]dot - (38400*I)*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]*
      \[CapitalOmega]dot - 50880*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 164160*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
     50880*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - (46080*I)*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     8640*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 37440*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 
     8640*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 30*prr^2*(-4 - 2*\[Nu] + 35*\[Nu]^2)*
      (r4dot*u + 9*r2dot^2*u^2 + 12*r3dot*rdot*u^2 + 6*rdot^4*u^4 - (16*I)*r3dot*u*\[CapitalOmega] - 
       (96*I)*rdot^3*u^3*\[CapitalOmega] - 288*rdot^2*u^2*\[CapitalOmega]^2 + (256*I)*rdot*u*\[CapitalOmega]^3 + 64*\[CapitalOmega]^4 - 
       (16*I)*rdot*u*\[CapitalOmega]2dot - 16*\[CapitalOmega]*\[CapitalOmega]2dot - I*\[CapitalOmega]3dot + 
       12*r2dot*u*(3*rdot^2*u^2 - (12*I)*rdot*u*\[CapitalOmega] - 8*\[CapitalOmega]^2 - (2*I)*\[CapitalOmega]dot) - 
       (72*I)*rdot^2*u^2*\[CapitalOmega]dot - 192*rdot*u*\[CapitalOmega]*\[CapitalOmega]dot + (96*I)*\[CapitalOmega]^2*\[CapitalOmega]dot - 12*\[CapitalOmega]dot^2) + 
     (24*I)*prr2dot*((-230*I)*prrdot*rdot*u - 63*p\[Phi]*r2dot*u^2 - 126*p\[Phi]dot*rdot*u^2 - 
       126*p\[Phi]*rdot^2*u^3 + (270*I)*prrdot*rdot*u*\[Nu] + 150*p\[Phi]*r2dot*u^2*\[Nu] + 
       300*p\[Phi]dot*rdot*u^2*\[Nu] + 300*p\[Phi]*rdot^2*u^3*\[Nu] + (1050*I)*prrdot*rdot*u*\[Nu]^2 + 
       180*p\[Phi]*r2dot*u^2*\[Nu]^2 + 360*p\[Phi]dot*rdot*u^2*\[Nu]^2 + 360*p\[Phi]*rdot^2*u^3*\[Nu]^2 + 
       p\[Phi]2dot*u*(-21 + 50*\[Nu] + 60*\[Nu]^2) - 230*prrdot*\[CapitalOmega] + (168*I)*p\[Phi]dot*u*\[CapitalOmega] + 
       (504*I)*p\[Phi]*rdot*u^2*\[CapitalOmega] + 270*prrdot*\[Nu]*\[CapitalOmega] - (400*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega] - 
       (1200*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega] + 1050*prrdot*\[Nu]^2*\[CapitalOmega] - (480*I)*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega] - 
       (1440*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega] + 336*p\[Phi]*u*\[CapitalOmega]^2 - 800*p\[Phi]*u*\[Nu]*\[CapitalOmega]^2 - 
       960*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^2 + (84*I)*p\[Phi]*u*\[CapitalOmega]dot - (200*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]dot - 
       (240*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]dot + 5*prr*(-23 + 27*\[Nu] + 105*\[Nu]^2)*
        (I*r2dot*u + (3*I)*rdot^2*u^2 + 8*rdot*u*\[CapitalOmega] - (4*I)*\[CapitalOmega]^2 + \[CapitalOmega]dot)) + 
     (4*I)*prr*((-460*I)*prr3dot*rdot*u - 378*p\[Phi]2dot*r2dot*u^2 - 252*p\[Phi]dot*r3dot*u^2 - 
       63*p\[Phi]*r4dot*u^2 - 252*p\[Phi]3dot*rdot*u^2 - 378*p\[Phi]*r2dot^2*u^3 - 
       1512*p\[Phi]dot*r2dot*rdot*u^3 - 504*p\[Phi]*r3dot*rdot*u^3 - 756*p\[Phi]2dot*rdot^2*u^3 - 
       756*p\[Phi]*r2dot*rdot^2*u^4 - 504*p\[Phi]dot*rdot^3*u^4 + (540*I)*prr3dot*rdot*u*\[Nu] + 
       900*p\[Phi]2dot*r2dot*u^2*\[Nu] + 600*p\[Phi]dot*r3dot*u^2*\[Nu] + 150*p\[Phi]*r4dot*u^2*\[Nu] + 
       600*p\[Phi]3dot*rdot*u^2*\[Nu] + 900*p\[Phi]*r2dot^2*u^3*\[Nu] + 3600*p\[Phi]dot*r2dot*rdot*u^3*\[Nu] + 
       1200*p\[Phi]*r3dot*rdot*u^3*\[Nu] + 1800*p\[Phi]2dot*rdot^2*u^3*\[Nu] + 1800*p\[Phi]*r2dot*rdot^2*u^4*\[Nu] + 
       1200*p\[Phi]dot*rdot^3*u^4*\[Nu] + (2100*I)*prr3dot*rdot*u*\[Nu]^2 + 1080*p\[Phi]2dot*r2dot*u^2*\[Nu]^2 + 
       720*p\[Phi]dot*r3dot*u^2*\[Nu]^2 + 180*p\[Phi]*r4dot*u^2*\[Nu]^2 + 720*p\[Phi]3dot*rdot*u^2*\[Nu]^2 + 
       1080*p\[Phi]*r2dot^2*u^3*\[Nu]^2 + 4320*p\[Phi]dot*r2dot*rdot*u^3*\[Nu]^2 + 
       1440*p\[Phi]*r3dot*rdot*u^3*\[Nu]^2 + 2160*p\[Phi]2dot*rdot^2*u^3*\[Nu]^2 + 
       2160*p\[Phi]*r2dot*rdot^2*u^4*\[Nu]^2 + 1440*p\[Phi]dot*rdot^3*u^4*\[Nu]^2 + 
       p\[Phi]4dot*u*(-21 + 50*\[Nu] + 60*\[Nu]^2) - 460*prr3dot*\[CapitalOmega] + (336*I)*p\[Phi]3dot*u*\[CapitalOmega] + 
       (3024*I)*p\[Phi]dot*r2dot*u^2*\[CapitalOmega] + (1008*I)*p\[Phi]*r3dot*u^2*\[CapitalOmega] + (3024*I)*p\[Phi]2dot*rdot*u^2*
        \[CapitalOmega] + (6048*I)*p\[Phi]*r2dot*rdot*u^3*\[CapitalOmega] + (6048*I)*p\[Phi]dot*rdot^2*u^3*\[CapitalOmega] + 
       (2016*I)*p\[Phi]*rdot^3*u^4*\[CapitalOmega] + 540*prr3dot*\[Nu]*\[CapitalOmega] - (800*I)*p\[Phi]3dot*u*\[Nu]*\[CapitalOmega] - 
       (7200*I)*p\[Phi]dot*r2dot*u^2*\[Nu]*\[CapitalOmega] - (2400*I)*p\[Phi]*r3dot*u^2*\[Nu]*\[CapitalOmega] - 
       (7200*I)*p\[Phi]2dot*rdot*u^2*\[Nu]*\[CapitalOmega] - (14400*I)*p\[Phi]*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega] - 
       (14400*I)*p\[Phi]dot*rdot^2*u^3*\[Nu]*\[CapitalOmega] - (4800*I)*p\[Phi]*rdot^3*u^4*\[Nu]*\[CapitalOmega] + 
       2100*prr3dot*\[Nu]^2*\[CapitalOmega] - (960*I)*p\[Phi]3dot*u*\[Nu]^2*\[CapitalOmega] - (8640*I)*p\[Phi]dot*r2dot*u^2*\[Nu]^2*\[CapitalOmega] - 
       (2880*I)*p\[Phi]*r3dot*u^2*\[Nu]^2*\[CapitalOmega] - (8640*I)*p\[Phi]2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] - 
       (17280*I)*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] - (17280*I)*p\[Phi]dot*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] - 
       (5760*I)*p\[Phi]*rdot^3*u^4*\[Nu]^2*\[CapitalOmega] + 2016*p\[Phi]2dot*u*\[CapitalOmega]^2 + 6048*p\[Phi]*r2dot*u^2*\[CapitalOmega]^2 + 
       12096*p\[Phi]dot*rdot*u^2*\[CapitalOmega]^2 + 12096*p\[Phi]*rdot^2*u^3*\[CapitalOmega]^2 - 4800*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]^2 - 
       14400*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]^2 - 28800*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]^2 - 
       28800*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]^2 - 5760*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]^2 - 17280*p\[Phi]*r2dot*u^2*\[Nu]^2*
        \[CapitalOmega]^2 - 34560*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 34560*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^2 - 
       (5376*I)*p\[Phi]dot*u*\[CapitalOmega]^3 - (16128*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]^3 + (12800*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^3 + 
       (38400*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^3 + (15360*I)*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^3 + 
       (46080*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]^3 - 5376*p\[Phi]*u*\[CapitalOmega]^4 + 12800*p\[Phi]*u*\[Nu]*\[CapitalOmega]^4 + 
       15360*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^4 + (336*I)*p\[Phi]dot*u*\[CapitalOmega]2dot + (1008*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]2dot - 
       (800*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]2dot - (2400*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]2dot - 
       (960*I)*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]2dot - (2880*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]2dot + 
       1344*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]2dot - 3200*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - 3840*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot + 
       (84*I)*p\[Phi]*u*\[CapitalOmega]3dot - (200*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]3dot - (240*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]3dot + 
       (504*I)*p\[Phi]2dot*u*\[CapitalOmega]dot + (1512*I)*p\[Phi]*r2dot*u^2*\[CapitalOmega]dot + (3024*I)*p\[Phi]dot*rdot*u^2*
        \[CapitalOmega]dot + (3024*I)*p\[Phi]*rdot^2*u^3*\[CapitalOmega]dot - (1200*I)*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]dot - 
       (3600*I)*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]dot - (7200*I)*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]dot - 
       (7200*I)*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]dot - (1440*I)*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]dot - 
       (4320*I)*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]dot - (8640*I)*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot - 
       (8640*I)*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]dot + 4032*p\[Phi]dot*u*\[CapitalOmega]*\[CapitalOmega]dot + 
       12096*p\[Phi]*rdot*u^2*\[CapitalOmega]*\[CapitalOmega]dot - 9600*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 28800*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]*
        \[CapitalOmega]dot - 11520*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 34560*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 
       (8064*I)*p\[Phi]*u*\[CapitalOmega]^2*\[CapitalOmega]dot + (19200*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot + 
       (23040*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot + 1008*p\[Phi]*u*\[CapitalOmega]dot^2 - 2400*p\[Phi]*u*\[Nu]*\[CapitalOmega]dot^2 - 
       2880*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]dot^2 + 20*prrdot*(-23 + 27*\[Nu] + 105*\[Nu]^2)*
        (I*r3dot*u + (6*I)*rdot^3*u^3 + 36*rdot^2*u^2*\[CapitalOmega] - (48*I)*rdot*u*\[CapitalOmega]^2 - 16*\[CapitalOmega]^3 + 
         3*r2dot*u*((3*I)*rdot*u + 4*\[CapitalOmega]) + \[CapitalOmega]2dot + 12*rdot*u*\[CapitalOmega]dot - (12*I)*\[CapitalOmega]*\[CapitalOmega]dot))))/
   (220*(-1 + 3*\[Nu])*(r4dot*u + 9*r2dot^2*u^2 + 12*r3dot*rdot*u^2 + 6*rdot^4*u^4 - 
     (16*I)*r3dot*u*\[CapitalOmega] - (96*I)*rdot^3*u^3*\[CapitalOmega] - 288*rdot^2*u^2*\[CapitalOmega]^2 + (256*I)*rdot*u*\[CapitalOmega]^3 + 
     64*\[CapitalOmega]^4 - (16*I)*rdot*u*\[CapitalOmega]2dot - 16*\[CapitalOmega]*\[CapitalOmega]2dot - I*\[CapitalOmega]3dot + 
     12*r2dot*u*(3*rdot^2*u^2 - (12*I)*rdot*u*\[CapitalOmega] - 8*\[CapitalOmega]^2 - (2*I)*\[CapitalOmega]dot) - 
     (72*I)*rdot^2*u^2*\[CapitalOmega]dot - 192*rdot*u*\[CapitalOmega]*\[CapitalOmega]dot + (96*I)*\[CapitalOmega]^2*\[CapitalOmega]dot - 12*\[CapitalOmega]dot^2))
instNc[4,3]:=1 + ((I/44)*\[Eta]^2*(-192*prr3dot*prrdot*p\[Phi] - 288*prrdot^2*p\[Phi]2dot + 
     (42*I)*prr4dot*p\[Phi]^2*u + (336*I)*prrdot*p\[Phi]*p\[Phi]3dot*u + (336*I)*prr3dot*p\[Phi]*p\[Phi]dot*u + 
     (1008*I)*prrdot*p\[Phi]2dot*p\[Phi]dot*u - 864*prrdot^2*p\[Phi]*r2dot*u - 
     1728*prrdot^2*p\[Phi]dot*rdot*u + 324*p\[Phi]*p\[Phi]2dot^2*u^2 + 36*p\[Phi]^2*p\[Phi]4dot*u^2 + 
     432*p\[Phi]*p\[Phi]3dot*p\[Phi]dot*u^2 + 648*p\[Phi]2dot*p\[Phi]dot^2*u^2 - 1224*p\[Phi]2dot*r2dot*u^2 + 
     (2016*I)*prrdot*p\[Phi]*p\[Phi]dot*r2dot*u^2 + (336*I)*prrdot*p\[Phi]^2*r3dot*u^2 - 
     816*p\[Phi]dot*r3dot*u^2 - 204*p\[Phi]*r4dot*u^2 + (336*I)*prr3dot*p\[Phi]^2*rdot*u^2 + 
     (2016*I)*prrdot*p\[Phi]*p\[Phi]2dot*rdot*u^2 - 816*p\[Phi]3dot*rdot*u^2 + 
     (2016*I)*prrdot*p\[Phi]dot^2*rdot*u^2 - 1728*prrdot^2*p\[Phi]*rdot^2*u^2 + 
     648*p\[Phi]*p\[Phi]dot^2*r2dot*u^3 - 2448*p\[Phi]*r2dot^2*u^3 - 36*p\[Phi]^3*r4dot*u^3 + 
     1296*p\[Phi]*p\[Phi]2dot*p\[Phi]dot*rdot*u^3 + 432*p\[Phi]dot^3*rdot*u^3 + 
     (1008*I)*prrdot*p\[Phi]^2*r2dot*rdot*u^3 - 9792*p\[Phi]dot*r2dot*rdot*u^3 - 
     3264*p\[Phi]*r3dot*rdot*u^3 - 4896*p\[Phi]2dot*rdot^2*u^3 + (2016*I)*prrdot*p\[Phi]*p\[Phi]dot*rdot^2*
      u^3 - 324*p\[Phi]^3*r2dot^2*u^4 - 1296*p\[Phi]^2*p\[Phi]dot*r2dot*rdot*u^4 - 
     432*p\[Phi]^3*r3dot*rdot*u^4 - 648*p\[Phi]^2*p\[Phi]2dot*rdot^2*u^4 - 7344*p\[Phi]*r2dot*rdot^2*u^4 - 
     4896*p\[Phi]dot*rdot^3*u^4 - 648*p\[Phi]^3*r2dot*rdot^2*u^5 - 432*p\[Phi]^2*p\[Phi]dot*rdot^3*u^5 - 
     112*prr3dot*prrdot*p\[Phi]*\[Nu] - 168*prrdot^2*p\[Phi]2dot*\[Nu] - (36*I)*prr4dot*p\[Phi]^2*u*\[Nu] - 
     (288*I)*prrdot*p\[Phi]*p\[Phi]3dot*u*\[Nu] - (288*I)*prr3dot*p\[Phi]*p\[Phi]dot*u*\[Nu] - 
     (864*I)*prrdot*p\[Phi]2dot*p\[Phi]dot*u*\[Nu] - 504*prrdot^2*p\[Phi]*r2dot*u*\[Nu] - 
     1008*prrdot^2*p\[Phi]dot*rdot*u*\[Nu] - 900*p\[Phi]*p\[Phi]2dot^2*u^2*\[Nu] - 100*p\[Phi]^2*p\[Phi]4dot*u^2*\[Nu] - 
     1200*p\[Phi]*p\[Phi]3dot*p\[Phi]dot*u^2*\[Nu] - 1800*p\[Phi]2dot*p\[Phi]dot^2*u^2*\[Nu] + 
     2718*p\[Phi]2dot*r2dot*u^2*\[Nu] - (1728*I)*prrdot*p\[Phi]*p\[Phi]dot*r2dot*u^2*\[Nu] - 
     (288*I)*prrdot*p\[Phi]^2*r3dot*u^2*\[Nu] + 1812*p\[Phi]dot*r3dot*u^2*\[Nu] + 453*p\[Phi]*r4dot*u^2*\[Nu] - 
     (288*I)*prr3dot*p\[Phi]^2*rdot*u^2*\[Nu] - (1728*I)*prrdot*p\[Phi]*p\[Phi]2dot*rdot*u^2*\[Nu] + 
     1812*p\[Phi]3dot*rdot*u^2*\[Nu] - (1728*I)*prrdot*p\[Phi]dot^2*rdot*u^2*\[Nu] - 
     1008*prrdot^2*p\[Phi]*rdot^2*u^2*\[Nu] - 1800*p\[Phi]*p\[Phi]dot^2*r2dot*u^3*\[Nu] + 
     5436*p\[Phi]*r2dot^2*u^3*\[Nu] + 100*p\[Phi]^3*r4dot*u^3*\[Nu] - 3600*p\[Phi]*p\[Phi]2dot*p\[Phi]dot*rdot*u^3*\[Nu] - 
     1200*p\[Phi]dot^3*rdot*u^3*\[Nu] - (864*I)*prrdot*p\[Phi]^2*r2dot*rdot*u^3*\[Nu] + 
     21744*p\[Phi]dot*r2dot*rdot*u^3*\[Nu] + 7248*p\[Phi]*r3dot*rdot*u^3*\[Nu] + 
     10872*p\[Phi]2dot*rdot^2*u^3*\[Nu] - (1728*I)*prrdot*p\[Phi]*p\[Phi]dot*rdot^2*u^3*\[Nu] + 
     900*p\[Phi]^3*r2dot^2*u^4*\[Nu] + 3600*p\[Phi]^2*p\[Phi]dot*r2dot*rdot*u^4*\[Nu] + 
     1200*p\[Phi]^3*r3dot*rdot*u^4*\[Nu] + 1800*p\[Phi]^2*p\[Phi]2dot*rdot^2*u^4*\[Nu] + 
     16308*p\[Phi]*r2dot*rdot^2*u^4*\[Nu] + 10872*p\[Phi]dot*rdot^3*u^4*\[Nu] + 
     1800*p\[Phi]^3*r2dot*rdot^2*u^5*\[Nu] + 1200*p\[Phi]^2*p\[Phi]dot*rdot^3*u^5*\[Nu] + 
     480*prr3dot*prrdot*p\[Phi]*\[Nu]^2 + 720*prrdot^2*p\[Phi]2dot*\[Nu]^2 - (138*I)*prr4dot*p\[Phi]^2*u*\[Nu]^2 - 
     (1104*I)*prrdot*p\[Phi]*p\[Phi]3dot*u*\[Nu]^2 - (1104*I)*prr3dot*p\[Phi]*p\[Phi]dot*u*\[Nu]^2 - 
     (3312*I)*prrdot*p\[Phi]2dot*p\[Phi]dot*u*\[Nu]^2 + 2160*prrdot^2*p\[Phi]*r2dot*u*\[Nu]^2 + 
     4320*prrdot^2*p\[Phi]dot*rdot*u*\[Nu]^2 - 1404*p\[Phi]*p\[Phi]2dot^2*u^2*\[Nu]^2 - 
     156*p\[Phi]^2*p\[Phi]4dot*u^2*\[Nu]^2 - 1872*p\[Phi]*p\[Phi]3dot*p\[Phi]dot*u^2*\[Nu]^2 - 
     2808*p\[Phi]2dot*p\[Phi]dot^2*u^2*\[Nu]^2 - 900*p\[Phi]2dot*r2dot*u^2*\[Nu]^2 - 
     (6624*I)*prrdot*p\[Phi]*p\[Phi]dot*r2dot*u^2*\[Nu]^2 - (1104*I)*prrdot*p\[Phi]^2*r3dot*u^2*\[Nu]^2 - 
     600*p\[Phi]dot*r3dot*u^2*\[Nu]^2 - 150*p\[Phi]*r4dot*u^2*\[Nu]^2 - (1104*I)*prr3dot*p\[Phi]^2*rdot*u^2*
      \[Nu]^2 - (6624*I)*prrdot*p\[Phi]*p\[Phi]2dot*rdot*u^2*\[Nu]^2 - 600*p\[Phi]3dot*rdot*u^2*\[Nu]^2 - 
     (6624*I)*prrdot*p\[Phi]dot^2*rdot*u^2*\[Nu]^2 + 4320*prrdot^2*p\[Phi]*rdot^2*u^2*\[Nu]^2 - 
     2808*p\[Phi]*p\[Phi]dot^2*r2dot*u^3*\[Nu]^2 - 1800*p\[Phi]*r2dot^2*u^3*\[Nu]^2 + 156*p\[Phi]^3*r4dot*u^3*\[Nu]^2 - 
     5616*p\[Phi]*p\[Phi]2dot*p\[Phi]dot*rdot*u^3*\[Nu]^2 - 1872*p\[Phi]dot^3*rdot*u^3*\[Nu]^2 - 
     (3312*I)*prrdot*p\[Phi]^2*r2dot*rdot*u^3*\[Nu]^2 - 7200*p\[Phi]dot*r2dot*rdot*u^3*\[Nu]^2 - 
     2400*p\[Phi]*r3dot*rdot*u^3*\[Nu]^2 - 3600*p\[Phi]2dot*rdot^2*u^3*\[Nu]^2 - 
     (6624*I)*prrdot*p\[Phi]*p\[Phi]dot*rdot^2*u^3*\[Nu]^2 + 1404*p\[Phi]^3*r2dot^2*u^4*\[Nu]^2 + 
     5616*p\[Phi]^2*p\[Phi]dot*r2dot*rdot*u^4*\[Nu]^2 + 1872*p\[Phi]^3*r3dot*rdot*u^4*\[Nu]^2 + 
     2808*p\[Phi]^2*p\[Phi]2dot*rdot^2*u^4*\[Nu]^2 - 5400*p\[Phi]*r2dot*rdot^2*u^4*\[Nu]^2 - 
     3600*p\[Phi]dot*rdot^3*u^4*\[Nu]^2 + 2808*p\[Phi]^3*r2dot*rdot^2*u^5*\[Nu]^2 + 
     1872*p\[Phi]^2*p\[Phi]dot*rdot^3*u^5*\[Nu]^2 + 12*prr2dot^2*p\[Phi]*(-12 - 7*\[Nu] + 30*\[Nu]^2) + 
     (1728*I)*prrdot^2*p\[Phi]dot*\[CapitalOmega] + 504*prr3dot*p\[Phi]^2*u*\[CapitalOmega] + 3024*prrdot*p\[Phi]*p\[Phi]2dot*u*\[CapitalOmega] + 
     3024*prrdot*p\[Phi]dot^2*u*\[CapitalOmega] + (5184*I)*prrdot^2*p\[Phi]*rdot*u*\[CapitalOmega] - 
     (432*I)*p\[Phi]^2*p\[Phi]3dot*u^2*\[CapitalOmega] - (3888*I)*p\[Phi]*p\[Phi]2dot*p\[Phi]dot*u^2*\[CapitalOmega] - 
     (1296*I)*p\[Phi]dot^3*u^2*\[CapitalOmega] + 3024*prrdot*p\[Phi]^2*r2dot*u^2*\[CapitalOmega] + (7344*I)*p\[Phi]dot*r2dot*u^2*\[CapitalOmega] + 
     (2448*I)*p\[Phi]*r3dot*u^2*\[CapitalOmega] + (7344*I)*p\[Phi]2dot*rdot*u^2*\[CapitalOmega] + 
     12096*prrdot*p\[Phi]*p\[Phi]dot*rdot*u^2*\[CapitalOmega] + (432*I)*p\[Phi]^3*r3dot*u^3*\[CapitalOmega] - 
     (3888*I)*p\[Phi]*p\[Phi]dot^2*rdot*u^3*\[CapitalOmega] + (29376*I)*p\[Phi]*r2dot*rdot*u^3*\[CapitalOmega] + 
     3024*prrdot*p\[Phi]^2*rdot^2*u^3*\[CapitalOmega] + (29376*I)*p\[Phi]dot*rdot^2*u^3*\[CapitalOmega] + 
     (3888*I)*p\[Phi]^3*r2dot*rdot*u^4*\[CapitalOmega] + (3888*I)*p\[Phi]^2*p\[Phi]dot*rdot^2*u^4*\[CapitalOmega] + 
     (14688*I)*p\[Phi]*rdot^3*u^4*\[CapitalOmega] + (1296*I)*p\[Phi]^3*rdot^3*u^5*\[CapitalOmega] + 
     (1008*I)*prrdot^2*p\[Phi]dot*\[Nu]*\[CapitalOmega] - 432*prr3dot*p\[Phi]^2*u*\[Nu]*\[CapitalOmega] - 
     2592*prrdot*p\[Phi]*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega] - 2592*prrdot*p\[Phi]dot^2*u*\[Nu]*\[CapitalOmega] + 
     (3024*I)*prrdot^2*p\[Phi]*rdot*u*\[Nu]*\[CapitalOmega] + (1200*I)*p\[Phi]^2*p\[Phi]3dot*u^2*\[Nu]*\[CapitalOmega] + 
     (10800*I)*p\[Phi]*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega] + (3600*I)*p\[Phi]dot^3*u^2*\[Nu]*\[CapitalOmega] - 
     2592*prrdot*p\[Phi]^2*r2dot*u^2*\[Nu]*\[CapitalOmega] - (16308*I)*p\[Phi]dot*r2dot*u^2*\[Nu]*\[CapitalOmega] - 
     (5436*I)*p\[Phi]*r3dot*u^2*\[Nu]*\[CapitalOmega] - (16308*I)*p\[Phi]2dot*rdot*u^2*\[Nu]*\[CapitalOmega] - 
     10368*prrdot*p\[Phi]*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega] - (1200*I)*p\[Phi]^3*r3dot*u^3*\[Nu]*\[CapitalOmega] + 
     (10800*I)*p\[Phi]*p\[Phi]dot^2*rdot*u^3*\[Nu]*\[CapitalOmega] - (65232*I)*p\[Phi]*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega] - 
     2592*prrdot*p\[Phi]^2*rdot^2*u^3*\[Nu]*\[CapitalOmega] - (65232*I)*p\[Phi]dot*rdot^2*u^3*\[Nu]*\[CapitalOmega] - 
     (10800*I)*p\[Phi]^3*r2dot*rdot*u^4*\[Nu]*\[CapitalOmega] - (10800*I)*p\[Phi]^2*p\[Phi]dot*rdot^2*u^4*\[Nu]*\[CapitalOmega] - 
     (32616*I)*p\[Phi]*rdot^3*u^4*\[Nu]*\[CapitalOmega] - (3600*I)*p\[Phi]^3*rdot^3*u^5*\[Nu]*\[CapitalOmega] - 
     (4320*I)*prrdot^2*p\[Phi]dot*\[Nu]^2*\[CapitalOmega] - 1656*prr3dot*p\[Phi]^2*u*\[Nu]^2*\[CapitalOmega] - 
     9936*prrdot*p\[Phi]*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega] - 9936*prrdot*p\[Phi]dot^2*u*\[Nu]^2*\[CapitalOmega] - 
     (12960*I)*prrdot^2*p\[Phi]*rdot*u*\[Nu]^2*\[CapitalOmega] + (1872*I)*p\[Phi]^2*p\[Phi]3dot*u^2*\[Nu]^2*\[CapitalOmega] + 
     (16848*I)*p\[Phi]*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega] + (5616*I)*p\[Phi]dot^3*u^2*\[Nu]^2*\[CapitalOmega] - 
     9936*prrdot*p\[Phi]^2*r2dot*u^2*\[Nu]^2*\[CapitalOmega] + (5400*I)*p\[Phi]dot*r2dot*u^2*\[Nu]^2*\[CapitalOmega] + 
     (1800*I)*p\[Phi]*r3dot*u^2*\[Nu]^2*\[CapitalOmega] + (5400*I)*p\[Phi]2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] - 
     39744*prrdot*p\[Phi]*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] - (1872*I)*p\[Phi]^3*r3dot*u^3*\[Nu]^2*\[CapitalOmega] + 
     (16848*I)*p\[Phi]*p\[Phi]dot^2*rdot*u^3*\[Nu]^2*\[CapitalOmega] + (21600*I)*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] - 
     9936*prrdot*p\[Phi]^2*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] + (21600*I)*p\[Phi]dot*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] - 
     (16848*I)*p\[Phi]^3*r2dot*rdot*u^4*\[Nu]^2*\[CapitalOmega] - (16848*I)*p\[Phi]^2*p\[Phi]dot*rdot^2*u^4*\[Nu]^2*\[CapitalOmega] + 
     (10800*I)*p\[Phi]*rdot^3*u^4*\[Nu]^2*\[CapitalOmega] - (5616*I)*p\[Phi]^3*rdot^3*u^5*\[Nu]^2*\[CapitalOmega] + 
     2592*prrdot^2*p\[Phi]*\[CapitalOmega]^2 - (9072*I)*prrdot*p\[Phi]*p\[Phi]dot*u*\[CapitalOmega]^2 - 1944*p\[Phi]^2*p\[Phi]2dot*u^2*\[CapitalOmega]^2 - 
     5832*p\[Phi]*p\[Phi]dot^2*u^2*\[CapitalOmega]^2 + 11016*p\[Phi]*r2dot*u^2*\[CapitalOmega]^2 - (9072*I)*prrdot*p\[Phi]^2*rdot*u^2*
      \[CapitalOmega]^2 + 22032*p\[Phi]dot*rdot*u^2*\[CapitalOmega]^2 + 1944*p\[Phi]^3*r2dot*u^3*\[CapitalOmega]^2 + 
     44064*p\[Phi]*rdot^2*u^3*\[CapitalOmega]^2 + 5832*p\[Phi]^3*rdot^2*u^4*\[CapitalOmega]^2 + 1512*prrdot^2*p\[Phi]*\[Nu]*\[CapitalOmega]^2 + 
     (7776*I)*prrdot*p\[Phi]*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^2 + 5400*p\[Phi]^2*p\[Phi]2dot*u^2*\[Nu]*\[CapitalOmega]^2 + 
     16200*p\[Phi]*p\[Phi]dot^2*u^2*\[Nu]*\[CapitalOmega]^2 - 24462*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]^2 + 
     (7776*I)*prrdot*p\[Phi]^2*rdot*u^2*\[Nu]*\[CapitalOmega]^2 - 48924*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]^2 - 
     5400*p\[Phi]^3*r2dot*u^3*\[Nu]*\[CapitalOmega]^2 - 97848*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]^2 - 
     16200*p\[Phi]^3*rdot^2*u^4*\[Nu]*\[CapitalOmega]^2 - 6480*prrdot^2*p\[Phi]*\[Nu]^2*\[CapitalOmega]^2 + 
     (29808*I)*prrdot*p\[Phi]*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^2 + 8424*p\[Phi]^2*p\[Phi]2dot*u^2*\[Nu]^2*\[CapitalOmega]^2 + 
     25272*p\[Phi]*p\[Phi]dot^2*u^2*\[Nu]^2*\[CapitalOmega]^2 + 8100*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^2 + 
     (29808*I)*prrdot*p\[Phi]^2*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2 + 16200*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 
     8424*p\[Phi]^3*r2dot*u^3*\[Nu]^2*\[CapitalOmega]^2 + 32400*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^2 - 
     25272*p\[Phi]^3*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]^2 - 4536*prrdot*p\[Phi]^2*u*\[CapitalOmega]^3 + 
     (3888*I)*p\[Phi]^2*p\[Phi]dot*u^2*\[CapitalOmega]^3 - (22032*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]^3 - 
     (3888*I)*p\[Phi]^3*rdot*u^3*\[CapitalOmega]^3 + 3888*prrdot*p\[Phi]^2*u*\[Nu]*\[CapitalOmega]^3 - 
     (10800*I)*p\[Phi]^2*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]^3 + (48924*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^3 + 
     (10800*I)*p\[Phi]^3*rdot*u^3*\[Nu]*\[CapitalOmega]^3 + 14904*prrdot*p\[Phi]^2*u*\[Nu]^2*\[CapitalOmega]^3 - 
     (16848*I)*p\[Phi]^2*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]^3 - (16200*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]^3 + 
     (16848*I)*p\[Phi]^3*rdot*u^3*\[Nu]^2*\[CapitalOmega]^3 + 504*prrdot*p\[Phi]^2*u*\[CapitalOmega]2dot - 
     (432*I)*p\[Phi]^2*p\[Phi]dot*u^2*\[CapitalOmega]2dot + (2448*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]2dot + 
     (432*I)*p\[Phi]^3*rdot*u^3*\[CapitalOmega]2dot - 432*prrdot*p\[Phi]^2*u*\[Nu]*\[CapitalOmega]2dot + 
     (1200*I)*p\[Phi]^2*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]2dot - (5436*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]2dot - 
     (1200*I)*p\[Phi]^3*rdot*u^3*\[Nu]*\[CapitalOmega]2dot - 1656*prrdot*p\[Phi]^2*u*\[Nu]^2*\[CapitalOmega]2dot + 
     (1872*I)*p\[Phi]^2*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]2dot + (1800*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]2dot - 
     (1872*I)*p\[Phi]^3*rdot*u^3*\[Nu]^2*\[CapitalOmega]2dot + 12*prr2dot*
      (4*prrdot*(-12 - 7*\[Nu] + 30*\[Nu]^2)*(p\[Phi]dot + 3*p\[Phi]*rdot*u - (3*I)*p\[Phi]*\[CapitalOmega]) + 
       2*prr*(-12 - 7*\[Nu] + 30*\[Nu]^2)*(p\[Phi]2dot + 6*p\[Phi]dot*(rdot*u - I*\[CapitalOmega]) + 
         3*p\[Phi]*(r2dot*u + 2*rdot^2*u^2 - (6*I)*rdot*u*\[CapitalOmega] - 3*\[CapitalOmega]^2 - I*\[CapitalOmega]dot)) - 
       (3*I)*u*(-7 + 6*\[Nu] + 23*\[Nu]^2)*(2*p\[Phi]dot^2 + 2*p\[Phi]*(p\[Phi]2dot + 4*p\[Phi]dot*rdot*u - 
           (6*I)*p\[Phi]dot*\[CapitalOmega]) + p\[Phi]^2*(2*r2dot*u + 2*rdot^2*u^2 - (12*I)*rdot*u*\[CapitalOmega] - 9*\[CapitalOmega]^2 - 
           (3*I)*\[CapitalOmega]dot))) + (864*I)*prrdot^2*p\[Phi]*\[CapitalOmega]dot + 3024*prrdot*p\[Phi]*p\[Phi]dot*u*\[CapitalOmega]dot - 
     (648*I)*p\[Phi]^2*p\[Phi]2dot*u^2*\[CapitalOmega]dot - (1944*I)*p\[Phi]*p\[Phi]dot^2*u^2*\[CapitalOmega]dot + 
     (3672*I)*p\[Phi]*r2dot*u^2*\[CapitalOmega]dot + 3024*prrdot*p\[Phi]^2*rdot*u^2*\[CapitalOmega]dot + 
     (7344*I)*p\[Phi]dot*rdot*u^2*\[CapitalOmega]dot + (648*I)*p\[Phi]^3*r2dot*u^3*\[CapitalOmega]dot + 
     (14688*I)*p\[Phi]*rdot^2*u^3*\[CapitalOmega]dot + (1944*I)*p\[Phi]^3*rdot^2*u^4*\[CapitalOmega]dot + 
     (504*I)*prrdot^2*p\[Phi]*\[Nu]*\[CapitalOmega]dot - 2592*prrdot*p\[Phi]*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]dot + 
     (1800*I)*p\[Phi]^2*p\[Phi]2dot*u^2*\[Nu]*\[CapitalOmega]dot + (5400*I)*p\[Phi]*p\[Phi]dot^2*u^2*\[Nu]*\[CapitalOmega]dot - 
     (8154*I)*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]dot - 2592*prrdot*p\[Phi]^2*rdot*u^2*\[Nu]*\[CapitalOmega]dot - 
     (16308*I)*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]dot - (1800*I)*p\[Phi]^3*r2dot*u^3*\[Nu]*\[CapitalOmega]dot - 
     (32616*I)*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]dot - (5400*I)*p\[Phi]^3*rdot^2*u^4*\[Nu]*\[CapitalOmega]dot - 
     (2160*I)*prrdot^2*p\[Phi]*\[Nu]^2*\[CapitalOmega]dot - 9936*prrdot*p\[Phi]*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]dot + 
     (2808*I)*p\[Phi]^2*p\[Phi]2dot*u^2*\[Nu]^2*\[CapitalOmega]dot + (8424*I)*p\[Phi]*p\[Phi]dot^2*u^2*\[Nu]^2*\[CapitalOmega]dot + 
     (2700*I)*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]dot - 9936*prrdot*p\[Phi]^2*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot + 
     (5400*I)*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot - (2808*I)*p\[Phi]^3*r2dot*u^3*\[Nu]^2*\[CapitalOmega]dot + 
     (10800*I)*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]dot - (8424*I)*p\[Phi]^3*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]dot - 
     (4536*I)*prrdot*p\[Phi]^2*u*\[CapitalOmega]*\[CapitalOmega]dot - 3888*p\[Phi]^2*p\[Phi]dot*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     22032*p\[Phi]*rdot*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 3888*p\[Phi]^3*rdot*u^3*\[CapitalOmega]*\[CapitalOmega]dot + 
     (3888*I)*prrdot*p\[Phi]^2*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 10800*p\[Phi]^2*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
     48924*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 10800*p\[Phi]^3*rdot*u^3*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
     (14904*I)*prrdot*p\[Phi]^2*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 16848*p\[Phi]^2*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     16200*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 16848*p\[Phi]^3*rdot*u^3*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     2*prr*(-96*prr3dot*p\[Phi]dot + (126*I)*p\[Phi]2dot^2*u + (42*I)*p\[Phi]*p\[Phi]4dot*u + 
       (168*I)*p\[Phi]3dot*p\[Phi]dot*u - 288*prr3dot*p\[Phi]*rdot*u + (504*I)*p\[Phi]*p\[Phi]2dot*r2dot*u^2 + 
       (504*I)*p\[Phi]dot^2*r2dot*u^2 + (336*I)*p\[Phi]*p\[Phi]dot*r3dot*u^2 + (42*I)*p\[Phi]^2*r4dot*u^2 + 
       (336*I)*p\[Phi]*p\[Phi]3dot*rdot*u^2 + (1008*I)*p\[Phi]2dot*p\[Phi]dot*rdot*u^2 + 
       (126*I)*p\[Phi]^2*r2dot^2*u^3 + (1008*I)*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^3 + 
       (168*I)*p\[Phi]^2*r3dot*rdot*u^3 + (504*I)*p\[Phi]*p\[Phi]2dot*rdot^2*u^3 + 
       (504*I)*p\[Phi]dot^2*rdot^2*u^3 - 56*prr3dot*p\[Phi]dot*\[Nu] - (108*I)*p\[Phi]2dot^2*u*\[Nu] - 
       (36*I)*p\[Phi]*p\[Phi]4dot*u*\[Nu] - (144*I)*p\[Phi]3dot*p\[Phi]dot*u*\[Nu] - 168*prr3dot*p\[Phi]*rdot*u*\[Nu] - 
       (432*I)*p\[Phi]*p\[Phi]2dot*r2dot*u^2*\[Nu] - (432*I)*p\[Phi]dot^2*r2dot*u^2*\[Nu] - 
       (288*I)*p\[Phi]*p\[Phi]dot*r3dot*u^2*\[Nu] - (36*I)*p\[Phi]^2*r4dot*u^2*\[Nu] - 
       (288*I)*p\[Phi]*p\[Phi]3dot*rdot*u^2*\[Nu] - (864*I)*p\[Phi]2dot*p\[Phi]dot*rdot*u^2*\[Nu] - 
       (108*I)*p\[Phi]^2*r2dot^2*u^3*\[Nu] - (864*I)*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^3*\[Nu] - 
       (144*I)*p\[Phi]^2*r3dot*rdot*u^3*\[Nu] - (432*I)*p\[Phi]*p\[Phi]2dot*rdot^2*u^3*\[Nu] - 
       (432*I)*p\[Phi]dot^2*rdot^2*u^3*\[Nu] + 240*prr3dot*p\[Phi]dot*\[Nu]^2 - (414*I)*p\[Phi]2dot^2*u*\[Nu]^2 - 
       (138*I)*p\[Phi]*p\[Phi]4dot*u*\[Nu]^2 - (552*I)*p\[Phi]3dot*p\[Phi]dot*u*\[Nu]^2 + 
       720*prr3dot*p\[Phi]*rdot*u*\[Nu]^2 - (1656*I)*p\[Phi]*p\[Phi]2dot*r2dot*u^2*\[Nu]^2 - 
       (1656*I)*p\[Phi]dot^2*r2dot*u^2*\[Nu]^2 - (1104*I)*p\[Phi]*p\[Phi]dot*r3dot*u^2*\[Nu]^2 - 
       (138*I)*p\[Phi]^2*r4dot*u^2*\[Nu]^2 - (1104*I)*p\[Phi]*p\[Phi]3dot*rdot*u^2*\[Nu]^2 - 
       (3312*I)*p\[Phi]2dot*p\[Phi]dot*rdot*u^2*\[Nu]^2 - (414*I)*p\[Phi]^2*r2dot^2*u^3*\[Nu]^2 - 
       (3312*I)*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^3*\[Nu]^2 - (552*I)*p\[Phi]^2*r3dot*rdot*u^3*\[Nu]^2 - 
       (1656*I)*p\[Phi]*p\[Phi]2dot*rdot^2*u^3*\[Nu]^2 - (1656*I)*p\[Phi]dot^2*rdot^2*u^3*\[Nu]^2 + 
       2*prr4dot*p\[Phi]*(-12 - 7*\[Nu] + 30*\[Nu]^2) + (288*I)*prr3dot*p\[Phi]*\[CapitalOmega] + 504*p\[Phi]*p\[Phi]3dot*u*\[CapitalOmega] + 
       1512*p\[Phi]2dot*p\[Phi]dot*u*\[CapitalOmega] + 3024*p\[Phi]*p\[Phi]dot*r2dot*u^2*\[CapitalOmega] + 504*p\[Phi]^2*r3dot*u^2*\[CapitalOmega] + 
       3024*p\[Phi]*p\[Phi]2dot*rdot*u^2*\[CapitalOmega] + 3024*p\[Phi]dot^2*rdot*u^2*\[CapitalOmega] + 1512*p\[Phi]^2*r2dot*rdot*u^3*
        \[CapitalOmega] + 3024*p\[Phi]*p\[Phi]dot*rdot^2*u^3*\[CapitalOmega] + (168*I)*prr3dot*p\[Phi]*\[Nu]*\[CapitalOmega] - 
       432*p\[Phi]*p\[Phi]3dot*u*\[Nu]*\[CapitalOmega] - 1296*p\[Phi]2dot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega] - 2592*p\[Phi]*p\[Phi]dot*r2dot*u^2*\[Nu]*
        \[CapitalOmega] - 432*p\[Phi]^2*r3dot*u^2*\[Nu]*\[CapitalOmega] - 2592*p\[Phi]*p\[Phi]2dot*rdot*u^2*\[Nu]*\[CapitalOmega] - 
       2592*p\[Phi]dot^2*rdot*u^2*\[Nu]*\[CapitalOmega] - 1296*p\[Phi]^2*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega] - 
       2592*p\[Phi]*p\[Phi]dot*rdot^2*u^3*\[Nu]*\[CapitalOmega] - (720*I)*prr3dot*p\[Phi]*\[Nu]^2*\[CapitalOmega] - 
       1656*p\[Phi]*p\[Phi]3dot*u*\[Nu]^2*\[CapitalOmega] - 4968*p\[Phi]2dot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega] - 
       9936*p\[Phi]*p\[Phi]dot*r2dot*u^2*\[Nu]^2*\[CapitalOmega] - 1656*p\[Phi]^2*r3dot*u^2*\[Nu]^2*\[CapitalOmega] - 
       9936*p\[Phi]*p\[Phi]2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] - 9936*p\[Phi]dot^2*rdot*u^2*\[Nu]^2*\[CapitalOmega] - 
       4968*p\[Phi]^2*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] - 9936*p\[Phi]*p\[Phi]dot*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] - 
       (2268*I)*p\[Phi]*p\[Phi]2dot*u*\[CapitalOmega]^2 - (2268*I)*p\[Phi]dot^2*u*\[CapitalOmega]^2 - (2268*I)*p\[Phi]^2*r2dot*u^2*\[CapitalOmega]^2 - 
       (9072*I)*p\[Phi]*p\[Phi]dot*rdot*u^2*\[CapitalOmega]^2 - (2268*I)*p\[Phi]^2*rdot^2*u^3*\[CapitalOmega]^2 + 
       (1944*I)*p\[Phi]*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]^2 + (1944*I)*p\[Phi]dot^2*u*\[Nu]*\[CapitalOmega]^2 + 
       (1944*I)*p\[Phi]^2*r2dot*u^2*\[Nu]*\[CapitalOmega]^2 + (7776*I)*p\[Phi]*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]^2 + 
       (1944*I)*p\[Phi]^2*rdot^2*u^3*\[Nu]*\[CapitalOmega]^2 + (7452*I)*p\[Phi]*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]^2 + 
       (7452*I)*p\[Phi]dot^2*u*\[Nu]^2*\[CapitalOmega]^2 + (7452*I)*p\[Phi]^2*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^2 + 
       (29808*I)*p\[Phi]*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2 + (7452*I)*p\[Phi]^2*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^2 - 
       4536*p\[Phi]*p\[Phi]dot*u*\[CapitalOmega]^3 - 4536*p\[Phi]^2*rdot*u^2*\[CapitalOmega]^3 + 3888*p\[Phi]*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^3 + 
       3888*p\[Phi]^2*rdot*u^2*\[Nu]*\[CapitalOmega]^3 + 14904*p\[Phi]*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^3 + 
       14904*p\[Phi]^2*rdot*u^2*\[Nu]^2*\[CapitalOmega]^3 + (1701*I)*p\[Phi]^2*u*\[CapitalOmega]^4 - (1458*I)*p\[Phi]^2*u*\[Nu]*\[CapitalOmega]^4 - 
       (5589*I)*p\[Phi]^2*u*\[Nu]^2*\[CapitalOmega]^4 + 504*p\[Phi]*p\[Phi]dot*u*\[CapitalOmega]2dot + 504*p\[Phi]^2*rdot*u^2*\[CapitalOmega]2dot - 
       432*p\[Phi]*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]2dot - 432*p\[Phi]^2*rdot*u^2*\[Nu]*\[CapitalOmega]2dot - 
       1656*p\[Phi]*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]2dot - 1656*p\[Phi]^2*rdot*u^2*\[Nu]^2*\[CapitalOmega]2dot - 
       (756*I)*p\[Phi]^2*u*\[CapitalOmega]*\[CapitalOmega]2dot + (648*I)*p\[Phi]^2*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot + (2484*I)*p\[Phi]^2*u*\[Nu]^2*\[CapitalOmega]*
        \[CapitalOmega]2dot + 63*p\[Phi]^2*u*\[CapitalOmega]3dot - 54*p\[Phi]^2*u*\[Nu]*\[CapitalOmega]3dot - 207*p\[Phi]^2*u*\[Nu]^2*\[CapitalOmega]3dot + 
       756*p\[Phi]*p\[Phi]2dot*u*\[CapitalOmega]dot + 756*p\[Phi]dot^2*u*\[CapitalOmega]dot + 756*p\[Phi]^2*r2dot*u^2*\[CapitalOmega]dot + 
       3024*p\[Phi]*p\[Phi]dot*rdot*u^2*\[CapitalOmega]dot + 756*p\[Phi]^2*rdot^2*u^3*\[CapitalOmega]dot - 
       648*p\[Phi]*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]dot - 648*p\[Phi]dot^2*u*\[Nu]*\[CapitalOmega]dot - 648*p\[Phi]^2*r2dot*u^2*\[Nu]*\[CapitalOmega]dot - 
       2592*p\[Phi]*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]dot - 648*p\[Phi]^2*rdot^2*u^3*\[Nu]*\[CapitalOmega]dot - 
       2484*p\[Phi]*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]dot - 2484*p\[Phi]dot^2*u*\[Nu]^2*\[CapitalOmega]dot - 
       2484*p\[Phi]^2*r2dot*u^2*\[Nu]^2*\[CapitalOmega]dot - 9936*p\[Phi]*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot - 
       2484*p\[Phi]^2*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]dot - (4536*I)*p\[Phi]*p\[Phi]dot*u*\[CapitalOmega]*\[CapitalOmega]dot - 
       (4536*I)*p\[Phi]^2*rdot*u^2*\[CapitalOmega]*\[CapitalOmega]dot + (3888*I)*p\[Phi]*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
       (3888*I)*p\[Phi]^2*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + (14904*I)*p\[Phi]*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
       (14904*I)*p\[Phi]^2*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 3402*p\[Phi]^2*u*\[CapitalOmega]^2*\[CapitalOmega]dot + 
       2916*p\[Phi]^2*u*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot + 11178*p\[Phi]^2*u*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot - (567*I)*p\[Phi]^2*u*\[CapitalOmega]dot^2 + 
       (486*I)*p\[Phi]^2*u*\[Nu]*\[CapitalOmega]dot^2 + (1863*I)*p\[Phi]^2*u*\[Nu]^2*\[CapitalOmega]dot^2 + 
       8*prrdot*(-12 - 7*\[Nu] + 30*\[Nu]^2)*(p\[Phi]3dot + 9*p\[Phi]2dot*(rdot*u - I*\[CapitalOmega]) + 
         9*p\[Phi]dot*(r2dot*u + 2*rdot^2*u^2 - (6*I)*rdot*u*\[CapitalOmega] - 3*\[CapitalOmega]^2 - I*\[CapitalOmega]dot) + 
         3*p\[Phi]*(r3dot*u + 2*rdot^3*u^3 + 3*r2dot*u*(2*rdot*u - (3*I)*\[CapitalOmega]) - 
           (18*I)*rdot^2*u^2*\[CapitalOmega] - 27*rdot*u*\[CapitalOmega]^2 + (9*I)*\[CapitalOmega]^3 - I*\[CapitalOmega]2dot - (9*I)*rdot*u*\[CapitalOmega]dot - 
           9*\[CapitalOmega]*\[CapitalOmega]dot))) + 2*prr^2*(-12 - 7*\[Nu] + 30*\[Nu]^2)*
      (p\[Phi]4dot + 3*(p\[Phi]*r4dot*u + 4*p\[Phi]3dot*rdot*u + 6*p\[Phi]*r2dot^2*u^2 + 8*p\[Phi]*r3dot*rdot*u^2 + 
         12*p\[Phi]*r2dot*rdot^2*u^3 - (4*I)*p\[Phi]3dot*\[CapitalOmega] - (12*I)*p\[Phi]*r3dot*u*\[CapitalOmega] - 
         (72*I)*p\[Phi]*r2dot*rdot*u^2*\[CapitalOmega] - (24*I)*p\[Phi]*rdot^3*u^3*\[CapitalOmega] - 54*p\[Phi]*r2dot*u*\[CapitalOmega]^2 - 
         108*p\[Phi]*rdot^2*u^2*\[CapitalOmega]^2 + (108*I)*p\[Phi]*rdot*u*\[CapitalOmega]^3 + 27*p\[Phi]*\[CapitalOmega]^4 - 
         (12*I)*p\[Phi]*rdot*u*\[CapitalOmega]2dot - 12*p\[Phi]*\[CapitalOmega]*\[CapitalOmega]2dot - I*p\[Phi]*\[CapitalOmega]3dot + 
         6*p\[Phi]2dot*(r2dot*u + 2*rdot^2*u^2 - (6*I)*rdot*u*\[CapitalOmega] - 3*\[CapitalOmega]^2 - I*\[CapitalOmega]dot) - 
         (18*I)*p\[Phi]*r2dot*u*\[CapitalOmega]dot - (36*I)*p\[Phi]*rdot^2*u^2*\[CapitalOmega]dot - 108*p\[Phi]*rdot*u*\[CapitalOmega]*\[CapitalOmega]dot + 
         (54*I)*p\[Phi]*\[CapitalOmega]^2*\[CapitalOmega]dot - 9*p\[Phi]*\[CapitalOmega]dot^2 + 4*p\[Phi]dot*(r3dot*u + 6*r2dot*rdot*u^2 + 
           2*rdot^3*u^3 - (9*I)*r2dot*u*\[CapitalOmega] - (18*I)*rdot^2*u^2*\[CapitalOmega] - 27*rdot*u*\[CapitalOmega]^2 + 
           (9*I)*\[CapitalOmega]^3 - I*\[CapitalOmega]2dot - (9*I)*rdot*u*\[CapitalOmega]dot - 9*\[CapitalOmega]*\[CapitalOmega]dot)))))/
   ((-1 + 2*\[Nu])*(I*p\[Phi]4dot + 3*(I*p\[Phi]*r4dot*u + (4*I)*p\[Phi]3dot*rdot*u + (6*I)*p\[Phi]*r2dot^2*u^2 + 
       (8*I)*p\[Phi]*r3dot*rdot*u^2 + (12*I)*p\[Phi]*r2dot*rdot^2*u^3 + 4*p\[Phi]3dot*\[CapitalOmega] + 
       12*p\[Phi]*r3dot*u*\[CapitalOmega] + 72*p\[Phi]*r2dot*rdot*u^2*\[CapitalOmega] + 24*p\[Phi]*rdot^3*u^3*\[CapitalOmega] - 
       (54*I)*p\[Phi]*r2dot*u*\[CapitalOmega]^2 - (108*I)*p\[Phi]*rdot^2*u^2*\[CapitalOmega]^2 - 108*p\[Phi]*rdot*u*\[CapitalOmega]^3 + 
       (27*I)*p\[Phi]*\[CapitalOmega]^4 + 12*p\[Phi]*rdot*u*\[CapitalOmega]2dot - (12*I)*p\[Phi]*\[CapitalOmega]*\[CapitalOmega]2dot + p\[Phi]*\[CapitalOmega]3dot + 
       18*p\[Phi]*r2dot*u*\[CapitalOmega]dot + 36*p\[Phi]*rdot^2*u^2*\[CapitalOmega]dot - (108*I)*p\[Phi]*rdot*u*\[CapitalOmega]*\[CapitalOmega]dot - 
       54*p\[Phi]*\[CapitalOmega]^2*\[CapitalOmega]dot - (9*I)*p\[Phi]*\[CapitalOmega]dot^2 + 6*p\[Phi]2dot*(I*r2dot*u + (2*I)*rdot^2*u^2 + 
         6*rdot*u*\[CapitalOmega] - (3*I)*\[CapitalOmega]^2 + \[CapitalOmega]dot) + 4*p\[Phi]dot*(I*r3dot*u + (6*I)*r2dot*rdot*u^2 + 
         (2*I)*rdot^3*u^3 + 9*r2dot*u*\[CapitalOmega] + 18*rdot^2*u^2*\[CapitalOmega] - (27*I)*rdot*u*\[CapitalOmega]^2 - 9*\[CapitalOmega]^3 + 
         \[CapitalOmega]2dot + 9*rdot*u*\[CapitalOmega]dot - (9*I)*\[CapitalOmega]*\[CapitalOmega]dot))))
instNc[4,2]:=1 + (3*\[Eta]^3*\[Nu]*(14*r5dot*u + 154*r4dot*rdot*u^2 + 472*r3dot*rdot^2*u^3 + 
     12*r2dot^2*u^2*(55*rdot*u - (41*I)*\[CapitalOmega]) - (84*I)*r4dot*u*\[CapitalOmega] - (720*I)*r3dot*rdot*u^2*\[CapitalOmega] - 
     (240*I)*rdot^4*u^4*\[CapitalOmega] - 192*r3dot*u*\[CapitalOmega]^2 - 480*rdot^3*u^3*\[CapitalOmega]^2 + (160*I)*rdot^2*u^2*\[CapitalOmega]^3 - 
     (544*I)*rdot^2*u^2*\[CapitalOmega]2dot - 672*rdot*u*\[CapitalOmega]*\[CapitalOmega]2dot + (168*I)*\[CapitalOmega]^2*\[CapitalOmega]2dot - 
     (112*I)*rdot*u*\[CapitalOmega]3dot - 56*\[CapitalOmega]*\[CapitalOmega]3dot - (7*I)*\[CapitalOmega]4dot - (208*I)*r3dot*u*\[CapitalOmega]dot - 
     (912*I)*rdot^3*u^3*\[CapitalOmega]dot - 2256*rdot^2*u^2*\[CapitalOmega]*\[CapitalOmega]dot + (1344*I)*rdot*u*\[CapitalOmega]^2*\[CapitalOmega]dot + 
     224*\[CapitalOmega]^3*\[CapitalOmega]dot - 140*\[CapitalOmega]2dot*\[CapitalOmega]dot - 672*rdot*u*\[CapitalOmega]dot^2 + (336*I)*\[CapitalOmega]*\[CapitalOmega]dot^2 + 
     4*r2dot*u*(69*r3dot*u + 102*rdot^3*u^3 - (408*I)*rdot^2*u^2*\[CapitalOmega] - 264*rdot*u*\[CapitalOmega]^2 + 
       (40*I)*\[CapitalOmega]^3 - (52*I)*\[CapitalOmega]2dot - (384*I)*rdot*u*\[CapitalOmega]dot - 228*\[CapitalOmega]*\[CapitalOmega]dot)))/
   (10*(-1 + 3*\[Nu])*(2*r4dot*u + 18*r2dot^2*u^2 + 24*r3dot*rdot*u^2 + 12*rdot^4*u^4 - 
     (16*I)*r3dot*u*\[CapitalOmega] - (96*I)*rdot^3*u^3*\[CapitalOmega] - 144*rdot^2*u^2*\[CapitalOmega]^2 + (64*I)*rdot*u*\[CapitalOmega]^3 + 
     8*\[CapitalOmega]^4 - (16*I)*rdot*u*\[CapitalOmega]2dot - 8*\[CapitalOmega]*\[CapitalOmega]2dot - I*\[CapitalOmega]3dot + 
     24*r2dot*u*(3*rdot^2*u^2 - (6*I)*rdot*u*\[CapitalOmega] - 2*\[CapitalOmega]^2 - I*\[CapitalOmega]dot) - (72*I)*rdot^2*u^2*\[CapitalOmega]dot - 
     96*rdot*u*\[CapitalOmega]*\[CapitalOmega]dot + (24*I)*\[CapitalOmega]^2*\[CapitalOmega]dot - 6*\[CapitalOmega]dot^2)) - 
  (\[Eta]^2*(460*prr3dot*prrdot - (42*I)*prr4dot*p\[Phi]*u - (168*I)*prrdot*p\[Phi]3dot*u - 
     (168*I)*prr3dot*p\[Phi]dot*u + 2760*prrdot^2*r2dot*u + 309*p\[Phi]2dot^2*u^2 + 
     103*p\[Phi]*p\[Phi]4dot*u^2 + 412*p\[Phi]3dot*p\[Phi]dot*u^2 - (1512*I)*prrdot*p\[Phi]dot*r2dot*u^2 - 
     (504*I)*prrdot*p\[Phi]*r3dot*u^2 + 270*r4dot*u^2 - (504*I)*prr3dot*p\[Phi]*rdot*u^2 - 
     (1512*I)*prrdot*p\[Phi]2dot*rdot*u^2 + 8280*prrdot^2*rdot^2*u^2 + 1236*p\[Phi]*p\[Phi]2dot*r2dot*u^3 + 
     1236*p\[Phi]dot^2*r2dot*u^3 + 4860*r2dot^2*u^3 + 824*p\[Phi]*p\[Phi]dot*r3dot*u^3 - 
     103*p\[Phi]^2*r4dot*u^3 + 824*p\[Phi]*p\[Phi]3dot*rdot*u^3 + 2472*p\[Phi]2dot*p\[Phi]dot*rdot*u^3 - 
     (3024*I)*prrdot*p\[Phi]*r2dot*rdot*u^3 + 6480*r3dot*rdot*u^3 - 
     (3024*I)*prrdot*p\[Phi]dot*rdot^2*u^3 - 1545*p\[Phi]^2*r2dot^2*u^4 + 
     2472*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^4 - 2060*p\[Phi]^2*r3dot*rdot*u^4 + 1236*p\[Phi]*p\[Phi]2dot*rdot^2*u^4 + 
     1236*p\[Phi]dot^2*rdot^2*u^4 + 29160*r2dot*rdot^2*u^4 - (1008*I)*prrdot*p\[Phi]*rdot^3*u^4 - 
     7416*p\[Phi]^2*r2dot*rdot^2*u^5 + 6480*rdot^4*u^5 - 1236*p\[Phi]^2*rdot^4*u^6 - 
     540*prr3dot*prrdot*\[Nu] + (100*I)*prr4dot*p\[Phi]*u*\[Nu] + (400*I)*prrdot*p\[Phi]3dot*u*\[Nu] + 
     (400*I)*prr3dot*p\[Phi]dot*u*\[Nu] - 3240*prrdot^2*r2dot*u*\[Nu] - 1545*p\[Phi]2dot^2*u^2*\[Nu] - 
     515*p\[Phi]*p\[Phi]4dot*u^2*\[Nu] - 2060*p\[Phi]3dot*p\[Phi]dot*u^2*\[Nu] + (3600*I)*prrdot*p\[Phi]dot*r2dot*u^2*
      \[Nu] + (1200*I)*prrdot*p\[Phi]*r3dot*u^2*\[Nu] - 855*r4dot*u^2*\[Nu] + 
     (1200*I)*prr3dot*p\[Phi]*rdot*u^2*\[Nu] + (3600*I)*prrdot*p\[Phi]2dot*rdot*u^2*\[Nu] - 
     9720*prrdot^2*rdot^2*u^2*\[Nu] - 6180*p\[Phi]*p\[Phi]2dot*r2dot*u^3*\[Nu] - 6180*p\[Phi]dot^2*r2dot*u^3*\[Nu] - 
     15390*r2dot^2*u^3*\[Nu] - 4120*p\[Phi]*p\[Phi]dot*r3dot*u^3*\[Nu] + 515*p\[Phi]^2*r4dot*u^3*\[Nu] - 
     4120*p\[Phi]*p\[Phi]3dot*rdot*u^3*\[Nu] - 12360*p\[Phi]2dot*p\[Phi]dot*rdot*u^3*\[Nu] + 
     (7200*I)*prrdot*p\[Phi]*r2dot*rdot*u^3*\[Nu] - 20520*r3dot*rdot*u^3*\[Nu] + 
     (7200*I)*prrdot*p\[Phi]dot*rdot^2*u^3*\[Nu] + 7725*p\[Phi]^2*r2dot^2*u^4*\[Nu] - 
     12360*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^4*\[Nu] + 10300*p\[Phi]^2*r3dot*rdot*u^4*\[Nu] - 
     6180*p\[Phi]*p\[Phi]2dot*rdot^2*u^4*\[Nu] - 6180*p\[Phi]dot^2*rdot^2*u^4*\[Nu] - 92340*r2dot*rdot^2*u^4*\[Nu] + 
     (2400*I)*prrdot*p\[Phi]*rdot^3*u^4*\[Nu] + 37080*p\[Phi]^2*r2dot*rdot^2*u^5*\[Nu] - 
     20520*rdot^4*u^5*\[Nu] + 6180*p\[Phi]^2*rdot^4*u^6*\[Nu] - 2100*prr3dot*prrdot*\[Nu]^2 + 
     (120*I)*prr4dot*p\[Phi]*u*\[Nu]^2 + (480*I)*prrdot*p\[Phi]3dot*u*\[Nu]^2 + 
     (480*I)*prr3dot*p\[Phi]dot*u*\[Nu]^2 - 12600*prrdot^2*r2dot*u*\[Nu]^2 + 2205*p\[Phi]2dot^2*u^2*\[Nu]^2 + 
     735*p\[Phi]*p\[Phi]4dot*u^2*\[Nu]^2 + 2940*p\[Phi]3dot*p\[Phi]dot*u^2*\[Nu]^2 + (4320*I)*prrdot*p\[Phi]dot*r2dot*u^2*
      \[Nu]^2 + (1440*I)*prrdot*p\[Phi]*r3dot*u^2*\[Nu]^2 + 195*r4dot*u^2*\[Nu]^2 + 
     (1440*I)*prr3dot*p\[Phi]*rdot*u^2*\[Nu]^2 + (4320*I)*prrdot*p\[Phi]2dot*rdot*u^2*\[Nu]^2 - 
     37800*prrdot^2*rdot^2*u^2*\[Nu]^2 + 8820*p\[Phi]*p\[Phi]2dot*r2dot*u^3*\[Nu]^2 + 
     8820*p\[Phi]dot^2*r2dot*u^3*\[Nu]^2 + 3510*r2dot^2*u^3*\[Nu]^2 + 5880*p\[Phi]*p\[Phi]dot*r3dot*u^3*\[Nu]^2 - 
     735*p\[Phi]^2*r4dot*u^3*\[Nu]^2 + 5880*p\[Phi]*p\[Phi]3dot*rdot*u^3*\[Nu]^2 + 
     17640*p\[Phi]2dot*p\[Phi]dot*rdot*u^3*\[Nu]^2 + (8640*I)*prrdot*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2 + 
     4680*r3dot*rdot*u^3*\[Nu]^2 + (8640*I)*prrdot*p\[Phi]dot*rdot^2*u^3*\[Nu]^2 - 
     11025*p\[Phi]^2*r2dot^2*u^4*\[Nu]^2 + 17640*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^4*\[Nu]^2 - 
     14700*p\[Phi]^2*r3dot*rdot*u^4*\[Nu]^2 + 8820*p\[Phi]*p\[Phi]2dot*rdot^2*u^4*\[Nu]^2 + 
     8820*p\[Phi]dot^2*rdot^2*u^4*\[Nu]^2 + 21060*r2dot*rdot^2*u^4*\[Nu]^2 + 
     (2880*I)*prrdot*p\[Phi]*rdot^3*u^4*\[Nu]^2 - 52920*p\[Phi]^2*r2dot*rdot^2*u^5*\[Nu]^2 + 
     4680*rdot^4*u^5*\[Nu]^2 - 8820*p\[Phi]^2*rdot^4*u^6*\[Nu]^2 - 
     15*prr2dot^2*(-23 + 27*\[Nu] + 105*\[Nu]^2) - 5*prr*prr4dot*(-23 + 27*\[Nu] + 105*\[Nu]^2) - 
     336*prr3dot*p\[Phi]*u*\[CapitalOmega] - 1008*prrdot*p\[Phi]2dot*u*\[CapitalOmega] - (11040*I)*prrdot^2*rdot*u*\[CapitalOmega] - 
     (824*I)*p\[Phi]*p\[Phi]3dot*u^2*\[CapitalOmega] - (2472*I)*p\[Phi]2dot*p\[Phi]dot*u^2*\[CapitalOmega] - 
     3024*prrdot*p\[Phi]*r2dot*u^2*\[CapitalOmega] - (2160*I)*r3dot*u^2*\[CapitalOmega] - 6048*prrdot*p\[Phi]dot*rdot*u^2*\[CapitalOmega] - 
     (4944*I)*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[CapitalOmega] + (824*I)*p\[Phi]^2*r3dot*u^3*\[CapitalOmega] - 
     (4944*I)*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[CapitalOmega] - (4944*I)*p\[Phi]dot^2*rdot*u^3*\[CapitalOmega] - 
     (38880*I)*r2dot*rdot*u^3*\[CapitalOmega] - 6048*prrdot*p\[Phi]*rdot^2*u^3*\[CapitalOmega] + 
     (12360*I)*p\[Phi]^2*r2dot*rdot*u^4*\[CapitalOmega] - (4944*I)*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[CapitalOmega] - 
     (38880*I)*rdot^3*u^4*\[CapitalOmega] + (9888*I)*p\[Phi]^2*rdot^3*u^5*\[CapitalOmega] + 800*prr3dot*p\[Phi]*u*\[Nu]*\[CapitalOmega] + 
     2400*prrdot*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega] + (12960*I)*prrdot^2*rdot*u*\[Nu]*\[CapitalOmega] + 
     (4120*I)*p\[Phi]*p\[Phi]3dot*u^2*\[Nu]*\[CapitalOmega] + (12360*I)*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega] + 
     7200*prrdot*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega] + (6840*I)*r3dot*u^2*\[Nu]*\[CapitalOmega] + 
     14400*prrdot*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega] + (24720*I)*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu]*\[CapitalOmega] - 
     (4120*I)*p\[Phi]^2*r3dot*u^3*\[Nu]*\[CapitalOmega] + (24720*I)*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu]*\[CapitalOmega] + 
     (24720*I)*p\[Phi]dot^2*rdot*u^3*\[Nu]*\[CapitalOmega] + (123120*I)*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega] + 
     14400*prrdot*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega] - (61800*I)*p\[Phi]^2*r2dot*rdot*u^4*\[Nu]*\[CapitalOmega] + 
     (24720*I)*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[Nu]*\[CapitalOmega] + (123120*I)*rdot^3*u^4*\[Nu]*\[CapitalOmega] - 
     (49440*I)*p\[Phi]^2*rdot^3*u^5*\[Nu]*\[CapitalOmega] + 960*prr3dot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega] + 
     2880*prrdot*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega] + (50400*I)*prrdot^2*rdot*u*\[Nu]^2*\[CapitalOmega] - 
     (5880*I)*p\[Phi]*p\[Phi]3dot*u^2*\[Nu]^2*\[CapitalOmega] - (17640*I)*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega] + 
     8640*prrdot*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega] - (1560*I)*r3dot*u^2*\[Nu]^2*\[CapitalOmega] + 
     17280*prrdot*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] - (35280*I)*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu]^2*\[CapitalOmega] + 
     (5880*I)*p\[Phi]^2*r3dot*u^3*\[Nu]^2*\[CapitalOmega] - (35280*I)*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] - 
     (35280*I)*p\[Phi]dot^2*rdot*u^3*\[Nu]^2*\[CapitalOmega] - (28080*I)*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] + 
     17280*prrdot*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] + (88200*I)*p\[Phi]^2*r2dot*rdot*u^4*\[Nu]^2*\[CapitalOmega] - 
     (35280*I)*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[Nu]^2*\[CapitalOmega] - (28080*I)*rdot^3*u^4*\[Nu]^2*\[CapitalOmega] + 
     (70560*I)*p\[Phi]^2*rdot^3*u^5*\[Nu]^2*\[CapitalOmega] - 2760*prrdot^2*\[CapitalOmega]^2 + (2016*I)*prrdot*p\[Phi]dot*u*\[CapitalOmega]^2 - 
     2472*p\[Phi]*p\[Phi]2dot*u^2*\[CapitalOmega]^2 - 2472*p\[Phi]dot^2*u^2*\[CapitalOmega]^2 - 6480*r2dot*u^2*\[CapitalOmega]^2 + 
     (6048*I)*prrdot*p\[Phi]*rdot*u^2*\[CapitalOmega]^2 + 2472*p\[Phi]^2*r2dot*u^3*\[CapitalOmega]^2 - 
     9888*p\[Phi]*p\[Phi]dot*rdot*u^3*\[CapitalOmega]^2 - 38880*rdot^2*u^3*\[CapitalOmega]^2 + 12360*p\[Phi]^2*rdot^2*u^4*\[CapitalOmega]^2 + 
     3240*prrdot^2*\[Nu]*\[CapitalOmega]^2 - (4800*I)*prrdot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^2 + 12360*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]*\[CapitalOmega]^2 + 
     12360*p\[Phi]dot^2*u^2*\[Nu]*\[CapitalOmega]^2 + 20520*r2dot*u^2*\[Nu]*\[CapitalOmega]^2 - (14400*I)*prrdot*p\[Phi]*rdot*u^2*\[Nu]*
      \[CapitalOmega]^2 - 12360*p\[Phi]^2*r2dot*u^3*\[Nu]*\[CapitalOmega]^2 + 49440*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega]^2 + 
     123120*rdot^2*u^3*\[Nu]*\[CapitalOmega]^2 - 61800*p\[Phi]^2*rdot^2*u^4*\[Nu]*\[CapitalOmega]^2 + 12600*prrdot^2*\[Nu]^2*\[CapitalOmega]^2 - 
     (5760*I)*prrdot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^2 - 17640*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 
     17640*p\[Phi]dot^2*u^2*\[Nu]^2*\[CapitalOmega]^2 - 4680*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^2 - (17280*I)*prrdot*p\[Phi]*rdot*u^2*
      \[Nu]^2*\[CapitalOmega]^2 + 17640*p\[Phi]^2*r2dot*u^3*\[Nu]^2*\[CapitalOmega]^2 - 70560*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2 - 
     28080*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^2 + 88200*p\[Phi]^2*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]^2 + 1344*prrdot*p\[Phi]*u*\[CapitalOmega]^3 + 
     (3296*I)*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]^3 + (8640*I)*rdot*u^2*\[CapitalOmega]^3 - (3296*I)*p\[Phi]^2*rdot*u^3*\[CapitalOmega]^3 - 
     3200*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]^3 - (16480*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]^3 - 
     (27360*I)*rdot*u^2*\[Nu]*\[CapitalOmega]^3 + (16480*I)*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]^3 - 
     3840*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^3 + (23520*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]^3 + 
     (6240*I)*rdot*u^2*\[Nu]^2*\[CapitalOmega]^3 - (23520*I)*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]^3 - 
     336*prrdot*p\[Phi]*u*\[CapitalOmega]2dot - (824*I)*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]2dot - (2160*I)*rdot*u^2*\[CapitalOmega]2dot + 
     (824*I)*p\[Phi]^2*rdot*u^3*\[CapitalOmega]2dot + 800*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]2dot + 
     (4120*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]2dot + (6840*I)*rdot*u^2*\[Nu]*\[CapitalOmega]2dot - 
     (4120*I)*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]2dot + 960*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]2dot - 
     (5880*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]2dot - (1560*I)*rdot*u^2*\[Nu]^2*\[CapitalOmega]2dot + 
     (5880*I)*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]2dot - (1380*I)*prrdot^2*\[CapitalOmega]dot - 
     1008*prrdot*p\[Phi]dot*u*\[CapitalOmega]dot - (1236*I)*p\[Phi]*p\[Phi]2dot*u^2*\[CapitalOmega]dot - 
     (1236*I)*p\[Phi]dot^2*u^2*\[CapitalOmega]dot - (3240*I)*r2dot*u^2*\[CapitalOmega]dot - 3024*prrdot*p\[Phi]*rdot*u^2*\[CapitalOmega]dot + 
     (1236*I)*p\[Phi]^2*r2dot*u^3*\[CapitalOmega]dot - (4944*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[CapitalOmega]dot - 
     (19440*I)*rdot^2*u^3*\[CapitalOmega]dot + (6180*I)*p\[Phi]^2*rdot^2*u^4*\[CapitalOmega]dot + 
     (1620*I)*prrdot^2*\[Nu]*\[CapitalOmega]dot + 2400*prrdot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]dot + 
     (6180*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]*\[CapitalOmega]dot + (6180*I)*p\[Phi]dot^2*u^2*\[Nu]*\[CapitalOmega]dot + 
     (10260*I)*r2dot*u^2*\[Nu]*\[CapitalOmega]dot + 7200*prrdot*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]dot - 
     (6180*I)*p\[Phi]^2*r2dot*u^3*\[Nu]*\[CapitalOmega]dot + (24720*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega]dot + 
     (61560*I)*rdot^2*u^3*\[Nu]*\[CapitalOmega]dot - (30900*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]*\[CapitalOmega]dot + 
     (6300*I)*prrdot^2*\[Nu]^2*\[CapitalOmega]dot + 2880*prrdot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]dot - 
     (8820*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]^2*\[CapitalOmega]dot - (8820*I)*p\[Phi]dot^2*u^2*\[Nu]^2*\[CapitalOmega]dot - 
     (2340*I)*r2dot*u^2*\[Nu]^2*\[CapitalOmega]dot + 8640*prrdot*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot + 
     (8820*I)*p\[Phi]^2*r2dot*u^3*\[Nu]^2*\[CapitalOmega]dot - (35280*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot - 
     (14040*I)*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]dot + (44100*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]dot + 
     (2016*I)*prrdot*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]dot - 4944*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]*\[CapitalOmega]dot - 12960*rdot*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     4944*p\[Phi]^2*rdot*u^3*\[CapitalOmega]*\[CapitalOmega]dot - (4800*I)*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
     24720*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 41040*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
     24720*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - (5760*I)*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 
     35280*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 9360*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     35280*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 15*prr^2*(-4 - 2*\[Nu] + 35*\[Nu]^2)*
      (2*r4dot*u + 18*r2dot^2*u^2 + 24*r3dot*rdot*u^2 + 12*rdot^4*u^4 - (16*I)*r3dot*u*\[CapitalOmega] - 
       (96*I)*rdot^3*u^3*\[CapitalOmega] - 144*rdot^2*u^2*\[CapitalOmega]^2 + (64*I)*rdot*u*\[CapitalOmega]^3 + 8*\[CapitalOmega]^4 - 
       (16*I)*rdot*u*\[CapitalOmega]2dot - 8*\[CapitalOmega]*\[CapitalOmega]2dot - I*\[CapitalOmega]3dot + 
       24*r2dot*u*(3*rdot^2*u^2 - (6*I)*rdot*u*\[CapitalOmega] - 2*\[CapitalOmega]^2 - I*\[CapitalOmega]dot) - 
       (72*I)*rdot^2*u^2*\[CapitalOmega]dot - 96*rdot*u*\[CapitalOmega]*\[CapitalOmega]dot + (24*I)*\[CapitalOmega]^2*\[CapitalOmega]dot - 6*\[CapitalOmega]dot^2) + 
     (12*I)*prr2dot*((-460*I)*prrdot*rdot*u - 63*p\[Phi]*r2dot*u^2 - 126*p\[Phi]dot*rdot*u^2 - 
       126*p\[Phi]*rdot^2*u^3 + (540*I)*prrdot*rdot*u*\[Nu] + 150*p\[Phi]*r2dot*u^2*\[Nu] + 
       300*p\[Phi]dot*rdot*u^2*\[Nu] + 300*p\[Phi]*rdot^2*u^3*\[Nu] + (2100*I)*prrdot*rdot*u*\[Nu]^2 + 
       180*p\[Phi]*r2dot*u^2*\[Nu]^2 + 360*p\[Phi]dot*rdot*u^2*\[Nu]^2 + 360*p\[Phi]*rdot^2*u^3*\[Nu]^2 + 
       p\[Phi]2dot*u*(-21 + 50*\[Nu] + 60*\[Nu]^2) - 230*prrdot*\[CapitalOmega] + (84*I)*p\[Phi]dot*u*\[CapitalOmega] + 
       (252*I)*p\[Phi]*rdot*u^2*\[CapitalOmega] + 270*prrdot*\[Nu]*\[CapitalOmega] - (200*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega] - 
       (600*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega] + 1050*prrdot*\[Nu]^2*\[CapitalOmega] - (240*I)*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega] - 
       (720*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega] + 84*p\[Phi]*u*\[CapitalOmega]^2 - 200*p\[Phi]*u*\[Nu]*\[CapitalOmega]^2 - 240*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^2 + 
       (42*I)*p\[Phi]*u*\[CapitalOmega]dot - (100*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]dot - (120*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]dot + 
       5*prr*(-23 + 27*\[Nu] + 105*\[Nu]^2)*((2*I)*r2dot*u + (6*I)*rdot^2*u^2 + 8*rdot*u*\[CapitalOmega] - 
         (2*I)*\[CapitalOmega]^2 + \[CapitalOmega]dot)) + (2*I)*prr*((-920*I)*prr3dot*rdot*u - 378*p\[Phi]2dot*r2dot*u^2 - 
       252*p\[Phi]dot*r3dot*u^2 - 63*p\[Phi]*r4dot*u^2 - 252*p\[Phi]3dot*rdot*u^2 - 378*p\[Phi]*r2dot^2*u^3 - 
       1512*p\[Phi]dot*r2dot*rdot*u^3 - 504*p\[Phi]*r3dot*rdot*u^3 - 756*p\[Phi]2dot*rdot^2*u^3 - 
       756*p\[Phi]*r2dot*rdot^2*u^4 - 504*p\[Phi]dot*rdot^3*u^4 + (1080*I)*prr3dot*rdot*u*\[Nu] + 
       900*p\[Phi]2dot*r2dot*u^2*\[Nu] + 600*p\[Phi]dot*r3dot*u^2*\[Nu] + 150*p\[Phi]*r4dot*u^2*\[Nu] + 
       600*p\[Phi]3dot*rdot*u^2*\[Nu] + 900*p\[Phi]*r2dot^2*u^3*\[Nu] + 3600*p\[Phi]dot*r2dot*rdot*u^3*\[Nu] + 
       1200*p\[Phi]*r3dot*rdot*u^3*\[Nu] + 1800*p\[Phi]2dot*rdot^2*u^3*\[Nu] + 1800*p\[Phi]*r2dot*rdot^2*u^4*\[Nu] + 
       1200*p\[Phi]dot*rdot^3*u^4*\[Nu] + (4200*I)*prr3dot*rdot*u*\[Nu]^2 + 1080*p\[Phi]2dot*r2dot*u^2*\[Nu]^2 + 
       720*p\[Phi]dot*r3dot*u^2*\[Nu]^2 + 180*p\[Phi]*r4dot*u^2*\[Nu]^2 + 720*p\[Phi]3dot*rdot*u^2*\[Nu]^2 + 
       1080*p\[Phi]*r2dot^2*u^3*\[Nu]^2 + 4320*p\[Phi]dot*r2dot*rdot*u^3*\[Nu]^2 + 
       1440*p\[Phi]*r3dot*rdot*u^3*\[Nu]^2 + 2160*p\[Phi]2dot*rdot^2*u^3*\[Nu]^2 + 
       2160*p\[Phi]*r2dot*rdot^2*u^4*\[Nu]^2 + 1440*p\[Phi]dot*rdot^3*u^4*\[Nu]^2 + 
       p\[Phi]4dot*u*(-21 + 50*\[Nu] + 60*\[Nu]^2) - 460*prr3dot*\[CapitalOmega] + (168*I)*p\[Phi]3dot*u*\[CapitalOmega] + 
       (1512*I)*p\[Phi]dot*r2dot*u^2*\[CapitalOmega] + (504*I)*p\[Phi]*r3dot*u^2*\[CapitalOmega] + (1512*I)*p\[Phi]2dot*rdot*u^2*\[CapitalOmega] + 
       (3024*I)*p\[Phi]*r2dot*rdot*u^3*\[CapitalOmega] + (3024*I)*p\[Phi]dot*rdot^2*u^3*\[CapitalOmega] + 
       (1008*I)*p\[Phi]*rdot^3*u^4*\[CapitalOmega] + 540*prr3dot*\[Nu]*\[CapitalOmega] - (400*I)*p\[Phi]3dot*u*\[Nu]*\[CapitalOmega] - 
       (3600*I)*p\[Phi]dot*r2dot*u^2*\[Nu]*\[CapitalOmega] - (1200*I)*p\[Phi]*r3dot*u^2*\[Nu]*\[CapitalOmega] - 
       (3600*I)*p\[Phi]2dot*rdot*u^2*\[Nu]*\[CapitalOmega] - (7200*I)*p\[Phi]*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega] - 
       (7200*I)*p\[Phi]dot*rdot^2*u^3*\[Nu]*\[CapitalOmega] - (2400*I)*p\[Phi]*rdot^3*u^4*\[Nu]*\[CapitalOmega] + 
       2100*prr3dot*\[Nu]^2*\[CapitalOmega] - (480*I)*p\[Phi]3dot*u*\[Nu]^2*\[CapitalOmega] - (4320*I)*p\[Phi]dot*r2dot*u^2*\[Nu]^2*\[CapitalOmega] - 
       (1440*I)*p\[Phi]*r3dot*u^2*\[Nu]^2*\[CapitalOmega] - (4320*I)*p\[Phi]2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] - 
       (8640*I)*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] - (8640*I)*p\[Phi]dot*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] - 
       (2880*I)*p\[Phi]*rdot^3*u^4*\[Nu]^2*\[CapitalOmega] + 504*p\[Phi]2dot*u*\[CapitalOmega]^2 + 1512*p\[Phi]*r2dot*u^2*\[CapitalOmega]^2 + 
       3024*p\[Phi]dot*rdot*u^2*\[CapitalOmega]^2 + 3024*p\[Phi]*rdot^2*u^3*\[CapitalOmega]^2 - 1200*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]^2 - 
       3600*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]^2 - 7200*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]^2 - 
       7200*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]^2 - 1440*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]^2 - 4320*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 
       8640*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 8640*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^2 - (672*I)*p\[Phi]dot*u*\[CapitalOmega]^3 - 
       (2016*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]^3 + (1600*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^3 + (4800*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^3 + 
       (1920*I)*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^3 + (5760*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]^3 - 336*p\[Phi]*u*\[CapitalOmega]^4 + 
       800*p\[Phi]*u*\[Nu]*\[CapitalOmega]^4 + 960*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^4 + (168*I)*p\[Phi]dot*u*\[CapitalOmega]2dot + 
       (504*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]2dot - (400*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]2dot - (1200*I)*p\[Phi]*rdot*u^2*\[Nu]*
        \[CapitalOmega]2dot - (480*I)*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]2dot - (1440*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]2dot + 
       336*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]2dot - 800*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - 960*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot + 
       (42*I)*p\[Phi]*u*\[CapitalOmega]3dot - (100*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]3dot - (120*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]3dot + 
       (252*I)*p\[Phi]2dot*u*\[CapitalOmega]dot + (756*I)*p\[Phi]*r2dot*u^2*\[CapitalOmega]dot + (1512*I)*p\[Phi]dot*rdot*u^2*\[CapitalOmega]dot + 
       (1512*I)*p\[Phi]*rdot^2*u^3*\[CapitalOmega]dot - (600*I)*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]dot - 
       (1800*I)*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]dot - (3600*I)*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]dot - 
       (3600*I)*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]dot - (720*I)*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]dot - 
       (2160*I)*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]dot - (4320*I)*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot - 
       (4320*I)*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]dot + 1008*p\[Phi]dot*u*\[CapitalOmega]*\[CapitalOmega]dot + 
       3024*p\[Phi]*rdot*u^2*\[CapitalOmega]*\[CapitalOmega]dot - 2400*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 7200*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
       2880*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 8640*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 
       (1008*I)*p\[Phi]*u*\[CapitalOmega]^2*\[CapitalOmega]dot + (2400*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot + (2880*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^2*
        \[CapitalOmega]dot + 252*p\[Phi]*u*\[CapitalOmega]dot^2 - 600*p\[Phi]*u*\[Nu]*\[CapitalOmega]dot^2 - 720*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]dot^2 + 
       20*prrdot*(-23 + 27*\[Nu] + 105*\[Nu]^2)*((2*I)*r3dot*u + (12*I)*rdot^3*u^3 + 
         36*rdot^2*u^2*\[CapitalOmega] - (24*I)*rdot*u*\[CapitalOmega]^2 - 4*\[CapitalOmega]^3 + 6*r2dot*u*((3*I)*rdot*u + 2*\[CapitalOmega]) + 
         \[CapitalOmega]2dot + 12*rdot*u*\[CapitalOmega]dot - (6*I)*\[CapitalOmega]*\[CapitalOmega]dot))))/
   (110*(-1 + 3*\[Nu])*(2*r4dot*u + 18*r2dot^2*u^2 + 24*r3dot*rdot*u^2 + 12*rdot^4*u^4 - 
     (16*I)*r3dot*u*\[CapitalOmega] - (96*I)*rdot^3*u^3*\[CapitalOmega] - 144*rdot^2*u^2*\[CapitalOmega]^2 + (64*I)*rdot*u*\[CapitalOmega]^3 + 
     8*\[CapitalOmega]^4 - (16*I)*rdot*u*\[CapitalOmega]2dot - 8*\[CapitalOmega]*\[CapitalOmega]2dot - I*\[CapitalOmega]3dot + 
     24*r2dot*u*(3*rdot^2*u^2 - (6*I)*rdot*u*\[CapitalOmega] - 2*\[CapitalOmega]^2 - I*\[CapitalOmega]dot) - (72*I)*rdot^2*u^2*\[CapitalOmega]dot - 
     96*rdot*u*\[CapitalOmega]*\[CapitalOmega]dot + (24*I)*\[CapitalOmega]^2*\[CapitalOmega]dot - 6*\[CapitalOmega]dot^2))
instNc[4,1]:=1 + (\[Eta]^2*(u*(-9*(68 - 151*\[Nu] + 50*\[Nu]^2) + 2*p\[Phi]^2*u*(5 - 53*\[Nu] + 213*\[Nu]^2)) + 
     (I*((-36*I)*prr2dot^2*p\[Phi]*(-12 - 7*\[Nu] + 30*\[Nu]^2) + 
        36*prr2dot*((-4*I)*prrdot*(-12 - 7*\[Nu] + 30*\[Nu]^2)*(p\[Phi]dot + 3*p\[Phi]*rdot*u - I*p\[Phi]*\[CapitalOmega]) - 
          u*(-7 + 6*\[Nu] + 23*\[Nu]^2)*(2*p\[Phi]dot^2 + 2*p\[Phi]*(p\[Phi]2dot + 4*p\[Phi]dot*rdot*u - 
              (2*I)*p\[Phi]dot*\[CapitalOmega]) + p\[Phi]^2*(2*r2dot*u + 2*rdot^2*u^2 - (4*I)*rdot*u*\[CapitalOmega] - \[CapitalOmega]^2 - 
              I*\[CapitalOmega]dot)) - (2*I)*prr*(-12 - 7*\[Nu] + 30*\[Nu]^2)*(p\[Phi]2dot + 6*p\[Phi]dot*rdot*u - 
            (2*I)*p\[Phi]dot*\[CapitalOmega] + p\[Phi]*(3*r2dot*u + 6*rdot^2*u^2 - (6*I)*rdot*u*\[CapitalOmega] - \[CapitalOmega]^2 - 
              I*\[CapitalOmega]dot))) - (6*I)*prr^2*(-12 - 7*\[Nu] + 30*\[Nu]^2)*(p\[Phi]4dot + 12*p\[Phi]dot*r3dot*u + 
          3*p\[Phi]*r4dot*u + 12*p\[Phi]3dot*rdot*u + 18*p\[Phi]*r2dot^2*u^2 + 72*p\[Phi]dot*r2dot*rdot*u^2 + 
          24*p\[Phi]*r3dot*rdot*u^2 + 36*p\[Phi]*r2dot*rdot^2*u^3 + 24*p\[Phi]dot*rdot^3*u^3 - 
          (4*I)*p\[Phi]3dot*\[CapitalOmega] - (36*I)*p\[Phi]dot*r2dot*u*\[CapitalOmega] - (12*I)*p\[Phi]*r3dot*u*\[CapitalOmega] - 
          (72*I)*p\[Phi]*r2dot*rdot*u^2*\[CapitalOmega] - (72*I)*p\[Phi]dot*rdot^2*u^2*\[CapitalOmega] - 
          (24*I)*p\[Phi]*rdot^3*u^3*\[CapitalOmega] - 18*p\[Phi]*r2dot*u*\[CapitalOmega]^2 - 36*p\[Phi]dot*rdot*u*\[CapitalOmega]^2 - 
          36*p\[Phi]*rdot^2*u^2*\[CapitalOmega]^2 + (4*I)*p\[Phi]dot*\[CapitalOmega]^3 + (12*I)*p\[Phi]*rdot*u*\[CapitalOmega]^3 + p\[Phi]*\[CapitalOmega]^4 - 
          (4*I)*p\[Phi]dot*\[CapitalOmega]2dot - (12*I)*p\[Phi]*rdot*u*\[CapitalOmega]2dot - 4*p\[Phi]*\[CapitalOmega]*\[CapitalOmega]2dot - I*p\[Phi]*\[CapitalOmega]3dot + 
          6*p\[Phi]2dot*(3*r2dot*u + 6*rdot^2*u^2 - (6*I)*rdot*u*\[CapitalOmega] - \[CapitalOmega]^2 - I*\[CapitalOmega]dot) - 
          (18*I)*p\[Phi]*r2dot*u*\[CapitalOmega]dot - (36*I)*p\[Phi]dot*rdot*u*\[CapitalOmega]dot - (36*I)*p\[Phi]*rdot^2*u^2*\[CapitalOmega]dot - 
          12*p\[Phi]dot*\[CapitalOmega]*\[CapitalOmega]dot - 36*p\[Phi]*rdot*u*\[CapitalOmega]*\[CapitalOmega]dot + (6*I)*p\[Phi]*\[CapitalOmega]^2*\[CapitalOmega]dot - 3*p\[Phi]*\[CapitalOmega]dot^2) + 
        6*prr*((96*I)*prr3dot*p\[Phi]dot + 42*p\[Phi]2dot^2*u + 14*p\[Phi]*p\[Phi]4dot*u + 
          56*p\[Phi]3dot*p\[Phi]dot*u + (288*I)*prr3dot*p\[Phi]*rdot*u + 168*p\[Phi]*p\[Phi]2dot*r2dot*u^2 + 
          168*p\[Phi]dot^2*r2dot*u^2 + 112*p\[Phi]*p\[Phi]dot*r3dot*u^2 + 14*p\[Phi]^2*r4dot*u^2 + 
          112*p\[Phi]*p\[Phi]3dot*rdot*u^2 + 336*p\[Phi]2dot*p\[Phi]dot*rdot*u^2 + 42*p\[Phi]^2*r2dot^2*u^3 + 
          336*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^3 + 56*p\[Phi]^2*r3dot*rdot*u^3 + 168*p\[Phi]*p\[Phi]2dot*rdot^2*
           u^3 + 168*p\[Phi]dot^2*rdot^2*u^3 + (56*I)*prr3dot*p\[Phi]dot*\[Nu] - 36*p\[Phi]2dot^2*u*\[Nu] - 
          12*p\[Phi]*p\[Phi]4dot*u*\[Nu] - 48*p\[Phi]3dot*p\[Phi]dot*u*\[Nu] + (168*I)*prr3dot*p\[Phi]*rdot*u*\[Nu] - 
          144*p\[Phi]*p\[Phi]2dot*r2dot*u^2*\[Nu] - 144*p\[Phi]dot^2*r2dot*u^2*\[Nu] - 96*p\[Phi]*p\[Phi]dot*r3dot*u^2*
           \[Nu] - 12*p\[Phi]^2*r4dot*u^2*\[Nu] - 96*p\[Phi]*p\[Phi]3dot*rdot*u^2*\[Nu] - 288*p\[Phi]2dot*p\[Phi]dot*rdot*
           u^2*\[Nu] - 36*p\[Phi]^2*r2dot^2*u^3*\[Nu] - 288*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^3*\[Nu] - 
          48*p\[Phi]^2*r3dot*rdot*u^3*\[Nu] - 144*p\[Phi]*p\[Phi]2dot*rdot^2*u^3*\[Nu] - 
          144*p\[Phi]dot^2*rdot^2*u^3*\[Nu] - (240*I)*prr3dot*p\[Phi]dot*\[Nu]^2 - 138*p\[Phi]2dot^2*u*\[Nu]^2 - 
          46*p\[Phi]*p\[Phi]4dot*u*\[Nu]^2 - 184*p\[Phi]3dot*p\[Phi]dot*u*\[Nu]^2 - (720*I)*prr3dot*p\[Phi]*rdot*u*\[Nu]^2 - 
          552*p\[Phi]*p\[Phi]2dot*r2dot*u^2*\[Nu]^2 - 552*p\[Phi]dot^2*r2dot*u^2*\[Nu]^2 - 
          368*p\[Phi]*p\[Phi]dot*r3dot*u^2*\[Nu]^2 - 46*p\[Phi]^2*r4dot*u^2*\[Nu]^2 - 368*p\[Phi]*p\[Phi]3dot*rdot*u^2*
           \[Nu]^2 - 1104*p\[Phi]2dot*p\[Phi]dot*rdot*u^2*\[Nu]^2 - 138*p\[Phi]^2*r2dot^2*u^3*\[Nu]^2 - 
          1104*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^3*\[Nu]^2 - 184*p\[Phi]^2*r3dot*rdot*u^3*\[Nu]^2 - 
          552*p\[Phi]*p\[Phi]2dot*rdot^2*u^3*\[Nu]^2 - 552*p\[Phi]dot^2*rdot^2*u^3*\[Nu]^2 - 
          (2*I)*prr4dot*p\[Phi]*(-12 - 7*\[Nu] + 30*\[Nu]^2) + 96*prr3dot*p\[Phi]*\[CapitalOmega] - 
          (56*I)*p\[Phi]*p\[Phi]3dot*u*\[CapitalOmega] - (168*I)*p\[Phi]2dot*p\[Phi]dot*u*\[CapitalOmega] - (336*I)*p\[Phi]*p\[Phi]dot*r2dot*u^2*
           \[CapitalOmega] - (56*I)*p\[Phi]^2*r3dot*u^2*\[CapitalOmega] - (336*I)*p\[Phi]*p\[Phi]2dot*rdot*u^2*\[CapitalOmega] - 
          (336*I)*p\[Phi]dot^2*rdot*u^2*\[CapitalOmega] - (168*I)*p\[Phi]^2*r2dot*rdot*u^3*\[CapitalOmega] - 
          (336*I)*p\[Phi]*p\[Phi]dot*rdot^2*u^3*\[CapitalOmega] + 56*prr3dot*p\[Phi]*\[Nu]*\[CapitalOmega] + (48*I)*p\[Phi]*p\[Phi]3dot*u*\[Nu]*
           \[CapitalOmega] + (144*I)*p\[Phi]2dot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega] + (288*I)*p\[Phi]*p\[Phi]dot*r2dot*u^2*\[Nu]*\[CapitalOmega] + 
          (48*I)*p\[Phi]^2*r3dot*u^2*\[Nu]*\[CapitalOmega] + (288*I)*p\[Phi]*p\[Phi]2dot*rdot*u^2*\[Nu]*\[CapitalOmega] + 
          (288*I)*p\[Phi]dot^2*rdot*u^2*\[Nu]*\[CapitalOmega] + (144*I)*p\[Phi]^2*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega] + 
          (288*I)*p\[Phi]*p\[Phi]dot*rdot^2*u^3*\[Nu]*\[CapitalOmega] - 240*prr3dot*p\[Phi]*\[Nu]^2*\[CapitalOmega] + 
          (184*I)*p\[Phi]*p\[Phi]3dot*u*\[Nu]^2*\[CapitalOmega] + (552*I)*p\[Phi]2dot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega] + 
          (1104*I)*p\[Phi]*p\[Phi]dot*r2dot*u^2*\[Nu]^2*\[CapitalOmega] + (184*I)*p\[Phi]^2*r3dot*u^2*\[Nu]^2*\[CapitalOmega] + 
          (1104*I)*p\[Phi]*p\[Phi]2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] + (1104*I)*p\[Phi]dot^2*rdot*u^2*\[Nu]^2*\[CapitalOmega] + 
          (552*I)*p\[Phi]^2*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] + (1104*I)*p\[Phi]*p\[Phi]dot*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] - 
          84*p\[Phi]*p\[Phi]2dot*u*\[CapitalOmega]^2 - 84*p\[Phi]dot^2*u*\[CapitalOmega]^2 - 84*p\[Phi]^2*r2dot*u^2*\[CapitalOmega]^2 - 
          336*p\[Phi]*p\[Phi]dot*rdot*u^2*\[CapitalOmega]^2 - 84*p\[Phi]^2*rdot^2*u^3*\[CapitalOmega]^2 + 72*p\[Phi]*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]^2 + 
          72*p\[Phi]dot^2*u*\[Nu]*\[CapitalOmega]^2 + 72*p\[Phi]^2*r2dot*u^2*\[Nu]*\[CapitalOmega]^2 + 288*p\[Phi]*p\[Phi]dot*rdot*u^2*\[Nu]*
           \[CapitalOmega]^2 + 72*p\[Phi]^2*rdot^2*u^3*\[Nu]*\[CapitalOmega]^2 + 276*p\[Phi]*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]^2 + 
          276*p\[Phi]dot^2*u*\[Nu]^2*\[CapitalOmega]^2 + 276*p\[Phi]^2*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^2 + 1104*p\[Phi]*p\[Phi]dot*rdot*u^2*
           \[Nu]^2*\[CapitalOmega]^2 + 276*p\[Phi]^2*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^2 + (56*I)*p\[Phi]*p\[Phi]dot*u*\[CapitalOmega]^3 + 
          (56*I)*p\[Phi]^2*rdot*u^2*\[CapitalOmega]^3 - (48*I)*p\[Phi]*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^3 - (48*I)*p\[Phi]^2*rdot*u^2*\[Nu]*
           \[CapitalOmega]^3 - (184*I)*p\[Phi]*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^3 - (184*I)*p\[Phi]^2*rdot*u^2*\[Nu]^2*\[CapitalOmega]^3 + 
          7*p\[Phi]^2*u*\[CapitalOmega]^4 - 6*p\[Phi]^2*u*\[Nu]*\[CapitalOmega]^4 - 23*p\[Phi]^2*u*\[Nu]^2*\[CapitalOmega]^4 - 
          (56*I)*p\[Phi]*p\[Phi]dot*u*\[CapitalOmega]2dot - (56*I)*p\[Phi]^2*rdot*u^2*\[CapitalOmega]2dot + (48*I)*p\[Phi]*p\[Phi]dot*u*\[Nu]*
           \[CapitalOmega]2dot + (48*I)*p\[Phi]^2*rdot*u^2*\[Nu]*\[CapitalOmega]2dot + (184*I)*p\[Phi]*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]2dot + 
          (184*I)*p\[Phi]^2*rdot*u^2*\[Nu]^2*\[CapitalOmega]2dot - 28*p\[Phi]^2*u*\[CapitalOmega]*\[CapitalOmega]2dot + 24*p\[Phi]^2*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot + 
          92*p\[Phi]^2*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot - (7*I)*p\[Phi]^2*u*\[CapitalOmega]3dot + (6*I)*p\[Phi]^2*u*\[Nu]*\[CapitalOmega]3dot + 
          (23*I)*p\[Phi]^2*u*\[Nu]^2*\[CapitalOmega]3dot - (84*I)*p\[Phi]*p\[Phi]2dot*u*\[CapitalOmega]dot - (84*I)*p\[Phi]dot^2*u*\[CapitalOmega]dot - 
          (84*I)*p\[Phi]^2*r2dot*u^2*\[CapitalOmega]dot - (336*I)*p\[Phi]*p\[Phi]dot*rdot*u^2*\[CapitalOmega]dot - 
          (84*I)*p\[Phi]^2*rdot^2*u^3*\[CapitalOmega]dot + (72*I)*p\[Phi]*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]dot + 
          (72*I)*p\[Phi]dot^2*u*\[Nu]*\[CapitalOmega]dot + (72*I)*p\[Phi]^2*r2dot*u^2*\[Nu]*\[CapitalOmega]dot + 
          (288*I)*p\[Phi]*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]dot + (72*I)*p\[Phi]^2*rdot^2*u^3*\[Nu]*\[CapitalOmega]dot + 
          (276*I)*p\[Phi]*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]dot + (276*I)*p\[Phi]dot^2*u*\[Nu]^2*\[CapitalOmega]dot + 
          (276*I)*p\[Phi]^2*r2dot*u^2*\[Nu]^2*\[CapitalOmega]dot + (1104*I)*p\[Phi]*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot + 
          (276*I)*p\[Phi]^2*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]dot - 168*p\[Phi]*p\[Phi]dot*u*\[CapitalOmega]*\[CapitalOmega]dot - 
          168*p\[Phi]^2*rdot*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 144*p\[Phi]*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
          144*p\[Phi]^2*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 552*p\[Phi]*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
          552*p\[Phi]^2*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + (42*I)*p\[Phi]^2*u*\[CapitalOmega]^2*\[CapitalOmega]dot - 
          (36*I)*p\[Phi]^2*u*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot - (138*I)*p\[Phi]^2*u*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot - 21*p\[Phi]^2*u*\[CapitalOmega]dot^2 + 
          18*p\[Phi]^2*u*\[Nu]*\[CapitalOmega]dot^2 + 69*p\[Phi]^2*u*\[Nu]^2*\[CapitalOmega]dot^2 - (8*I)*prrdot*(-12 - 7*\[Nu] + 30*\[Nu]^2)*
           (p\[Phi]3dot + 3*p\[Phi]*r3dot*u + 9*p\[Phi]2dot*rdot*u + 18*p\[Phi]*r2dot*rdot*u^2 + 
            6*p\[Phi]*rdot^3*u^3 - (3*I)*p\[Phi]2dot*\[CapitalOmega] - (9*I)*p\[Phi]*r2dot*u*\[CapitalOmega] - 
            (18*I)*p\[Phi]*rdot^2*u^2*\[CapitalOmega] - 9*p\[Phi]*rdot*u*\[CapitalOmega]^2 + I*p\[Phi]*\[CapitalOmega]^3 - I*p\[Phi]*\[CapitalOmega]2dot + 
            3*p\[Phi]dot*(3*r2dot*u + 6*rdot^2*u^2 - (6*I)*rdot*u*\[CapitalOmega] - \[CapitalOmega]^2 - I*\[CapitalOmega]dot) - 
            (9*I)*p\[Phi]*rdot*u*\[CapitalOmega]dot - 3*p\[Phi]*\[CapitalOmega]*\[CapitalOmega]dot)) - 
        I*(24*prr3dot*p\[Phi]*(2*prrdot*(-12 - 7*\[Nu] + 30*\[Nu]^2) - I*u*(-7 + 6*\[Nu] + 23*\[Nu]^2)*
             (2*p\[Phi]dot + 2*p\[Phi]*rdot*u - I*p\[Phi]*\[CapitalOmega])) + 72*prrdot^2*(-12 - 7*\[Nu] + 30*\[Nu]^2)*
           (p\[Phi]2dot + 6*p\[Phi]dot*rdot*u - (2*I)*p\[Phi]dot*\[CapitalOmega] + p\[Phi]*(3*r2dot*u + 6*rdot^2*u^2 - 
              (6*I)*rdot*u*\[CapitalOmega] - \[CapitalOmega]^2 - I*\[CapitalOmega]dot)) + u*(-180*p\[Phi]*p\[Phi]2dot^2*u - 
            240*p\[Phi]*p\[Phi]3dot*p\[Phi]dot*u - 360*p\[Phi]2dot*p\[Phi]dot^2*u + 7344*p\[Phi]2dot*r2dot*u + 
            4896*p\[Phi]dot*r3dot*u + 1224*p\[Phi]*r4dot*u + 4896*p\[Phi]3dot*rdot*u - 
            180*p\[Phi]^2*p\[Phi]2dot*r2dot*u^2 - 360*p\[Phi]*p\[Phi]dot^2*r2dot*u^2 + 3672*p\[Phi]*r2dot^2*u^2 - 
            120*p\[Phi]^2*p\[Phi]dot*r3dot*u^2 - 10*p\[Phi]^3*r4dot*u^2 - 120*p\[Phi]^2*p\[Phi]3dot*rdot*u^2 - 
            720*p\[Phi]*p\[Phi]2dot*p\[Phi]dot*rdot*u^2 - 240*p\[Phi]dot^3*rdot*u^2 + 14688*p\[Phi]dot*r2dot*rdot*
             u^2 + 4896*p\[Phi]*r3dot*rdot*u^2 + 7344*p\[Phi]2dot*rdot^2*u^2 + 1908*p\[Phi]*p\[Phi]2dot^2*u*
             \[Nu] + 2544*p\[Phi]*p\[Phi]3dot*p\[Phi]dot*u*\[Nu] + 3816*p\[Phi]2dot*p\[Phi]dot^2*u*\[Nu] - 
            16308*p\[Phi]2dot*r2dot*u*\[Nu] - 10872*p\[Phi]dot*r3dot*u*\[Nu] - 2718*p\[Phi]*r4dot*u*\[Nu] - 
            10872*p\[Phi]3dot*rdot*u*\[Nu] + 1908*p\[Phi]^2*p\[Phi]2dot*r2dot*u^2*\[Nu] + 3816*p\[Phi]*p\[Phi]dot^2*r2dot*
             u^2*\[Nu] - 8154*p\[Phi]*r2dot^2*u^2*\[Nu] + 1272*p\[Phi]^2*p\[Phi]dot*r3dot*u^2*\[Nu] + 
            106*p\[Phi]^3*r4dot*u^2*\[Nu] + 1272*p\[Phi]^2*p\[Phi]3dot*rdot*u^2*\[Nu] + 7632*p\[Phi]*p\[Phi]2dot*p\[Phi]dot*
             rdot*u^2*\[Nu] + 2544*p\[Phi]dot^3*rdot*u^2*\[Nu] - 32616*p\[Phi]dot*r2dot*rdot*u^2*\[Nu] - 
            10872*p\[Phi]*r3dot*rdot*u^2*\[Nu] - 16308*p\[Phi]2dot*rdot^2*u^2*\[Nu] - 7668*p\[Phi]*p\[Phi]2dot^2*u*
             \[Nu]^2 - 10224*p\[Phi]*p\[Phi]3dot*p\[Phi]dot*u*\[Nu]^2 - 15336*p\[Phi]2dot*p\[Phi]dot^2*u*\[Nu]^2 + 
            5400*p\[Phi]2dot*r2dot*u*\[Nu]^2 + 3600*p\[Phi]dot*r3dot*u*\[Nu]^2 + 900*p\[Phi]*r4dot*u*\[Nu]^2 + 
            3600*p\[Phi]3dot*rdot*u*\[Nu]^2 - 7668*p\[Phi]^2*p\[Phi]2dot*r2dot*u^2*\[Nu]^2 - 
            15336*p\[Phi]*p\[Phi]dot^2*r2dot*u^2*\[Nu]^2 + 2700*p\[Phi]*r2dot^2*u^2*\[Nu]^2 - 
            5112*p\[Phi]^2*p\[Phi]dot*r3dot*u^2*\[Nu]^2 - 426*p\[Phi]^3*r4dot*u^2*\[Nu]^2 - 
            5112*p\[Phi]^2*p\[Phi]3dot*rdot*u^2*\[Nu]^2 - 30672*p\[Phi]*p\[Phi]2dot*p\[Phi]dot*rdot*u^2*\[Nu]^2 - 
            10224*p\[Phi]dot^3*rdot*u^2*\[Nu]^2 + 10800*p\[Phi]dot*r2dot*rdot*u^2*\[Nu]^2 + 
            3600*p\[Phi]*r3dot*rdot*u^2*\[Nu]^2 + 5400*p\[Phi]2dot*rdot^2*u^2*\[Nu]^2 - 
            (6*I)*prr4dot*p\[Phi]^2*(-7 + 6*\[Nu] + 23*\[Nu]^2) + 9*p\[Phi]4dot*(68 - 151*\[Nu] + 50*\[Nu]^2) - 
            6*p\[Phi]^2*p\[Phi]4dot*u*(5 - 53*\[Nu] + 213*\[Nu]^2) - (2448*I)*p\[Phi]3dot*\[CapitalOmega] + 
            (120*I)*p\[Phi]^2*p\[Phi]3dot*u*\[CapitalOmega] + (720*I)*p\[Phi]*p\[Phi]2dot*p\[Phi]dot*u*\[CapitalOmega] + 
            (240*I)*p\[Phi]dot^3*u*\[CapitalOmega] - (14688*I)*p\[Phi]dot*r2dot*u*\[CapitalOmega] - (4896*I)*p\[Phi]*r3dot*u*\[CapitalOmega] - 
            (14688*I)*p\[Phi]2dot*rdot*u*\[CapitalOmega] + (360*I)*p\[Phi]^2*p\[Phi]dot*r2dot*u^2*\[CapitalOmega] + 
            (40*I)*p\[Phi]^3*r3dot*u^2*\[CapitalOmega] + (360*I)*p\[Phi]^2*p\[Phi]2dot*rdot*u^2*\[CapitalOmega] + 
            (720*I)*p\[Phi]*p\[Phi]dot^2*rdot*u^2*\[CapitalOmega] - (14688*I)*p\[Phi]*r2dot*rdot*u^2*\[CapitalOmega] - 
            (14688*I)*p\[Phi]dot*rdot^2*u^2*\[CapitalOmega] + (5436*I)*p\[Phi]3dot*\[Nu]*\[CapitalOmega] - (1272*I)*p\[Phi]^2*p\[Phi]3dot*u*
             \[Nu]*\[CapitalOmega] - (7632*I)*p\[Phi]*p\[Phi]2dot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega] - (2544*I)*p\[Phi]dot^3*u*\[Nu]*\[CapitalOmega] + 
            (32616*I)*p\[Phi]dot*r2dot*u*\[Nu]*\[CapitalOmega] + (10872*I)*p\[Phi]*r3dot*u*\[Nu]*\[CapitalOmega] + 
            (32616*I)*p\[Phi]2dot*rdot*u*\[Nu]*\[CapitalOmega] - (3816*I)*p\[Phi]^2*p\[Phi]dot*r2dot*u^2*\[Nu]*\[CapitalOmega] - 
            (424*I)*p\[Phi]^3*r3dot*u^2*\[Nu]*\[CapitalOmega] - (3816*I)*p\[Phi]^2*p\[Phi]2dot*rdot*u^2*\[Nu]*\[CapitalOmega] - 
            (7632*I)*p\[Phi]*p\[Phi]dot^2*rdot*u^2*\[Nu]*\[CapitalOmega] + (32616*I)*p\[Phi]*r2dot*rdot*u^2*\[Nu]*\[CapitalOmega] + 
            (32616*I)*p\[Phi]dot*rdot^2*u^2*\[Nu]*\[CapitalOmega] - (1800*I)*p\[Phi]3dot*\[Nu]^2*\[CapitalOmega] + 
            (5112*I)*p\[Phi]^2*p\[Phi]3dot*u*\[Nu]^2*\[CapitalOmega] + (30672*I)*p\[Phi]*p\[Phi]2dot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega] + 
            (10224*I)*p\[Phi]dot^3*u*\[Nu]^2*\[CapitalOmega] - (10800*I)*p\[Phi]dot*r2dot*u*\[Nu]^2*\[CapitalOmega] - 
            (3600*I)*p\[Phi]*r3dot*u*\[Nu]^2*\[CapitalOmega] - (10800*I)*p\[Phi]2dot*rdot*u*\[Nu]^2*\[CapitalOmega] + 
            (15336*I)*p\[Phi]^2*p\[Phi]dot*r2dot*u^2*\[Nu]^2*\[CapitalOmega] + (1704*I)*p\[Phi]^3*r3dot*u^2*\[Nu]^2*\[CapitalOmega] + 
            (15336*I)*p\[Phi]^2*p\[Phi]2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] + (30672*I)*p\[Phi]*p\[Phi]dot^2*rdot*u^2*\[Nu]^2*
             \[CapitalOmega] - (10800*I)*p\[Phi]*r2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] - (10800*I)*p\[Phi]dot*rdot^2*u^2*\[Nu]^2*\[CapitalOmega] - 
            3672*p\[Phi]2dot*\[CapitalOmega]^2 + 180*p\[Phi]^2*p\[Phi]2dot*u*\[CapitalOmega]^2 + 360*p\[Phi]*p\[Phi]dot^2*u*\[CapitalOmega]^2 - 
            7344*p\[Phi]*r2dot*u*\[CapitalOmega]^2 - 14688*p\[Phi]dot*rdot*u*\[CapitalOmega]^2 + 60*p\[Phi]^3*r2dot*u^2*\[CapitalOmega]^2 + 
            360*p\[Phi]^2*p\[Phi]dot*rdot*u^2*\[CapitalOmega]^2 - 7344*p\[Phi]*rdot^2*u^2*\[CapitalOmega]^2 + 8154*p\[Phi]2dot*\[Nu]*\[CapitalOmega]^2 - 
            1908*p\[Phi]^2*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]^2 - 3816*p\[Phi]*p\[Phi]dot^2*u*\[Nu]*\[CapitalOmega]^2 + 
            16308*p\[Phi]*r2dot*u*\[Nu]*\[CapitalOmega]^2 + 32616*p\[Phi]dot*rdot*u*\[Nu]*\[CapitalOmega]^2 - 636*p\[Phi]^3*r2dot*u^2*\[Nu]*
             \[CapitalOmega]^2 - 3816*p\[Phi]^2*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]^2 + 16308*p\[Phi]*rdot^2*u^2*\[Nu]*\[CapitalOmega]^2 - 
            2700*p\[Phi]2dot*\[Nu]^2*\[CapitalOmega]^2 + 7668*p\[Phi]^2*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]^2 + 15336*p\[Phi]*p\[Phi]dot^2*u*\[Nu]^2*
             \[CapitalOmega]^2 - 5400*p\[Phi]*r2dot*u*\[Nu]^2*\[CapitalOmega]^2 - 10800*p\[Phi]dot*rdot*u*\[Nu]^2*\[CapitalOmega]^2 + 
            2556*p\[Phi]^3*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^2 + 15336*p\[Phi]^2*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 
            5400*p\[Phi]*rdot^2*u^2*\[Nu]^2*\[CapitalOmega]^2 + (2448*I)*p\[Phi]dot*\[CapitalOmega]^3 - (120*I)*p\[Phi]^2*p\[Phi]dot*u*
             \[CapitalOmega]^3 + (4896*I)*p\[Phi]*rdot*u*\[CapitalOmega]^3 - (40*I)*p\[Phi]^3*rdot*u^2*\[CapitalOmega]^3 - 
            (5436*I)*p\[Phi]dot*\[Nu]*\[CapitalOmega]^3 + (1272*I)*p\[Phi]^2*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^3 - (10872*I)*p\[Phi]*rdot*u*\[Nu]*
             \[CapitalOmega]^3 + (424*I)*p\[Phi]^3*rdot*u^2*\[Nu]*\[CapitalOmega]^3 + (1800*I)*p\[Phi]dot*\[Nu]^2*\[CapitalOmega]^3 - 
            (5112*I)*p\[Phi]^2*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^3 + (3600*I)*p\[Phi]*rdot*u*\[Nu]^2*\[CapitalOmega]^3 - 
            (1704*I)*p\[Phi]^3*rdot*u^2*\[Nu]^2*\[CapitalOmega]^3 + 612*p\[Phi]*\[CapitalOmega]^4 - 10*p\[Phi]^3*u*\[CapitalOmega]^4 - 
            1359*p\[Phi]*\[Nu]*\[CapitalOmega]^4 + 106*p\[Phi]^3*u*\[Nu]*\[CapitalOmega]^4 + 450*p\[Phi]*\[Nu]^2*\[CapitalOmega]^4 - 
            426*p\[Phi]^3*u*\[Nu]^2*\[CapitalOmega]^4 - (2448*I)*p\[Phi]dot*\[CapitalOmega]2dot + (120*I)*p\[Phi]^2*p\[Phi]dot*u*\[CapitalOmega]2dot - 
            (4896*I)*p\[Phi]*rdot*u*\[CapitalOmega]2dot + (40*I)*p\[Phi]^3*rdot*u^2*\[CapitalOmega]2dot + (5436*I)*p\[Phi]dot*\[Nu]*
             \[CapitalOmega]2dot - (1272*I)*p\[Phi]^2*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]2dot + (10872*I)*p\[Phi]*rdot*u*\[Nu]*\[CapitalOmega]2dot - 
            (424*I)*p\[Phi]^3*rdot*u^2*\[Nu]*\[CapitalOmega]2dot - (1800*I)*p\[Phi]dot*\[Nu]^2*\[CapitalOmega]2dot + 
            (5112*I)*p\[Phi]^2*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]2dot - (3600*I)*p\[Phi]*rdot*u*\[Nu]^2*\[CapitalOmega]2dot + 
            (1704*I)*p\[Phi]^3*rdot*u^2*\[Nu]^2*\[CapitalOmega]2dot - 2448*p\[Phi]*\[CapitalOmega]*\[CapitalOmega]2dot + 40*p\[Phi]^3*u*\[CapitalOmega]*\[CapitalOmega]2dot + 
            5436*p\[Phi]*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - 424*p\[Phi]^3*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - 1800*p\[Phi]*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot + 
            1704*p\[Phi]^3*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot - (612*I)*p\[Phi]*\[CapitalOmega]3dot + (10*I)*p\[Phi]^3*u*\[CapitalOmega]3dot + 
            (1359*I)*p\[Phi]*\[Nu]*\[CapitalOmega]3dot - (106*I)*p\[Phi]^3*u*\[Nu]*\[CapitalOmega]3dot - (450*I)*p\[Phi]*\[Nu]^2*\[CapitalOmega]3dot + 
            (426*I)*p\[Phi]^3*u*\[Nu]^2*\[CapitalOmega]3dot - (3672*I)*p\[Phi]2dot*\[CapitalOmega]dot + (180*I)*p\[Phi]^2*p\[Phi]2dot*u*
             \[CapitalOmega]dot + (360*I)*p\[Phi]*p\[Phi]dot^2*u*\[CapitalOmega]dot - (7344*I)*p\[Phi]*r2dot*u*\[CapitalOmega]dot - 
            (14688*I)*p\[Phi]dot*rdot*u*\[CapitalOmega]dot + (60*I)*p\[Phi]^3*r2dot*u^2*\[CapitalOmega]dot + 
            (360*I)*p\[Phi]^2*p\[Phi]dot*rdot*u^2*\[CapitalOmega]dot - (7344*I)*p\[Phi]*rdot^2*u^2*\[CapitalOmega]dot + 
            (8154*I)*p\[Phi]2dot*\[Nu]*\[CapitalOmega]dot - (1908*I)*p\[Phi]^2*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]dot - 
            (3816*I)*p\[Phi]*p\[Phi]dot^2*u*\[Nu]*\[CapitalOmega]dot + (16308*I)*p\[Phi]*r2dot*u*\[Nu]*\[CapitalOmega]dot + 
            (32616*I)*p\[Phi]dot*rdot*u*\[Nu]*\[CapitalOmega]dot - (636*I)*p\[Phi]^3*r2dot*u^2*\[Nu]*\[CapitalOmega]dot - 
            (3816*I)*p\[Phi]^2*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]dot + (16308*I)*p\[Phi]*rdot^2*u^2*\[Nu]*\[CapitalOmega]dot - 
            (2700*I)*p\[Phi]2dot*\[Nu]^2*\[CapitalOmega]dot + (7668*I)*p\[Phi]^2*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]dot + 
            (15336*I)*p\[Phi]*p\[Phi]dot^2*u*\[Nu]^2*\[CapitalOmega]dot - (5400*I)*p\[Phi]*r2dot*u*\[Nu]^2*\[CapitalOmega]dot - 
            (10800*I)*p\[Phi]dot*rdot*u*\[Nu]^2*\[CapitalOmega]dot + (2556*I)*p\[Phi]^3*r2dot*u^2*\[Nu]^2*\[CapitalOmega]dot + 
            (15336*I)*p\[Phi]^2*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot - (5400*I)*p\[Phi]*rdot^2*u^2*\[Nu]^2*\[CapitalOmega]dot - 
            7344*p\[Phi]dot*\[CapitalOmega]*\[CapitalOmega]dot + 360*p\[Phi]^2*p\[Phi]dot*u*\[CapitalOmega]*\[CapitalOmega]dot - 14688*p\[Phi]*rdot*u*\[CapitalOmega]*\[CapitalOmega]dot + 
            120*p\[Phi]^3*rdot*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 16308*p\[Phi]dot*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 3816*p\[Phi]^2*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]*
             \[CapitalOmega]dot + 32616*p\[Phi]*rdot*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 1272*p\[Phi]^3*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
            5400*p\[Phi]dot*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 15336*p\[Phi]^2*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 
            10800*p\[Phi]*rdot*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 5112*p\[Phi]^3*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
            (3672*I)*p\[Phi]*\[CapitalOmega]^2*\[CapitalOmega]dot - (60*I)*p\[Phi]^3*u*\[CapitalOmega]^2*\[CapitalOmega]dot - (8154*I)*p\[Phi]*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot + 
            (636*I)*p\[Phi]^3*u*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot + (2700*I)*p\[Phi]*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot - 
            (2556*I)*p\[Phi]^3*u*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot - 1836*p\[Phi]*\[CapitalOmega]dot^2 + 30*p\[Phi]^3*u*\[CapitalOmega]dot^2 + 
            4077*p\[Phi]*\[Nu]*\[CapitalOmega]dot^2 - 318*p\[Phi]^3*u*\[Nu]*\[CapitalOmega]dot^2 - 1350*p\[Phi]*\[Nu]^2*\[CapitalOmega]dot^2 + 
            1278*p\[Phi]^3*u*\[Nu]^2*\[CapitalOmega]dot^2) - (24*I)*prrdot*u*(-7 + 6*\[Nu] + 23*\[Nu]^2)*
           (6*p\[Phi]dot*(p\[Phi]2dot + 2*p\[Phi]dot*rdot*u - I*p\[Phi]dot*\[CapitalOmega]) + 
            2*p\[Phi]*(p\[Phi]3dot + 6*p\[Phi]2dot*rdot*u - (3*I)*p\[Phi]2dot*\[CapitalOmega] + 3*p\[Phi]dot*(2*r2dot*u + 
                2*rdot^2*u^2 - (4*I)*rdot*u*\[CapitalOmega] - \[CapitalOmega]^2 - I*\[CapitalOmega]dot)) + 
            p\[Phi]^2*(2*r3dot*u + 6*r2dot*u*(rdot*u - I*\[CapitalOmega]) - I*(6*rdot^2*u^2*\[CapitalOmega] - \[CapitalOmega]^3 + \[CapitalOmega]2dot - 
                (3*I)*\[CapitalOmega]*\[CapitalOmega]dot + 6*rdot*u*((-I)*\[CapitalOmega]^2 + \[CapitalOmega]dot)))))))/
      (p\[Phi]4dot + 12*p\[Phi]dot*r3dot*u + 3*p\[Phi]*r4dot*u + 12*p\[Phi]3dot*rdot*u + 18*p\[Phi]*r2dot^2*u^2 + 
       72*p\[Phi]dot*r2dot*rdot*u^2 + 24*p\[Phi]*r3dot*rdot*u^2 + 36*p\[Phi]*r2dot*rdot^2*u^3 + 
       24*p\[Phi]dot*rdot^3*u^3 - (4*I)*p\[Phi]3dot*\[CapitalOmega] - (36*I)*p\[Phi]dot*r2dot*u*\[CapitalOmega] - 
       (12*I)*p\[Phi]*r3dot*u*\[CapitalOmega] - (72*I)*p\[Phi]*r2dot*rdot*u^2*\[CapitalOmega] - (72*I)*p\[Phi]dot*rdot^2*u^2*\[CapitalOmega] - 
       (24*I)*p\[Phi]*rdot^3*u^3*\[CapitalOmega] - 18*p\[Phi]*r2dot*u*\[CapitalOmega]^2 - 36*p\[Phi]dot*rdot*u*\[CapitalOmega]^2 - 
       36*p\[Phi]*rdot^2*u^2*\[CapitalOmega]^2 + (4*I)*p\[Phi]dot*\[CapitalOmega]^3 + (12*I)*p\[Phi]*rdot*u*\[CapitalOmega]^3 + p\[Phi]*\[CapitalOmega]^4 - 
       (4*I)*p\[Phi]dot*\[CapitalOmega]2dot - (12*I)*p\[Phi]*rdot*u*\[CapitalOmega]2dot - 4*p\[Phi]*\[CapitalOmega]*\[CapitalOmega]2dot - I*p\[Phi]*\[CapitalOmega]3dot + 
       6*p\[Phi]2dot*(3*r2dot*u + 6*rdot^2*u^2 - (6*I)*rdot*u*\[CapitalOmega] - \[CapitalOmega]^2 - I*\[CapitalOmega]dot) - 
       (18*I)*p\[Phi]*r2dot*u*\[CapitalOmega]dot - (36*I)*p\[Phi]dot*rdot*u*\[CapitalOmega]dot - (36*I)*p\[Phi]*rdot^2*u^2*\[CapitalOmega]dot - 
       12*p\[Phi]dot*\[CapitalOmega]*\[CapitalOmega]dot - 36*p\[Phi]*rdot*u*\[CapitalOmega]*\[CapitalOmega]dot + (6*I)*p\[Phi]*\[CapitalOmega]^2*\[CapitalOmega]dot - 3*p\[Phi]*\[CapitalOmega]dot^2)))/
   (132*(-1 + 2*\[Nu]))
instNc[5,5]:=1 - (\[Eta]^2*(990*prr4dot*prrdot - (160*I)*prr5dot*p\[Phi]*u - 
     (1600*I)*prr3dot*p\[Phi]2dot*u - (800*I)*prrdot*p\[Phi]4dot*u - (800*I)*prr4dot*p\[Phi]dot*u + 
     9900*prrdot^2*r3dot*u + 19800*prr3dot*prrdot*rdot*u - 1220*p\[Phi]2dot*p\[Phi]3dot*u^2 - 
     122*p\[Phi]*p\[Phi]5dot*u^2 - 610*p\[Phi]4dot*p\[Phi]dot*u^2 - (6400*I)*prr3dot*p\[Phi]*r2dot*u^2 - 
     (19200*I)*prrdot*p\[Phi]2dot*r2dot*u^2 - (12800*I)*prrdot*p\[Phi]dot*r3dot*u^2 - 
     (3200*I)*prrdot*p\[Phi]*r4dot*u^2 + 465*r5dot*u^2 - (3200*I)*prr4dot*p\[Phi]*rdot*u^2 - 
     (12800*I)*prrdot*p\[Phi]3dot*rdot*u^2 - (12800*I)*prr3dot*p\[Phi]dot*rdot*u^2 + 
     118800*prrdot^2*r2dot*rdot*u^2 - 3660*p\[Phi]*p\[Phi]3dot*r2dot*u^3 - 
     10980*p\[Phi]2dot*p\[Phi]dot*r2dot*u^3 - (28800*I)*prrdot*p\[Phi]*r2dot^2*u^3 - 
     3660*p\[Phi]*p\[Phi]2dot*r3dot*u^3 - 3660*p\[Phi]dot^2*r3dot*u^3 + 37200*r2dot*r3dot*u^3 - 
     1830*p\[Phi]*p\[Phi]dot*r4dot*u^3 + 122*p\[Phi]^2*r5dot*u^3 - 5490*p\[Phi]2dot^2*rdot*u^3 - 
     1830*p\[Phi]*p\[Phi]4dot*rdot*u^3 - 7320*p\[Phi]3dot*p\[Phi]dot*rdot*u^3 - 
     (115200*I)*prrdot*p\[Phi]dot*r2dot*rdot*u^3 - (38400*I)*prrdot*p\[Phi]*r3dot*rdot*u^3 + 
     18600*r4dot*rdot*u^3 - (19200*I)*prr3dot*p\[Phi]*rdot^2*u^3 - (57600*I)*prrdot*p\[Phi]2dot*rdot^2*
      u^3 + 118800*prrdot^2*rdot^3*u^3 - 10980*p\[Phi]*p\[Phi]dot*r2dot^2*u^4 + 
     8540*p\[Phi]^2*r2dot*r3dot*u^4 - 21960*p\[Phi]*p\[Phi]2dot*r2dot*rdot*u^4 - 
     21960*p\[Phi]dot^2*r2dot*rdot*u^4 + 251100*r2dot^2*rdot*u^4 - 14640*p\[Phi]*p\[Phi]dot*r3dot*rdot*
      u^4 + 4270*p\[Phi]^2*r4dot*rdot*u^4 - 7320*p\[Phi]*p\[Phi]3dot*rdot^2*u^4 - 
     21960*p\[Phi]2dot*p\[Phi]dot*rdot^2*u^4 - (115200*I)*prrdot*p\[Phi]*r2dot*rdot^2*u^4 + 
     167400*r3dot*rdot^2*u^4 - (76800*I)*prrdot*p\[Phi]dot*rdot^3*u^4 + 
     49410*p\[Phi]^2*r2dot^2*rdot*u^5 - 21960*p\[Phi]*p\[Phi]dot*r2dot*rdot^2*u^5 + 
     32940*p\[Phi]^2*r3dot*rdot^2*u^5 - 7320*p\[Phi]*p\[Phi]2dot*rdot^3*u^5 - 7320*p\[Phi]dot^2*rdot^3*u^5 + 
     446400*r2dot*rdot^3*u^5 - (19200*I)*prrdot*p\[Phi]*rdot^4*u^5 + 73200*p\[Phi]^2*r2dot*rdot^3*u^6 + 
     55800*rdot^5*u^6 + 7320*p\[Phi]^2*rdot^5*u^7 - 60*prr4dot*prrdot*\[Nu] + 
     (250*I)*prr5dot*p\[Phi]*u*\[Nu] + (2500*I)*prr3dot*p\[Phi]2dot*u*\[Nu] + (1250*I)*prrdot*p\[Phi]4dot*u*\[Nu] + 
     (1250*I)*prr4dot*p\[Phi]dot*u*\[Nu] - 600*prrdot^2*r3dot*u*\[Nu] - 1200*prr3dot*prrdot*rdot*u*\[Nu] + 
     4880*p\[Phi]2dot*p\[Phi]3dot*u^2*\[Nu] + 488*p\[Phi]*p\[Phi]5dot*u^2*\[Nu] + 2440*p\[Phi]4dot*p\[Phi]dot*u^2*\[Nu] + 
     (10000*I)*prr3dot*p\[Phi]*r2dot*u^2*\[Nu] + (30000*I)*prrdot*p\[Phi]2dot*r2dot*u^2*\[Nu] + 
     (20000*I)*prrdot*p\[Phi]dot*r3dot*u^2*\[Nu] + (5000*I)*prrdot*p\[Phi]*r4dot*u^2*\[Nu] - 
     1002*r5dot*u^2*\[Nu] + (5000*I)*prr4dot*p\[Phi]*rdot*u^2*\[Nu] + (20000*I)*prrdot*p\[Phi]3dot*rdot*u^2*
      \[Nu] + (20000*I)*prr3dot*p\[Phi]dot*rdot*u^2*\[Nu] - 7200*prrdot^2*r2dot*rdot*u^2*\[Nu] + 
     14640*p\[Phi]*p\[Phi]3dot*r2dot*u^3*\[Nu] + 43920*p\[Phi]2dot*p\[Phi]dot*r2dot*u^3*\[Nu] + 
     (45000*I)*prrdot*p\[Phi]*r2dot^2*u^3*\[Nu] + 14640*p\[Phi]*p\[Phi]2dot*r3dot*u^3*\[Nu] + 
     14640*p\[Phi]dot^2*r3dot*u^3*\[Nu] - 80160*r2dot*r3dot*u^3*\[Nu] + 7320*p\[Phi]*p\[Phi]dot*r4dot*u^3*\[Nu] - 
     488*p\[Phi]^2*r5dot*u^3*\[Nu] + 21960*p\[Phi]2dot^2*rdot*u^3*\[Nu] + 7320*p\[Phi]*p\[Phi]4dot*rdot*u^3*\[Nu] + 
     29280*p\[Phi]3dot*p\[Phi]dot*rdot*u^3*\[Nu] + (180000*I)*prrdot*p\[Phi]dot*r2dot*rdot*u^3*\[Nu] + 
     (60000*I)*prrdot*p\[Phi]*r3dot*rdot*u^3*\[Nu] - 40080*r4dot*rdot*u^3*\[Nu] + 
     (30000*I)*prr3dot*p\[Phi]*rdot^2*u^3*\[Nu] + (90000*I)*prrdot*p\[Phi]2dot*rdot^2*u^3*\[Nu] - 
     7200*prrdot^2*rdot^3*u^3*\[Nu] + 43920*p\[Phi]*p\[Phi]dot*r2dot^2*u^4*\[Nu] - 
     34160*p\[Phi]^2*r2dot*r3dot*u^4*\[Nu] + 87840*p\[Phi]*p\[Phi]2dot*r2dot*rdot*u^4*\[Nu] + 
     87840*p\[Phi]dot^2*r2dot*rdot*u^4*\[Nu] - 541080*r2dot^2*rdot*u^4*\[Nu] + 
     58560*p\[Phi]*p\[Phi]dot*r3dot*rdot*u^4*\[Nu] - 17080*p\[Phi]^2*r4dot*rdot*u^4*\[Nu] + 
     29280*p\[Phi]*p\[Phi]3dot*rdot^2*u^4*\[Nu] + 87840*p\[Phi]2dot*p\[Phi]dot*rdot^2*u^4*\[Nu] + 
     (180000*I)*prrdot*p\[Phi]*r2dot*rdot^2*u^4*\[Nu] - 360720*r3dot*rdot^2*u^4*\[Nu] + 
     (120000*I)*prrdot*p\[Phi]dot*rdot^3*u^4*\[Nu] - 197640*p\[Phi]^2*r2dot^2*rdot*u^5*\[Nu] + 
     87840*p\[Phi]*p\[Phi]dot*r2dot*rdot^2*u^5*\[Nu] - 131760*p\[Phi]^2*r3dot*rdot^2*u^5*\[Nu] + 
     29280*p\[Phi]*p\[Phi]2dot*rdot^3*u^5*\[Nu] + 29280*p\[Phi]dot^2*rdot^3*u^5*\[Nu] - 
     961920*r2dot*rdot^3*u^5*\[Nu] + (30000*I)*prrdot*p\[Phi]*rdot^4*u^5*\[Nu] - 
     292800*p\[Phi]^2*r2dot*rdot^3*u^6*\[Nu] - 120240*rdot^5*u^6*\[Nu] - 29280*p\[Phi]^2*rdot^5*u^7*\[Nu] - 
     2880*prr4dot*prrdot*\[Nu]^2 + (300*I)*prr5dot*p\[Phi]*u*\[Nu]^2 + (3000*I)*prr3dot*p\[Phi]2dot*u*\[Nu]^2 + 
     (1500*I)*prrdot*p\[Phi]4dot*u*\[Nu]^2 + (1500*I)*prr4dot*p\[Phi]dot*u*\[Nu]^2 - 
     28800*prrdot^2*r3dot*u*\[Nu]^2 - 57600*prr3dot*prrdot*rdot*u*\[Nu]^2 + 
     240*p\[Phi]2dot*p\[Phi]3dot*u^2*\[Nu]^2 + 24*p\[Phi]*p\[Phi]5dot*u^2*\[Nu]^2 + 120*p\[Phi]4dot*p\[Phi]dot*u^2*\[Nu]^2 + 
     (12000*I)*prr3dot*p\[Phi]*r2dot*u^2*\[Nu]^2 + (36000*I)*prrdot*p\[Phi]2dot*r2dot*u^2*\[Nu]^2 + 
     (24000*I)*prrdot*p\[Phi]dot*r3dot*u^2*\[Nu]^2 + (6000*I)*prrdot*p\[Phi]*r4dot*u^2*\[Nu]^2 + 
     264*r5dot*u^2*\[Nu]^2 + (6000*I)*prr4dot*p\[Phi]*rdot*u^2*\[Nu]^2 + (24000*I)*prrdot*p\[Phi]3dot*rdot*
      u^2*\[Nu]^2 + (24000*I)*prr3dot*p\[Phi]dot*rdot*u^2*\[Nu]^2 - 345600*prrdot^2*r2dot*rdot*u^2*\[Nu]^2 + 
     720*p\[Phi]*p\[Phi]3dot*r2dot*u^3*\[Nu]^2 + 2160*p\[Phi]2dot*p\[Phi]dot*r2dot*u^3*\[Nu]^2 + 
     (54000*I)*prrdot*p\[Phi]*r2dot^2*u^3*\[Nu]^2 + 720*p\[Phi]*p\[Phi]2dot*r3dot*u^3*\[Nu]^2 + 
     720*p\[Phi]dot^2*r3dot*u^3*\[Nu]^2 + 21120*r2dot*r3dot*u^3*\[Nu]^2 + 360*p\[Phi]*p\[Phi]dot*r4dot*u^3*\[Nu]^2 - 
     24*p\[Phi]^2*r5dot*u^3*\[Nu]^2 + 1080*p\[Phi]2dot^2*rdot*u^3*\[Nu]^2 + 360*p\[Phi]*p\[Phi]4dot*rdot*u^3*\[Nu]^2 + 
     1440*p\[Phi]3dot*p\[Phi]dot*rdot*u^3*\[Nu]^2 + (216000*I)*prrdot*p\[Phi]dot*r2dot*rdot*u^3*\[Nu]^2 + 
     (72000*I)*prrdot*p\[Phi]*r3dot*rdot*u^3*\[Nu]^2 + 10560*r4dot*rdot*u^3*\[Nu]^2 + 
     (36000*I)*prr3dot*p\[Phi]*rdot^2*u^3*\[Nu]^2 + (108000*I)*prrdot*p\[Phi]2dot*rdot^2*u^3*\[Nu]^2 - 
     345600*prrdot^2*rdot^3*u^3*\[Nu]^2 + 2160*p\[Phi]*p\[Phi]dot*r2dot^2*u^4*\[Nu]^2 - 
     1680*p\[Phi]^2*r2dot*r3dot*u^4*\[Nu]^2 + 4320*p\[Phi]*p\[Phi]2dot*r2dot*rdot*u^4*\[Nu]^2 + 
     4320*p\[Phi]dot^2*r2dot*rdot*u^4*\[Nu]^2 + 142560*r2dot^2*rdot*u^4*\[Nu]^2 + 
     2880*p\[Phi]*p\[Phi]dot*r3dot*rdot*u^4*\[Nu]^2 - 840*p\[Phi]^2*r4dot*rdot*u^4*\[Nu]^2 + 
     1440*p\[Phi]*p\[Phi]3dot*rdot^2*u^4*\[Nu]^2 + 4320*p\[Phi]2dot*p\[Phi]dot*rdot^2*u^4*\[Nu]^2 + 
     (216000*I)*prrdot*p\[Phi]*r2dot*rdot^2*u^4*\[Nu]^2 + 95040*r3dot*rdot^2*u^4*\[Nu]^2 + 
     (144000*I)*prrdot*p\[Phi]dot*rdot^3*u^4*\[Nu]^2 - 9720*p\[Phi]^2*r2dot^2*rdot*u^5*\[Nu]^2 + 
     4320*p\[Phi]*p\[Phi]dot*r2dot*rdot^2*u^5*\[Nu]^2 - 6480*p\[Phi]^2*r3dot*rdot^2*u^5*\[Nu]^2 + 
     1440*p\[Phi]*p\[Phi]2dot*rdot^3*u^5*\[Nu]^2 + 1440*p\[Phi]dot^2*rdot^3*u^5*\[Nu]^2 + 
     253440*r2dot*rdot^3*u^5*\[Nu]^2 + (36000*I)*prrdot*p\[Phi]*rdot^4*u^5*\[Nu]^2 - 
     14400*p\[Phi]^2*r2dot*rdot^3*u^6*\[Nu]^2 + 31680*rdot^5*u^6*\[Nu]^2 - 1440*p\[Phi]^2*rdot^5*u^7*\[Nu]^2 - 
     6*prr*prr5dot*(-33 + 2*\[Nu] + 96*\[Nu]^2) - 450*prr2dot^2*(-33 + 2*\[Nu] + 96*\[Nu]^2)*
      (rdot*u - I*\[CapitalOmega]) - (19800*I)*prr3dot*prrdot*\[CapitalOmega] - 4000*prr4dot*p\[Phi]*u*\[CapitalOmega] - 
     16000*prrdot*p\[Phi]3dot*u*\[CapitalOmega] - 16000*prr3dot*p\[Phi]dot*u*\[CapitalOmega] - (148500*I)*prrdot^2*r2dot*u*\[CapitalOmega] + 
     (9150*I)*p\[Phi]2dot^2*u^2*\[CapitalOmega] + (3050*I)*p\[Phi]*p\[Phi]4dot*u^2*\[CapitalOmega] + (12200*I)*p\[Phi]3dot*p\[Phi]dot*u^2*
      \[CapitalOmega] - 192000*prrdot*p\[Phi]dot*r2dot*u^2*\[CapitalOmega] - 64000*prrdot*p\[Phi]*r3dot*u^2*\[CapitalOmega] - 
     (11625*I)*r4dot*u^2*\[CapitalOmega] - 64000*prr3dot*p\[Phi]*rdot*u^2*\[CapitalOmega] - 192000*prrdot*p\[Phi]2dot*rdot*u^2*
      \[CapitalOmega] - (594000*I)*prrdot^2*rdot^2*u^2*\[CapitalOmega] + (54900*I)*p\[Phi]*p\[Phi]2dot*r2dot*u^3*\[CapitalOmega] + 
     (54900*I)*p\[Phi]dot^2*r2dot*u^3*\[CapitalOmega] - (279000*I)*r2dot^2*u^3*\[CapitalOmega] + 
     (36600*I)*p\[Phi]*p\[Phi]dot*r3dot*u^3*\[CapitalOmega] - (3050*I)*p\[Phi]^2*r4dot*u^3*\[CapitalOmega] + 
     (36600*I)*p\[Phi]*p\[Phi]3dot*rdot*u^3*\[CapitalOmega] + (109800*I)*p\[Phi]2dot*p\[Phi]dot*rdot*u^3*\[CapitalOmega] - 
     576000*prrdot*p\[Phi]*r2dot*rdot*u^3*\[CapitalOmega] - (372000*I)*r3dot*rdot*u^3*\[CapitalOmega] - 
     576000*prrdot*p\[Phi]dot*rdot^2*u^3*\[CapitalOmega] - (64050*I)*p\[Phi]^2*r2dot^2*u^4*\[CapitalOmega] + 
     (219600*I)*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^4*\[CapitalOmega] - (85400*I)*p\[Phi]^2*r3dot*rdot*u^4*\[CapitalOmega] + 
     (109800*I)*p\[Phi]*p\[Phi]2dot*rdot^2*u^4*\[CapitalOmega] + (109800*I)*p\[Phi]dot^2*rdot^2*u^4*\[CapitalOmega] - 
     (2511000*I)*r2dot*rdot^2*u^4*\[CapitalOmega] - 384000*prrdot*p\[Phi]*rdot^3*u^4*\[CapitalOmega] - 
     (494100*I)*p\[Phi]^2*r2dot*rdot^2*u^5*\[CapitalOmega] + (73200*I)*p\[Phi]*p\[Phi]dot*rdot^3*u^5*\[CapitalOmega] - 
     (1116000*I)*rdot^4*u^5*\[CapitalOmega] - (183000*I)*p\[Phi]^2*rdot^4*u^6*\[CapitalOmega] + 
     (1200*I)*prr3dot*prrdot*\[Nu]*\[CapitalOmega] + 6250*prr4dot*p\[Phi]*u*\[Nu]*\[CapitalOmega] + 25000*prrdot*p\[Phi]3dot*u*\[Nu]*\[CapitalOmega] + 
     25000*prr3dot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega] + (9000*I)*prrdot^2*r2dot*u*\[Nu]*\[CapitalOmega] - 
     (36600*I)*p\[Phi]2dot^2*u^2*\[Nu]*\[CapitalOmega] - (12200*I)*p\[Phi]*p\[Phi]4dot*u^2*\[Nu]*\[CapitalOmega] - 
     (48800*I)*p\[Phi]3dot*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega] + 300000*prrdot*p\[Phi]dot*r2dot*u^2*\[Nu]*\[CapitalOmega] + 
     100000*prrdot*p\[Phi]*r3dot*u^2*\[Nu]*\[CapitalOmega] + (25050*I)*r4dot*u^2*\[Nu]*\[CapitalOmega] + 
     100000*prr3dot*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega] + 300000*prrdot*p\[Phi]2dot*rdot*u^2*\[Nu]*\[CapitalOmega] + 
     (36000*I)*prrdot^2*rdot^2*u^2*\[Nu]*\[CapitalOmega] - (219600*I)*p\[Phi]*p\[Phi]2dot*r2dot*u^3*\[Nu]*\[CapitalOmega] - 
     (219600*I)*p\[Phi]dot^2*r2dot*u^3*\[Nu]*\[CapitalOmega] + (601200*I)*r2dot^2*u^3*\[Nu]*\[CapitalOmega] - 
     (146400*I)*p\[Phi]*p\[Phi]dot*r3dot*u^3*\[Nu]*\[CapitalOmega] + (12200*I)*p\[Phi]^2*r4dot*u^3*\[Nu]*\[CapitalOmega] - 
     (146400*I)*p\[Phi]*p\[Phi]3dot*rdot*u^3*\[Nu]*\[CapitalOmega] - (439200*I)*p\[Phi]2dot*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega] + 
     900000*prrdot*p\[Phi]*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega] + (801600*I)*r3dot*rdot*u^3*\[Nu]*\[CapitalOmega] + 
     900000*prrdot*p\[Phi]dot*rdot^2*u^3*\[Nu]*\[CapitalOmega] + (256200*I)*p\[Phi]^2*r2dot^2*u^4*\[Nu]*\[CapitalOmega] - 
     (878400*I)*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^4*\[Nu]*\[CapitalOmega] + (341600*I)*p\[Phi]^2*r3dot*rdot*u^4*\[Nu]*\[CapitalOmega] - 
     (439200*I)*p\[Phi]*p\[Phi]2dot*rdot^2*u^4*\[Nu]*\[CapitalOmega] - (439200*I)*p\[Phi]dot^2*rdot^2*u^4*\[Nu]*\[CapitalOmega] + 
     (5410800*I)*r2dot*rdot^2*u^4*\[Nu]*\[CapitalOmega] + 600000*prrdot*p\[Phi]*rdot^3*u^4*\[Nu]*\[CapitalOmega] + 
     (1976400*I)*p\[Phi]^2*r2dot*rdot^2*u^5*\[Nu]*\[CapitalOmega] - (292800*I)*p\[Phi]*p\[Phi]dot*rdot^3*u^5*\[Nu]*\[CapitalOmega] + 
     (2404800*I)*rdot^4*u^5*\[Nu]*\[CapitalOmega] + (732000*I)*p\[Phi]^2*rdot^4*u^6*\[Nu]*\[CapitalOmega] + 
     (57600*I)*prr3dot*prrdot*\[Nu]^2*\[CapitalOmega] + 7500*prr4dot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega] + 
     30000*prrdot*p\[Phi]3dot*u*\[Nu]^2*\[CapitalOmega] + 30000*prr3dot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega] + 
     (432000*I)*prrdot^2*r2dot*u*\[Nu]^2*\[CapitalOmega] - (1800*I)*p\[Phi]2dot^2*u^2*\[Nu]^2*\[CapitalOmega] - 
     (600*I)*p\[Phi]*p\[Phi]4dot*u^2*\[Nu]^2*\[CapitalOmega] - (2400*I)*p\[Phi]3dot*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega] + 
     360000*prrdot*p\[Phi]dot*r2dot*u^2*\[Nu]^2*\[CapitalOmega] + 120000*prrdot*p\[Phi]*r3dot*u^2*\[Nu]^2*\[CapitalOmega] - 
     (6600*I)*r4dot*u^2*\[Nu]^2*\[CapitalOmega] + 120000*prr3dot*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega] + 
     360000*prrdot*p\[Phi]2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] + (1728000*I)*prrdot^2*rdot^2*u^2*\[Nu]^2*\[CapitalOmega] - 
     (10800*I)*p\[Phi]*p\[Phi]2dot*r2dot*u^3*\[Nu]^2*\[CapitalOmega] - (10800*I)*p\[Phi]dot^2*r2dot*u^3*\[Nu]^2*\[CapitalOmega] - 
     (158400*I)*r2dot^2*u^3*\[Nu]^2*\[CapitalOmega] - (7200*I)*p\[Phi]*p\[Phi]dot*r3dot*u^3*\[Nu]^2*\[CapitalOmega] + 
     (600*I)*p\[Phi]^2*r4dot*u^3*\[Nu]^2*\[CapitalOmega] - (7200*I)*p\[Phi]*p\[Phi]3dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] - 
     (21600*I)*p\[Phi]2dot*p\[Phi]dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] + 1080000*prrdot*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] - 
     (211200*I)*r3dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] + 1080000*prrdot*p\[Phi]dot*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] + 
     (12600*I)*p\[Phi]^2*r2dot^2*u^4*\[Nu]^2*\[CapitalOmega] - (43200*I)*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^4*\[Nu]^2*\[CapitalOmega] + 
     (16800*I)*p\[Phi]^2*r3dot*rdot*u^4*\[Nu]^2*\[CapitalOmega] - (21600*I)*p\[Phi]*p\[Phi]2dot*rdot^2*u^4*\[Nu]^2*\[CapitalOmega] - 
     (21600*I)*p\[Phi]dot^2*rdot^2*u^4*\[Nu]^2*\[CapitalOmega] - (1425600*I)*r2dot*rdot^2*u^4*\[Nu]^2*\[CapitalOmega] + 
     720000*prrdot*p\[Phi]*rdot^3*u^4*\[Nu]^2*\[CapitalOmega] + (97200*I)*p\[Phi]^2*r2dot*rdot^2*u^5*\[Nu]^2*\[CapitalOmega] - 
     (14400*I)*p\[Phi]*p\[Phi]dot*rdot^3*u^5*\[Nu]^2*\[CapitalOmega] - (633600*I)*rdot^4*u^5*\[Nu]^2*\[CapitalOmega] + 
     (36000*I)*p\[Phi]^2*rdot^4*u^6*\[Nu]^2*\[CapitalOmega] + (40000*I)*prr3dot*p\[Phi]*u*\[CapitalOmega]^2 + 
     (120000*I)*prrdot*p\[Phi]2dot*u*\[CapitalOmega]^2 - 742500*prrdot^2*rdot*u*\[CapitalOmega]^2 + 
     30500*p\[Phi]*p\[Phi]3dot*u^2*\[CapitalOmega]^2 + 91500*p\[Phi]2dot*p\[Phi]dot*u^2*\[CapitalOmega]^2 + 
     (480000*I)*prrdot*p\[Phi]*r2dot*u^2*\[CapitalOmega]^2 - 116250*r3dot*u^2*\[CapitalOmega]^2 + 
     (960000*I)*prrdot*p\[Phi]dot*rdot*u^2*\[CapitalOmega]^2 + 274500*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[CapitalOmega]^2 - 
     30500*p\[Phi]^2*r3dot*u^3*\[CapitalOmega]^2 + 274500*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[CapitalOmega]^2 + 
     274500*p\[Phi]dot^2*rdot*u^3*\[CapitalOmega]^2 - 2790000*r2dot*rdot*u^3*\[CapitalOmega]^2 + 
     (1440000*I)*prrdot*p\[Phi]*rdot^2*u^3*\[CapitalOmega]^2 - 640500*p\[Phi]^2*r2dot*rdot*u^4*\[CapitalOmega]^2 + 
     549000*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[CapitalOmega]^2 - 4185000*rdot^3*u^4*\[CapitalOmega]^2 - 
     823500*p\[Phi]^2*rdot^3*u^5*\[CapitalOmega]^2 - (62500*I)*prr3dot*p\[Phi]*u*\[Nu]*\[CapitalOmega]^2 - 
     (187500*I)*prrdot*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]^2 + 45000*prrdot^2*rdot*u*\[Nu]*\[CapitalOmega]^2 - 
     122000*p\[Phi]*p\[Phi]3dot*u^2*\[Nu]*\[CapitalOmega]^2 - 366000*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]^2 - 
     (750000*I)*prrdot*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]^2 + 250500*r3dot*u^2*\[Nu]*\[CapitalOmega]^2 - 
     (1500000*I)*prrdot*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]^2 - 1098000*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu]*\[CapitalOmega]^2 + 
     122000*p\[Phi]^2*r3dot*u^3*\[Nu]*\[CapitalOmega]^2 - 1098000*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu]*\[CapitalOmega]^2 - 
     1098000*p\[Phi]dot^2*rdot*u^3*\[Nu]*\[CapitalOmega]^2 + 6012000*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega]^2 - 
     (2250000*I)*prrdot*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]^2 + 2562000*p\[Phi]^2*r2dot*rdot*u^4*\[Nu]*\[CapitalOmega]^2 - 
     2196000*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[Nu]*\[CapitalOmega]^2 + 9018000*rdot^3*u^4*\[Nu]*\[CapitalOmega]^2 + 
     3294000*p\[Phi]^2*rdot^3*u^5*\[Nu]*\[CapitalOmega]^2 - (75000*I)*prr3dot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^2 - 
     (225000*I)*prrdot*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]^2 + 2160000*prrdot^2*rdot*u*\[Nu]^2*\[CapitalOmega]^2 - 
     6000*p\[Phi]*p\[Phi]3dot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 18000*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 
     (900000*I)*prrdot*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 66000*r3dot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 
     (1800000*I)*prrdot*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 54000*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu]^2*\[CapitalOmega]^2 + 
     6000*p\[Phi]^2*r3dot*u^3*\[Nu]^2*\[CapitalOmega]^2 - 54000*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2 - 
     54000*p\[Phi]dot^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2 - 1584000*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2 - 
     (2700000*I)*prrdot*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^2 + 126000*p\[Phi]^2*r2dot*rdot*u^4*\[Nu]^2*\[CapitalOmega]^2 - 
     108000*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]^2 - 2376000*rdot^3*u^4*\[Nu]^2*\[CapitalOmega]^2 + 
     162000*p\[Phi]^2*rdot^3*u^5*\[Nu]^2*\[CapitalOmega]^2 + (247500*I)*prrdot^2*\[CapitalOmega]^3 + 
     400000*prrdot*p\[Phi]dot*u*\[CapitalOmega]^3 - (152500*I)*p\[Phi]*p\[Phi]2dot*u^2*\[CapitalOmega]^3 - 
     (152500*I)*p\[Phi]dot^2*u^2*\[CapitalOmega]^3 + (581250*I)*r2dot*u^2*\[CapitalOmega]^3 + 
     1600000*prrdot*p\[Phi]*rdot*u^2*\[CapitalOmega]^3 + (152500*I)*p\[Phi]^2*r2dot*u^3*\[CapitalOmega]^3 - 
     (915000*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[CapitalOmega]^3 + (4650000*I)*rdot^2*u^3*\[CapitalOmega]^3 + 
     (1067500*I)*p\[Phi]^2*rdot^2*u^4*\[CapitalOmega]^3 - (15000*I)*prrdot^2*\[Nu]*\[CapitalOmega]^3 - 
     625000*prrdot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^3 + (610000*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]*\[CapitalOmega]^3 + 
     (610000*I)*p\[Phi]dot^2*u^2*\[Nu]*\[CapitalOmega]^3 - (1252500*I)*r2dot*u^2*\[Nu]*\[CapitalOmega]^3 - 
     2500000*prrdot*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^3 - (610000*I)*p\[Phi]^2*r2dot*u^3*\[Nu]*\[CapitalOmega]^3 + 
     (3660000*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega]^3 - (10020000*I)*rdot^2*u^3*\[Nu]*\[CapitalOmega]^3 - 
     (4270000*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]*\[CapitalOmega]^3 - (720000*I)*prrdot^2*\[Nu]^2*\[CapitalOmega]^3 - 
     750000*prrdot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^3 + (30000*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]^2*\[CapitalOmega]^3 + 
     (30000*I)*p\[Phi]dot^2*u^2*\[Nu]^2*\[CapitalOmega]^3 + (330000*I)*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^3 - 
     3000000*prrdot*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]^3 - (30000*I)*p\[Phi]^2*r2dot*u^3*\[Nu]^2*\[CapitalOmega]^3 + 
     (180000*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]^3 + (2640000*I)*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^3 - 
     (210000*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]^3 - (500000*I)*prrdot*p\[Phi]*u*\[CapitalOmega]^4 - 
     381250*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]^4 + 1453125*rdot*u^2*\[CapitalOmega]^4 + 381250*p\[Phi]^2*rdot*u^3*\[CapitalOmega]^4 + 
     (781250*I)*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]^4 + 1525000*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]^4 - 
     3131250*rdot*u^2*\[Nu]*\[CapitalOmega]^4 - 1525000*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]^4 + 
     (937500*I)*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^4 + 75000*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]^4 + 
     825000*rdot*u^2*\[Nu]^2*\[CapitalOmega]^4 - 75000*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]^4 - (9900*I)*prrdot^2*\[CapitalOmega]2dot - 
     16000*prrdot*p\[Phi]dot*u*\[CapitalOmega]2dot + (6100*I)*p\[Phi]*p\[Phi]2dot*u^2*\[CapitalOmega]2dot + 
     (6100*I)*p\[Phi]dot^2*u^2*\[CapitalOmega]2dot - (23250*I)*r2dot*u^2*\[CapitalOmega]2dot - 
     64000*prrdot*p\[Phi]*rdot*u^2*\[CapitalOmega]2dot - (6100*I)*p\[Phi]^2*r2dot*u^3*\[CapitalOmega]2dot + 
     (36600*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[CapitalOmega]2dot - (186000*I)*rdot^2*u^3*\[CapitalOmega]2dot - 
     (42700*I)*p\[Phi]^2*rdot^2*u^4*\[CapitalOmega]2dot + (600*I)*prrdot^2*\[Nu]*\[CapitalOmega]2dot + 
     25000*prrdot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]2dot - (24400*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]*\[CapitalOmega]2dot - 
     (24400*I)*p\[Phi]dot^2*u^2*\[Nu]*\[CapitalOmega]2dot + (50100*I)*r2dot*u^2*\[Nu]*\[CapitalOmega]2dot + 
     100000*prrdot*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]2dot + (24400*I)*p\[Phi]^2*r2dot*u^3*\[Nu]*\[CapitalOmega]2dot - 
     (146400*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega]2dot + (400800*I)*rdot^2*u^3*\[Nu]*\[CapitalOmega]2dot + 
     (170800*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]*\[CapitalOmega]2dot + (28800*I)*prrdot^2*\[Nu]^2*\[CapitalOmega]2dot + 
     30000*prrdot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]2dot - (1200*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]^2*\[CapitalOmega]2dot - 
     (1200*I)*p\[Phi]dot^2*u^2*\[Nu]^2*\[CapitalOmega]2dot - (13200*I)*r2dot*u^2*\[Nu]^2*\[CapitalOmega]2dot + 
     120000*prrdot*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]2dot + (1200*I)*p\[Phi]^2*r2dot*u^3*\[Nu]^2*\[CapitalOmega]2dot - 
     (7200*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]2dot - (105600*I)*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]2dot + 
     (8400*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]2dot + (80000*I)*prrdot*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]2dot + 
     61000*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]*\[CapitalOmega]2dot - 232500*rdot*u^2*\[CapitalOmega]*\[CapitalOmega]2dot - 
     61000*p\[Phi]^2*rdot*u^3*\[CapitalOmega]*\[CapitalOmega]2dot - (125000*I)*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - 
     244000*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot + 501000*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot + 
     244000*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - (150000*I)*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot - 
     12000*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot - 132000*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot + 
     12000*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot - 4000*prrdot*p\[Phi]*u*\[CapitalOmega]3dot + 
     (3050*I)*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]3dot - (11625*I)*rdot*u^2*\[CapitalOmega]3dot - 
     (3050*I)*p\[Phi]^2*rdot*u^3*\[CapitalOmega]3dot + 6250*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]3dot - 
     (12200*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]3dot + (25050*I)*rdot*u^2*\[Nu]*\[CapitalOmega]3dot + 
     (12200*I)*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]3dot + 7500*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]3dot - 
     (600*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]3dot - (6600*I)*rdot*u^2*\[Nu]^2*\[CapitalOmega]3dot + 
     (600*I)*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]3dot - 8000*prr3dot*p\[Phi]*u*\[CapitalOmega]dot - 
     24000*prrdot*p\[Phi]2dot*u*\[CapitalOmega]dot - (148500*I)*prrdot^2*rdot*u*\[CapitalOmega]dot + 
     (6100*I)*p\[Phi]*p\[Phi]3dot*u^2*\[CapitalOmega]dot + (18300*I)*p\[Phi]2dot*p\[Phi]dot*u^2*\[CapitalOmega]dot - 
     96000*prrdot*p\[Phi]*r2dot*u^2*\[CapitalOmega]dot - (23250*I)*r3dot*u^2*\[CapitalOmega]dot - 
     192000*prrdot*p\[Phi]dot*rdot*u^2*\[CapitalOmega]dot + (54900*I)*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[CapitalOmega]dot - 
     (6100*I)*p\[Phi]^2*r3dot*u^3*\[CapitalOmega]dot + (54900*I)*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[CapitalOmega]dot + 
     (54900*I)*p\[Phi]dot^2*rdot*u^3*\[CapitalOmega]dot - (558000*I)*r2dot*rdot*u^3*\[CapitalOmega]dot - 
     288000*prrdot*p\[Phi]*rdot^2*u^3*\[CapitalOmega]dot - (128100*I)*p\[Phi]^2*r2dot*rdot*u^4*\[CapitalOmega]dot + 
     (109800*I)*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[CapitalOmega]dot - (837000*I)*rdot^3*u^4*\[CapitalOmega]dot - 
     (164700*I)*p\[Phi]^2*rdot^3*u^5*\[CapitalOmega]dot + 12500*prr3dot*p\[Phi]*u*\[Nu]*\[CapitalOmega]dot + 
     37500*prrdot*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]dot + (9000*I)*prrdot^2*rdot*u*\[Nu]*\[CapitalOmega]dot - 
     (24400*I)*p\[Phi]*p\[Phi]3dot*u^2*\[Nu]*\[CapitalOmega]dot - (73200*I)*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]dot + 
     150000*prrdot*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]dot + (50100*I)*r3dot*u^2*\[Nu]*\[CapitalOmega]dot + 
     300000*prrdot*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]dot - (219600*I)*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu]*\[CapitalOmega]dot + 
     (24400*I)*p\[Phi]^2*r3dot*u^3*\[Nu]*\[CapitalOmega]dot - (219600*I)*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu]*\[CapitalOmega]dot - 
     (219600*I)*p\[Phi]dot^2*rdot*u^3*\[Nu]*\[CapitalOmega]dot + (1202400*I)*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega]dot + 
     450000*prrdot*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]dot + (512400*I)*p\[Phi]^2*r2dot*rdot*u^4*\[Nu]*\[CapitalOmega]dot - 
     (439200*I)*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[Nu]*\[CapitalOmega]dot + (1803600*I)*rdot^3*u^4*\[Nu]*\[CapitalOmega]dot + 
     (658800*I)*p\[Phi]^2*rdot^3*u^5*\[Nu]*\[CapitalOmega]dot + 15000*prr3dot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]dot + 
     45000*prrdot*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]dot + (432000*I)*prrdot^2*rdot*u*\[Nu]^2*\[CapitalOmega]dot - 
     (1200*I)*p\[Phi]*p\[Phi]3dot*u^2*\[Nu]^2*\[CapitalOmega]dot - (3600*I)*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]dot + 
     180000*prrdot*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]dot - (13200*I)*r3dot*u^2*\[Nu]^2*\[CapitalOmega]dot + 
     360000*prrdot*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot - (10800*I)*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu]^2*\[CapitalOmega]dot + 
     (1200*I)*p\[Phi]^2*r3dot*u^3*\[Nu]^2*\[CapitalOmega]dot - (10800*I)*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot - 
     (10800*I)*p\[Phi]dot^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot - (316800*I)*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot + 
     540000*prrdot*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]dot + (25200*I)*p\[Phi]^2*r2dot*rdot*u^4*\[Nu]^2*\[CapitalOmega]dot - 
     (21600*I)*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]dot - (475200*I)*rdot^3*u^4*\[Nu]^2*\[CapitalOmega]dot + 
     (32400*I)*p\[Phi]^2*rdot^3*u^5*\[Nu]^2*\[CapitalOmega]dot - 148500*prrdot^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     (240000*I)*prrdot*p\[Phi]dot*u*\[CapitalOmega]*\[CapitalOmega]dot + 91500*p\[Phi]*p\[Phi]2dot*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     91500*p\[Phi]dot^2*u^2*\[CapitalOmega]*\[CapitalOmega]dot - 348750*r2dot*u^2*\[CapitalOmega]*\[CapitalOmega]dot + (960000*I)*prrdot*p\[Phi]*rdot*u^2*
      \[CapitalOmega]*\[CapitalOmega]dot - 91500*p\[Phi]^2*r2dot*u^3*\[CapitalOmega]*\[CapitalOmega]dot + 549000*p\[Phi]*p\[Phi]dot*rdot*u^3*\[CapitalOmega]*\[CapitalOmega]dot - 
     2790000*rdot^2*u^3*\[CapitalOmega]*\[CapitalOmega]dot - 640500*p\[Phi]^2*rdot^2*u^4*\[CapitalOmega]*\[CapitalOmega]dot + 
     9000*prrdot^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - (375000*I)*prrdot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
     366000*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 366000*p\[Phi]dot^2*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
     751500*r2dot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - (1500000*I)*prrdot*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
     366000*p\[Phi]^2*r2dot*u^3*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 2196000*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
     6012000*rdot^2*u^3*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 2562000*p\[Phi]^2*rdot^2*u^4*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
     432000*prrdot^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - (450000*I)*prrdot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 
     18000*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 18000*p\[Phi]dot^2*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 
     198000*r2dot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - (1800000*I)*prrdot*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     18000*p\[Phi]^2*r2dot*u^3*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 108000*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 
     1584000*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 126000*p\[Phi]^2*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     600000*prrdot*p\[Phi]*u*\[CapitalOmega]^2*\[CapitalOmega]dot - (457500*I)*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]^2*\[CapitalOmega]dot + 
     (1743750*I)*rdot*u^2*\[CapitalOmega]^2*\[CapitalOmega]dot + (457500*I)*p\[Phi]^2*rdot*u^3*\[CapitalOmega]^2*\[CapitalOmega]dot - 
     937500*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot + (1830000*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot - 
     (3757500*I)*rdot*u^2*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot - (1830000*I)*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot - 
     1125000*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot + (90000*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot + 
     (990000*I)*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot - (90000*I)*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot + 
     (60000*I)*prrdot*p\[Phi]*u*\[CapitalOmega]dot^2 + 45750*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]dot^2 - 174375*rdot*u^2*\[CapitalOmega]dot^2 - 
     45750*p\[Phi]^2*rdot*u^3*\[CapitalOmega]dot^2 - (93750*I)*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]dot^2 - 
     183000*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]dot^2 + 375750*rdot*u^2*\[Nu]*\[CapitalOmega]dot^2 + 
     183000*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]dot^2 - (112500*I)*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]dot^2 - 
     9000*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]dot^2 - 99000*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot^2 + 
     9000*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot^2 + (10*I)*prr*((-495*I)*prrdot*r4dot*u - 
       (495*I)*prr4dot*rdot*u - 640*p\[Phi]3dot*r2dot*u^2 - (5940*I)*prrdot*r2dot^2*u^2 - 
       640*p\[Phi]2dot*r3dot*u^2 - 320*p\[Phi]dot*r4dot*u^2 - 64*p\[Phi]*r5dot*u^2 - 320*p\[Phi]4dot*rdot*u^2 - 
       (7920*I)*prrdot*r3dot*rdot*u^2 - 2880*p\[Phi]dot*r2dot^2*u^3 - 1920*p\[Phi]*r2dot*r3dot*u^3 - 
       5760*p\[Phi]2dot*r2dot*rdot*u^3 - 3840*p\[Phi]dot*r3dot*rdot*u^3 - 960*p\[Phi]*r4dot*rdot*u^3 - 
       1920*p\[Phi]3dot*rdot^2*u^3 - (35640*I)*prrdot*r2dot*rdot^2*u^3 - 
       5760*p\[Phi]*r2dot^2*rdot*u^4 - 11520*p\[Phi]dot*r2dot*rdot^2*u^4 - 3840*p\[Phi]*r3dot*rdot^2*u^4 - 
       3840*p\[Phi]2dot*rdot^3*u^4 - (11880*I)*prrdot*rdot^4*u^4 - 3840*p\[Phi]*r2dot*rdot^3*u^5 - 
       1920*p\[Phi]dot*rdot^4*u^5 + (30*I)*prrdot*r4dot*u*\[Nu] + (30*I)*prr4dot*rdot*u*\[Nu] + 
       1000*p\[Phi]3dot*r2dot*u^2*\[Nu] + (360*I)*prrdot*r2dot^2*u^2*\[Nu] + 1000*p\[Phi]2dot*r3dot*u^2*\[Nu] + 
       500*p\[Phi]dot*r4dot*u^2*\[Nu] + 100*p\[Phi]*r5dot*u^2*\[Nu] + 500*p\[Phi]4dot*rdot*u^2*\[Nu] + 
       (480*I)*prrdot*r3dot*rdot*u^2*\[Nu] + 4500*p\[Phi]dot*r2dot^2*u^3*\[Nu] + 
       3000*p\[Phi]*r2dot*r3dot*u^3*\[Nu] + 9000*p\[Phi]2dot*r2dot*rdot*u^3*\[Nu] + 
       6000*p\[Phi]dot*r3dot*rdot*u^3*\[Nu] + 1500*p\[Phi]*r4dot*rdot*u^3*\[Nu] + 
       3000*p\[Phi]3dot*rdot^2*u^3*\[Nu] + (2160*I)*prrdot*r2dot*rdot^2*u^3*\[Nu] + 
       9000*p\[Phi]*r2dot^2*rdot*u^4*\[Nu] + 18000*p\[Phi]dot*r2dot*rdot^2*u^4*\[Nu] + 
       6000*p\[Phi]*r3dot*rdot^2*u^4*\[Nu] + 6000*p\[Phi]2dot*rdot^3*u^4*\[Nu] + 
       (720*I)*prrdot*rdot^4*u^4*\[Nu] + 6000*p\[Phi]*r2dot*rdot^3*u^5*\[Nu] + 
       3000*p\[Phi]dot*rdot^4*u^5*\[Nu] + (1440*I)*prrdot*r4dot*u*\[Nu]^2 + (1440*I)*prr4dot*rdot*u*
        \[Nu]^2 + 1200*p\[Phi]3dot*r2dot*u^2*\[Nu]^2 + (17280*I)*prrdot*r2dot^2*u^2*\[Nu]^2 + 
       1200*p\[Phi]2dot*r3dot*u^2*\[Nu]^2 + 600*p\[Phi]dot*r4dot*u^2*\[Nu]^2 + 120*p\[Phi]*r5dot*u^2*\[Nu]^2 + 
       600*p\[Phi]4dot*rdot*u^2*\[Nu]^2 + (23040*I)*prrdot*r3dot*rdot*u^2*\[Nu]^2 + 
       5400*p\[Phi]dot*r2dot^2*u^3*\[Nu]^2 + 3600*p\[Phi]*r2dot*r3dot*u^3*\[Nu]^2 + 
       10800*p\[Phi]2dot*r2dot*rdot*u^3*\[Nu]^2 + 7200*p\[Phi]dot*r3dot*rdot*u^3*\[Nu]^2 + 
       1800*p\[Phi]*r4dot*rdot*u^3*\[Nu]^2 + 3600*p\[Phi]3dot*rdot^2*u^3*\[Nu]^2 + 
       (103680*I)*prrdot*r2dot*rdot^2*u^3*\[Nu]^2 + 10800*p\[Phi]*r2dot^2*rdot*u^4*\[Nu]^2 + 
       21600*p\[Phi]dot*r2dot*rdot^2*u^4*\[Nu]^2 + 7200*p\[Phi]*r3dot*rdot^2*u^4*\[Nu]^2 + 
       7200*p\[Phi]2dot*rdot^3*u^4*\[Nu]^2 + (34560*I)*prrdot*rdot^4*u^4*\[Nu]^2 + 
       7200*p\[Phi]*r2dot*rdot^3*u^5*\[Nu]^2 + 3600*p\[Phi]dot*rdot^4*u^5*\[Nu]^2 + 
       p\[Phi]5dot*u*(-16 + 25*\[Nu] + 30*\[Nu]^2) - 495*prr4dot*\[CapitalOmega] + (400*I)*p\[Phi]4dot*u*\[CapitalOmega] - 
       9900*prrdot*r3dot*u*\[CapitalOmega] + (9600*I)*p\[Phi]2dot*r2dot*u^2*\[CapitalOmega] + (6400*I)*p\[Phi]dot*r3dot*u^2*\[CapitalOmega] + 
       (1600*I)*p\[Phi]*r4dot*u^2*\[CapitalOmega] + (6400*I)*p\[Phi]3dot*rdot*u^2*\[CapitalOmega] - 118800*prrdot*r2dot*rdot*u^2*
        \[CapitalOmega] + (14400*I)*p\[Phi]*r2dot^2*u^3*\[CapitalOmega] + (57600*I)*p\[Phi]dot*r2dot*rdot*u^3*\[CapitalOmega] + 
       (19200*I)*p\[Phi]*r3dot*rdot*u^3*\[CapitalOmega] + (28800*I)*p\[Phi]2dot*rdot^2*u^3*\[CapitalOmega] - 
       118800*prrdot*rdot^3*u^3*\[CapitalOmega] + (57600*I)*p\[Phi]*r2dot*rdot^2*u^4*\[CapitalOmega] + 
       (38400*I)*p\[Phi]dot*rdot^3*u^4*\[CapitalOmega] + (9600*I)*p\[Phi]*rdot^4*u^5*\[CapitalOmega] + 30*prr4dot*\[Nu]*\[CapitalOmega] - 
       (625*I)*p\[Phi]4dot*u*\[Nu]*\[CapitalOmega] + 600*prrdot*r3dot*u*\[Nu]*\[CapitalOmega] - (15000*I)*p\[Phi]2dot*r2dot*u^2*\[Nu]*\[CapitalOmega] - 
       (10000*I)*p\[Phi]dot*r3dot*u^2*\[Nu]*\[CapitalOmega] - (2500*I)*p\[Phi]*r4dot*u^2*\[Nu]*\[CapitalOmega] - 
       (10000*I)*p\[Phi]3dot*rdot*u^2*\[Nu]*\[CapitalOmega] + 7200*prrdot*r2dot*rdot*u^2*\[Nu]*\[CapitalOmega] - 
       (22500*I)*p\[Phi]*r2dot^2*u^3*\[Nu]*\[CapitalOmega] - (90000*I)*p\[Phi]dot*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega] - 
       (30000*I)*p\[Phi]*r3dot*rdot*u^3*\[Nu]*\[CapitalOmega] - (45000*I)*p\[Phi]2dot*rdot^2*u^3*\[Nu]*\[CapitalOmega] + 
       7200*prrdot*rdot^3*u^3*\[Nu]*\[CapitalOmega] - (90000*I)*p\[Phi]*r2dot*rdot^2*u^4*\[Nu]*\[CapitalOmega] - 
       (60000*I)*p\[Phi]dot*rdot^3*u^4*\[Nu]*\[CapitalOmega] - (15000*I)*p\[Phi]*rdot^4*u^5*\[Nu]*\[CapitalOmega] + 
       1440*prr4dot*\[Nu]^2*\[CapitalOmega] - (750*I)*p\[Phi]4dot*u*\[Nu]^2*\[CapitalOmega] + 28800*prrdot*r3dot*u*\[Nu]^2*\[CapitalOmega] - 
       (18000*I)*p\[Phi]2dot*r2dot*u^2*\[Nu]^2*\[CapitalOmega] - (12000*I)*p\[Phi]dot*r3dot*u^2*\[Nu]^2*\[CapitalOmega] - 
       (3000*I)*p\[Phi]*r4dot*u^2*\[Nu]^2*\[CapitalOmega] - (12000*I)*p\[Phi]3dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] + 
       345600*prrdot*r2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] - (27000*I)*p\[Phi]*r2dot^2*u^3*\[Nu]^2*\[CapitalOmega] - 
       (108000*I)*p\[Phi]dot*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] - (36000*I)*p\[Phi]*r3dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] - 
       (54000*I)*p\[Phi]2dot*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] + 345600*prrdot*rdot^3*u^3*\[Nu]^2*\[CapitalOmega] - 
       (108000*I)*p\[Phi]*r2dot*rdot^2*u^4*\[Nu]^2*\[CapitalOmega] - (72000*I)*p\[Phi]dot*rdot^3*u^4*\[Nu]^2*\[CapitalOmega] - 
       (18000*I)*p\[Phi]*rdot^4*u^5*\[Nu]^2*\[CapitalOmega] + 4000*p\[Phi]3dot*u*\[CapitalOmega]^2 + (74250*I)*prrdot*r2dot*u*\[CapitalOmega]^2 + 
       48000*p\[Phi]dot*r2dot*u^2*\[CapitalOmega]^2 + 16000*p\[Phi]*r3dot*u^2*\[CapitalOmega]^2 + 48000*p\[Phi]2dot*rdot*u^2*\[CapitalOmega]^2 + 
       (297000*I)*prrdot*rdot^2*u^2*\[CapitalOmega]^2 + 144000*p\[Phi]*r2dot*rdot*u^3*\[CapitalOmega]^2 + 
       144000*p\[Phi]dot*rdot^2*u^3*\[CapitalOmega]^2 + 96000*p\[Phi]*rdot^3*u^4*\[CapitalOmega]^2 - 6250*p\[Phi]3dot*u*\[Nu]*\[CapitalOmega]^2 - 
       (4500*I)*prrdot*r2dot*u*\[Nu]*\[CapitalOmega]^2 - 75000*p\[Phi]dot*r2dot*u^2*\[Nu]*\[CapitalOmega]^2 - 
       25000*p\[Phi]*r3dot*u^2*\[Nu]*\[CapitalOmega]^2 - 75000*p\[Phi]2dot*rdot*u^2*\[Nu]*\[CapitalOmega]^2 - 
       (18000*I)*prrdot*rdot^2*u^2*\[Nu]*\[CapitalOmega]^2 - 225000*p\[Phi]*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega]^2 - 
       225000*p\[Phi]dot*rdot^2*u^3*\[Nu]*\[CapitalOmega]^2 - 150000*p\[Phi]*rdot^3*u^4*\[Nu]*\[CapitalOmega]^2 - 
       7500*p\[Phi]3dot*u*\[Nu]^2*\[CapitalOmega]^2 - (216000*I)*prrdot*r2dot*u*\[Nu]^2*\[CapitalOmega]^2 - 
       90000*p\[Phi]dot*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 30000*p\[Phi]*r3dot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 
       90000*p\[Phi]2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2 - (864000*I)*prrdot*rdot^2*u^2*\[Nu]^2*\[CapitalOmega]^2 - 
       270000*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2 - 270000*p\[Phi]dot*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^2 - 
       180000*p\[Phi]*rdot^3*u^4*\[Nu]^2*\[CapitalOmega]^2 - (20000*I)*p\[Phi]2dot*u*\[CapitalOmega]^3 + 247500*prrdot*rdot*u*\[CapitalOmega]^3 - 
       (80000*I)*p\[Phi]*r2dot*u^2*\[CapitalOmega]^3 - (160000*I)*p\[Phi]dot*rdot*u^2*\[CapitalOmega]^3 - 
       (240000*I)*p\[Phi]*rdot^2*u^3*\[CapitalOmega]^3 + (31250*I)*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]^3 - 
       15000*prrdot*rdot*u*\[Nu]*\[CapitalOmega]^3 + (125000*I)*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]^3 + 
       (250000*I)*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]^3 + (375000*I)*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]^3 + 
       (37500*I)*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]^3 - 720000*prrdot*rdot*u*\[Nu]^2*\[CapitalOmega]^3 + 
       (150000*I)*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^3 + (300000*I)*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]^3 + 
       (450000*I)*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^3 - (61875*I)*prrdot*\[CapitalOmega]^4 - 50000*p\[Phi]dot*u*\[CapitalOmega]^4 - 
       200000*p\[Phi]*rdot*u^2*\[CapitalOmega]^4 + (3750*I)*prrdot*\[Nu]*\[CapitalOmega]^4 + 78125*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^4 + 
       312500*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^4 + (180000*I)*prrdot*\[Nu]^2*\[CapitalOmega]^4 + 93750*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^4 + 
       375000*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]^4 + (50000*I)*p\[Phi]*u*\[CapitalOmega]^5 - (78125*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]^5 - 
       (93750*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^5 + (800*I)*p\[Phi]2dot*u*\[CapitalOmega]2dot - 9900*prrdot*rdot*u*\[CapitalOmega]2dot + 
       (3200*I)*p\[Phi]*r2dot*u^2*\[CapitalOmega]2dot + (6400*I)*p\[Phi]dot*rdot*u^2*\[CapitalOmega]2dot + 
       (9600*I)*p\[Phi]*rdot^2*u^3*\[CapitalOmega]2dot - (1250*I)*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]2dot + 
       600*prrdot*rdot*u*\[Nu]*\[CapitalOmega]2dot - (5000*I)*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]2dot - 
       (10000*I)*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]2dot - (15000*I)*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]2dot - 
       (1500*I)*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]2dot + 28800*prrdot*rdot*u*\[Nu]^2*\[CapitalOmega]2dot - 
       (6000*I)*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]2dot - (12000*I)*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]2dot - 
       (18000*I)*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]2dot + (9900*I)*prrdot*\[CapitalOmega]*\[CapitalOmega]2dot + 
       8000*p\[Phi]dot*u*\[CapitalOmega]*\[CapitalOmega]2dot + 32000*p\[Phi]*rdot*u^2*\[CapitalOmega]*\[CapitalOmega]2dot - (600*I)*prrdot*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - 
       12500*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - 50000*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - 
       (28800*I)*prrdot*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot - 15000*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot - 
       60000*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot - (20000*I)*p\[Phi]*u*\[CapitalOmega]^2*\[CapitalOmega]2dot + 
       (31250*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]2dot + (37500*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]2dot - 495*prrdot*\[CapitalOmega]3dot + 
       (400*I)*p\[Phi]dot*u*\[CapitalOmega]3dot + (1600*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]3dot + 30*prrdot*\[Nu]*\[CapitalOmega]3dot - 
       (625*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]3dot - (2500*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]3dot + 1440*prrdot*\[Nu]^2*\[CapitalOmega]3dot - 
       (750*I)*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]3dot - (3000*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]3dot + 
       2000*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]3dot - 3125*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]3dot - 3750*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]3dot + 
       (80*I)*p\[Phi]*u*\[CapitalOmega]4dot - (125*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]4dot - (150*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]4dot + 
       (800*I)*p\[Phi]3dot*u*\[CapitalOmega]dot - 14850*prrdot*r2dot*u*\[CapitalOmega]dot + (9600*I)*p\[Phi]dot*r2dot*u^2*\[CapitalOmega]dot + 
       (3200*I)*p\[Phi]*r3dot*u^2*\[CapitalOmega]dot + (9600*I)*p\[Phi]2dot*rdot*u^2*\[CapitalOmega]dot - 
       59400*prrdot*rdot^2*u^2*\[CapitalOmega]dot + (28800*I)*p\[Phi]*r2dot*rdot*u^3*\[CapitalOmega]dot + 
       (28800*I)*p\[Phi]dot*rdot^2*u^3*\[CapitalOmega]dot + (19200*I)*p\[Phi]*rdot^3*u^4*\[CapitalOmega]dot - 
       (1250*I)*p\[Phi]3dot*u*\[Nu]*\[CapitalOmega]dot + 900*prrdot*r2dot*u*\[Nu]*\[CapitalOmega]dot - 
       (15000*I)*p\[Phi]dot*r2dot*u^2*\[Nu]*\[CapitalOmega]dot - (5000*I)*p\[Phi]*r3dot*u^2*\[Nu]*\[CapitalOmega]dot - 
       (15000*I)*p\[Phi]2dot*rdot*u^2*\[Nu]*\[CapitalOmega]dot + 3600*prrdot*rdot^2*u^2*\[Nu]*\[CapitalOmega]dot - 
       (45000*I)*p\[Phi]*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega]dot - (45000*I)*p\[Phi]dot*rdot^2*u^3*\[Nu]*\[CapitalOmega]dot - 
       (30000*I)*p\[Phi]*rdot^3*u^4*\[Nu]*\[CapitalOmega]dot - (1500*I)*p\[Phi]3dot*u*\[Nu]^2*\[CapitalOmega]dot + 
       43200*prrdot*r2dot*u*\[Nu]^2*\[CapitalOmega]dot - (18000*I)*p\[Phi]dot*r2dot*u^2*\[Nu]^2*\[CapitalOmega]dot - 
       (6000*I)*p\[Phi]*r3dot*u^2*\[Nu]^2*\[CapitalOmega]dot - (18000*I)*p\[Phi]2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot + 
       172800*prrdot*rdot^2*u^2*\[Nu]^2*\[CapitalOmega]dot - (54000*I)*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot - 
       (54000*I)*p\[Phi]dot*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]dot - (36000*I)*p\[Phi]*rdot^3*u^4*\[Nu]^2*\[CapitalOmega]dot + 
       12000*p\[Phi]2dot*u*\[CapitalOmega]*\[CapitalOmega]dot + (148500*I)*prrdot*rdot*u*\[CapitalOmega]*\[CapitalOmega]dot + 
       48000*p\[Phi]*r2dot*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 96000*p\[Phi]dot*rdot*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 
       144000*p\[Phi]*rdot^2*u^3*\[CapitalOmega]*\[CapitalOmega]dot - 18750*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
       (9000*I)*prrdot*rdot*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 75000*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
       150000*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 225000*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
       22500*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - (432000*I)*prrdot*rdot*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 
       90000*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 180000*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 
       270000*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 74250*prrdot*\[CapitalOmega]^2*\[CapitalOmega]dot - 
       (60000*I)*p\[Phi]dot*u*\[CapitalOmega]^2*\[CapitalOmega]dot - (240000*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]^2*\[CapitalOmega]dot - 
       4500*prrdot*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot + (93750*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot + 
       (375000*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot - 216000*prrdot*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot + 
       (112500*I)*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot + (450000*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot - 
       100000*p\[Phi]*u*\[CapitalOmega]^3*\[CapitalOmega]dot + 156250*p\[Phi]*u*\[Nu]*\[CapitalOmega]^3*\[CapitalOmega]dot + 187500*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^3*\[CapitalOmega]dot + 
       4000*p\[Phi]*u*\[CapitalOmega]2dot*\[CapitalOmega]dot - 6250*p\[Phi]*u*\[Nu]*\[CapitalOmega]2dot*\[CapitalOmega]dot - 7500*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]2dot*\[CapitalOmega]dot + 
       (7425*I)*prrdot*\[CapitalOmega]dot^2 + 6000*p\[Phi]dot*u*\[CapitalOmega]dot^2 + 24000*p\[Phi]*rdot*u^2*\[CapitalOmega]dot^2 - 
       (450*I)*prrdot*\[Nu]*\[CapitalOmega]dot^2 - 9375*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]dot^2 - 37500*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]dot^2 - 
       (21600*I)*prrdot*\[Nu]^2*\[CapitalOmega]dot^2 - 11250*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]dot^2 - 
       45000*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot^2 - (30000*I)*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]dot^2 + 
       (46875*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot^2 + (56250*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot^2 + 
       30*prr3dot*(-33 + 2*\[Nu] + 96*\[Nu]^2)*(I*r2dot*u + (4*I)*rdot^2*u^2 + 10*rdot*u*\[CapitalOmega] - 
         (5*I)*\[CapitalOmega]^2 + \[CapitalOmega]dot)) - 20*prr2dot*(3*prr3dot*(-33 + 2*\[Nu] + 96*\[Nu]^2) - 
       (5*I)*((-99*I)*prr*r3dot*u - 192*p\[Phi]dot*r2dot*u^2 - 64*p\[Phi]*r3dot*u^2 - 
         192*p\[Phi]2dot*rdot*u^2 - (1188*I)*prr*r2dot*rdot*u^2 - 576*p\[Phi]*r2dot*rdot*u^3 - 
         576*p\[Phi]dot*rdot^2*u^3 - (1188*I)*prr*rdot^3*u^3 - 384*p\[Phi]*rdot^3*u^4 + 
         (6*I)*prr*r3dot*u*\[Nu] + 300*p\[Phi]dot*r2dot*u^2*\[Nu] + 100*p\[Phi]*r3dot*u^2*\[Nu] + 
         300*p\[Phi]2dot*rdot*u^2*\[Nu] + (72*I)*prr*r2dot*rdot*u^2*\[Nu] + 900*p\[Phi]*r2dot*rdot*u^3*\[Nu] + 
         900*p\[Phi]dot*rdot^2*u^3*\[Nu] + (72*I)*prr*rdot^3*u^3*\[Nu] + 600*p\[Phi]*rdot^3*u^4*\[Nu] + 
         (288*I)*prr*r3dot*u*\[Nu]^2 + 360*p\[Phi]dot*r2dot*u^2*\[Nu]^2 + 120*p\[Phi]*r3dot*u^2*\[Nu]^2 + 
         360*p\[Phi]2dot*rdot*u^2*\[Nu]^2 + (3456*I)*prr*r2dot*rdot*u^2*\[Nu]^2 + 
         1080*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2 + 1080*p\[Phi]dot*rdot^2*u^3*\[Nu]^2 + 
         (3456*I)*prr*rdot^3*u^3*\[Nu]^2 + 720*p\[Phi]*rdot^3*u^4*\[Nu]^2 + 
         p\[Phi]3dot*u*(-16 + 25*\[Nu] + 30*\[Nu]^2) + (240*I)*p\[Phi]2dot*u*\[CapitalOmega] - 1485*prr*r2dot*u*\[CapitalOmega] + 
         (960*I)*p\[Phi]*r2dot*u^2*\[CapitalOmega] + (1920*I)*p\[Phi]dot*rdot*u^2*\[CapitalOmega] - 5940*prr*rdot^2*u^2*\[CapitalOmega] + 
         (2880*I)*p\[Phi]*rdot^2*u^3*\[CapitalOmega] - (375*I)*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega] + 90*prr*r2dot*u*\[Nu]*\[CapitalOmega] - 
         (1500*I)*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega] - (3000*I)*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega] + 
         360*prr*rdot^2*u^2*\[Nu]*\[CapitalOmega] - (4500*I)*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega] - (450*I)*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega] + 
         4320*prr*r2dot*u*\[Nu]^2*\[CapitalOmega] - (1800*I)*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega] - (3600*I)*p\[Phi]dot*rdot*u^2*
          \[Nu]^2*\[CapitalOmega] + 17280*prr*rdot^2*u^2*\[Nu]^2*\[CapitalOmega] - (5400*I)*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] + 
         1200*p\[Phi]dot*u*\[CapitalOmega]^2 + (7425*I)*prr*rdot*u*\[CapitalOmega]^2 + 4800*p\[Phi]*rdot*u^2*\[CapitalOmega]^2 - 
         1875*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^2 - (450*I)*prr*rdot*u*\[Nu]*\[CapitalOmega]^2 - 7500*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^2 - 
         2250*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^2 - (21600*I)*prr*rdot*u*\[Nu]^2*\[CapitalOmega]^2 - 9000*p\[Phi]*rdot*u^2*\[Nu]^2*
          \[CapitalOmega]^2 + 2475*prr*\[CapitalOmega]^3 - (2000*I)*p\[Phi]*u*\[CapitalOmega]^3 - 150*prr*\[Nu]*\[CapitalOmega]^3 + 
         (3125*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]^3 - 7200*prr*\[Nu]^2*\[CapitalOmega]^3 + (3750*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^3 - 
         99*prr*\[CapitalOmega]2dot + (80*I)*p\[Phi]*u*\[CapitalOmega]2dot + 6*prr*\[Nu]*\[CapitalOmega]2dot - (125*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]2dot + 
         288*prr*\[Nu]^2*\[CapitalOmega]2dot - (150*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]2dot + (240*I)*p\[Phi]dot*u*\[CapitalOmega]dot - 
         1485*prr*rdot*u*\[CapitalOmega]dot + (960*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]dot - (375*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]dot + 
         90*prr*rdot*u*\[Nu]*\[CapitalOmega]dot - (1500*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]dot - (450*I)*p\[Phi]dot*u*\[Nu]^2*
          \[CapitalOmega]dot + 4320*prr*rdot*u*\[Nu]^2*\[CapitalOmega]dot - (1800*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot + 
         (1485*I)*prr*\[CapitalOmega]*\[CapitalOmega]dot + 1200*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]dot - (90*I)*prr*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
         1875*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - (4320*I)*prr*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 2250*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
         9*prrdot*(-33 + 2*\[Nu] + 96*\[Nu]^2)*(I*r2dot*u + (4*I)*rdot^2*u^2 + 10*rdot*u*\[CapitalOmega] - 
           (5*I)*\[CapitalOmega]^2 + \[CapitalOmega]dot))) - 60*prr^2*(-5 - 6*\[Nu] + 24*\[Nu]^2)*
      (r5dot*u + 20*r4dot*rdot*u^2 + 120*r3dot*rdot^2*u^3 + 24*rdot^5*u^5 + 
       60*r2dot^2*u^2*(3*rdot*u - (5*I)*\[CapitalOmega]) - (25*I)*r4dot*u*\[CapitalOmega] - (400*I)*r3dot*rdot*u^2*\[CapitalOmega] - 
       (600*I)*rdot^4*u^4*\[CapitalOmega] - 250*r3dot*u*\[CapitalOmega]^2 - 3000*rdot^3*u^3*\[CapitalOmega]^2 + 
       (5000*I)*rdot^2*u^2*\[CapitalOmega]^3 + 3125*rdot*u*\[CapitalOmega]^4 - (625*I)*\[CapitalOmega]^5 - (200*I)*rdot^2*u^2*\[CapitalOmega]2dot - 
       500*rdot*u*\[CapitalOmega]*\[CapitalOmega]2dot + (250*I)*\[CapitalOmega]^2*\[CapitalOmega]2dot - (25*I)*rdot*u*\[CapitalOmega]3dot - 25*\[CapitalOmega]*\[CapitalOmega]3dot - 
       I*\[CapitalOmega]4dot - (50*I)*r3dot*u*\[CapitalOmega]dot - (600*I)*rdot^3*u^3*\[CapitalOmega]dot - 3000*rdot^2*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 
       (3750*I)*rdot*u*\[CapitalOmega]^2*\[CapitalOmega]dot + 1250*\[CapitalOmega]^3*\[CapitalOmega]dot - 50*\[CapitalOmega]2dot*\[CapitalOmega]dot - 375*rdot*u*\[CapitalOmega]dot^2 + 
       (375*I)*\[CapitalOmega]*\[CapitalOmega]dot^2 + 10*r2dot*u*(4*r3dot*u + 24*rdot^3*u^3 - (180*I)*rdot^2*u^2*\[CapitalOmega] - 
         60*rdot*u*(5*\[CapitalOmega]^2 + I*\[CapitalOmega]dot) + (5*I)*(25*\[CapitalOmega]^3 - \[CapitalOmega]2dot + (15*I)*\[CapitalOmega]*\[CapitalOmega]dot)))))/
   (390*(-1 + 2*\[Nu])*(r5dot*u + 20*r4dot*rdot*u^2 + 120*r3dot*rdot^2*u^3 + 24*rdot^5*u^5 + 
     60*r2dot^2*u^2*(3*rdot*u - (5*I)*\[CapitalOmega]) - (25*I)*r4dot*u*\[CapitalOmega] - (400*I)*r3dot*rdot*u^2*\[CapitalOmega] - 
     (600*I)*rdot^4*u^4*\[CapitalOmega] - 250*r3dot*u*\[CapitalOmega]^2 - 3000*rdot^3*u^3*\[CapitalOmega]^2 + 
     (5000*I)*rdot^2*u^2*\[CapitalOmega]^3 + 3125*rdot*u*\[CapitalOmega]^4 - (625*I)*\[CapitalOmega]^5 - (200*I)*rdot^2*u^2*\[CapitalOmega]2dot - 
     500*rdot*u*\[CapitalOmega]*\[CapitalOmega]2dot + (250*I)*\[CapitalOmega]^2*\[CapitalOmega]2dot - (25*I)*rdot*u*\[CapitalOmega]3dot - 25*\[CapitalOmega]*\[CapitalOmega]3dot - 
     I*\[CapitalOmega]4dot - (50*I)*r3dot*u*\[CapitalOmega]dot - (600*I)*rdot^3*u^3*\[CapitalOmega]dot - 3000*rdot^2*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     (3750*I)*rdot*u*\[CapitalOmega]^2*\[CapitalOmega]dot + 1250*\[CapitalOmega]^3*\[CapitalOmega]dot - 50*\[CapitalOmega]2dot*\[CapitalOmega]dot - 375*rdot*u*\[CapitalOmega]dot^2 + 
     (375*I)*\[CapitalOmega]*\[CapitalOmega]dot^2 + 10*r2dot*u*(4*r3dot*u + 24*rdot^3*u^3 - (180*I)*rdot^2*u^2*\[CapitalOmega] - 
       60*rdot*u*(5*\[CapitalOmega]^2 + I*\[CapitalOmega]dot) + (5*I)*(25*\[CapitalOmega]^3 - \[CapitalOmega]2dot + (15*I)*\[CapitalOmega]*\[CapitalOmega]dot))))
instNc[5,4]:=1
instNc[5,3]:=1 - (\[Eta]^2*(-330*prr4dot*prrdot + (32*I)*prr5dot*p\[Phi]*u + 
     (320*I)*prr3dot*p\[Phi]2dot*u + (160*I)*prrdot*p\[Phi]4dot*u + (160*I)*prr4dot*p\[Phi]dot*u - 
     3300*prrdot^2*r3dot*u - 6600*prr3dot*prrdot*rdot*u - 340*p\[Phi]2dot*p\[Phi]3dot*u^2 - 
     34*p\[Phi]*p\[Phi]5dot*u^2 - 170*p\[Phi]4dot*p\[Phi]dot*u^2 + (1280*I)*prr3dot*p\[Phi]*r2dot*u^2 + 
     (3840*I)*prrdot*p\[Phi]2dot*r2dot*u^2 + (2560*I)*prrdot*p\[Phi]dot*r3dot*u^2 + 
     (640*I)*prrdot*p\[Phi]*r4dot*u^2 - 155*r5dot*u^2 + (640*I)*prr4dot*p\[Phi]*rdot*u^2 + 
     (2560*I)*prrdot*p\[Phi]3dot*rdot*u^2 + (2560*I)*prr3dot*p\[Phi]dot*rdot*u^2 - 
     39600*prrdot^2*r2dot*rdot*u^2 - 1020*p\[Phi]*p\[Phi]3dot*r2dot*u^3 - 
     3060*p\[Phi]2dot*p\[Phi]dot*r2dot*u^3 + (5760*I)*prrdot*p\[Phi]*r2dot^2*u^3 - 
     1020*p\[Phi]*p\[Phi]2dot*r3dot*u^3 - 1020*p\[Phi]dot^2*r3dot*u^3 - 12400*r2dot*r3dot*u^3 - 
     510*p\[Phi]*p\[Phi]dot*r4dot*u^3 + 34*p\[Phi]^2*r5dot*u^3 - 1530*p\[Phi]2dot^2*rdot*u^3 - 
     510*p\[Phi]*p\[Phi]4dot*rdot*u^3 - 2040*p\[Phi]3dot*p\[Phi]dot*rdot*u^3 + (23040*I)*prrdot*p\[Phi]dot*r2dot*
      rdot*u^3 + (7680*I)*prrdot*p\[Phi]*r3dot*rdot*u^3 - 6200*r4dot*rdot*u^3 + 
     (3840*I)*prr3dot*p\[Phi]*rdot^2*u^3 + (11520*I)*prrdot*p\[Phi]2dot*rdot^2*u^3 - 
     39600*prrdot^2*rdot^3*u^3 - 3060*p\[Phi]*p\[Phi]dot*r2dot^2*u^4 + 2380*p\[Phi]^2*r2dot*r3dot*u^4 - 
     6120*p\[Phi]*p\[Phi]2dot*r2dot*rdot*u^4 - 6120*p\[Phi]dot^2*r2dot*rdot*u^4 - 83700*r2dot^2*rdot*u^4 - 
     4080*p\[Phi]*p\[Phi]dot*r3dot*rdot*u^4 + 1190*p\[Phi]^2*r4dot*rdot*u^4 - 2040*p\[Phi]*p\[Phi]3dot*rdot^2*u^4 - 
     6120*p\[Phi]2dot*p\[Phi]dot*rdot^2*u^4 + (23040*I)*prrdot*p\[Phi]*r2dot*rdot^2*u^4 - 
     55800*r3dot*rdot^2*u^4 + (15360*I)*prrdot*p\[Phi]dot*rdot^3*u^4 + 
     13770*p\[Phi]^2*r2dot^2*rdot*u^5 - 6120*p\[Phi]*p\[Phi]dot*r2dot*rdot^2*u^5 + 
     9180*p\[Phi]^2*r3dot*rdot^2*u^5 - 2040*p\[Phi]*p\[Phi]2dot*rdot^3*u^5 - 2040*p\[Phi]dot^2*rdot^3*u^5 - 
     148800*r2dot*rdot^3*u^5 + (3840*I)*prrdot*p\[Phi]*rdot^4*u^5 + 20400*p\[Phi]^2*r2dot*rdot^3*u^6 - 
     18600*rdot^5*u^6 + 2040*p\[Phi]^2*rdot^5*u^7 + 20*prr4dot*prrdot*\[Nu] - 
     (50*I)*prr5dot*p\[Phi]*u*\[Nu] - (500*I)*prr3dot*p\[Phi]2dot*u*\[Nu] - (250*I)*prrdot*p\[Phi]4dot*u*\[Nu] - 
     (250*I)*prr4dot*p\[Phi]dot*u*\[Nu] + 200*prrdot^2*r3dot*u*\[Nu] + 400*prr3dot*prrdot*rdot*u*\[Nu] + 
     1360*p\[Phi]2dot*p\[Phi]3dot*u^2*\[Nu] + 136*p\[Phi]*p\[Phi]5dot*u^2*\[Nu] + 680*p\[Phi]4dot*p\[Phi]dot*u^2*\[Nu] - 
     (2000*I)*prr3dot*p\[Phi]*r2dot*u^2*\[Nu] - (6000*I)*prrdot*p\[Phi]2dot*r2dot*u^2*\[Nu] - 
     (4000*I)*prrdot*p\[Phi]dot*r3dot*u^2*\[Nu] - (1000*I)*prrdot*p\[Phi]*r4dot*u^2*\[Nu] + 
     334*r5dot*u^2*\[Nu] - (1000*I)*prr4dot*p\[Phi]*rdot*u^2*\[Nu] - (4000*I)*prrdot*p\[Phi]3dot*rdot*u^2*
      \[Nu] - (4000*I)*prr3dot*p\[Phi]dot*rdot*u^2*\[Nu] + 2400*prrdot^2*r2dot*rdot*u^2*\[Nu] + 
     4080*p\[Phi]*p\[Phi]3dot*r2dot*u^3*\[Nu] + 12240*p\[Phi]2dot*p\[Phi]dot*r2dot*u^3*\[Nu] - 
     (9000*I)*prrdot*p\[Phi]*r2dot^2*u^3*\[Nu] + 4080*p\[Phi]*p\[Phi]2dot*r3dot*u^3*\[Nu] + 
     4080*p\[Phi]dot^2*r3dot*u^3*\[Nu] + 26720*r2dot*r3dot*u^3*\[Nu] + 2040*p\[Phi]*p\[Phi]dot*r4dot*u^3*\[Nu] - 
     136*p\[Phi]^2*r5dot*u^3*\[Nu] + 6120*p\[Phi]2dot^2*rdot*u^3*\[Nu] + 2040*p\[Phi]*p\[Phi]4dot*rdot*u^3*\[Nu] + 
     8160*p\[Phi]3dot*p\[Phi]dot*rdot*u^3*\[Nu] - (36000*I)*prrdot*p\[Phi]dot*r2dot*rdot*u^3*\[Nu] - 
     (12000*I)*prrdot*p\[Phi]*r3dot*rdot*u^3*\[Nu] + 13360*r4dot*rdot*u^3*\[Nu] - 
     (6000*I)*prr3dot*p\[Phi]*rdot^2*u^3*\[Nu] - (18000*I)*prrdot*p\[Phi]2dot*rdot^2*u^3*\[Nu] + 
     2400*prrdot^2*rdot^3*u^3*\[Nu] + 12240*p\[Phi]*p\[Phi]dot*r2dot^2*u^4*\[Nu] - 
     9520*p\[Phi]^2*r2dot*r3dot*u^4*\[Nu] + 24480*p\[Phi]*p\[Phi]2dot*r2dot*rdot*u^4*\[Nu] + 
     24480*p\[Phi]dot^2*r2dot*rdot*u^4*\[Nu] + 180360*r2dot^2*rdot*u^4*\[Nu] + 
     16320*p\[Phi]*p\[Phi]dot*r3dot*rdot*u^4*\[Nu] - 4760*p\[Phi]^2*r4dot*rdot*u^4*\[Nu] + 
     8160*p\[Phi]*p\[Phi]3dot*rdot^2*u^4*\[Nu] + 24480*p\[Phi]2dot*p\[Phi]dot*rdot^2*u^4*\[Nu] - 
     (36000*I)*prrdot*p\[Phi]*r2dot*rdot^2*u^4*\[Nu] + 120240*r3dot*rdot^2*u^4*\[Nu] - 
     (24000*I)*prrdot*p\[Phi]dot*rdot^3*u^4*\[Nu] - 55080*p\[Phi]^2*r2dot^2*rdot*u^5*\[Nu] + 
     24480*p\[Phi]*p\[Phi]dot*r2dot*rdot^2*u^5*\[Nu] - 36720*p\[Phi]^2*r3dot*rdot^2*u^5*\[Nu] + 
     8160*p\[Phi]*p\[Phi]2dot*rdot^3*u^5*\[Nu] + 8160*p\[Phi]dot^2*rdot^3*u^5*\[Nu] + 
     320640*r2dot*rdot^3*u^5*\[Nu] - (6000*I)*prrdot*p\[Phi]*rdot^4*u^5*\[Nu] - 
     81600*p\[Phi]^2*r2dot*rdot^3*u^6*\[Nu] + 40080*rdot^5*u^6*\[Nu] - 8160*p\[Phi]^2*rdot^5*u^7*\[Nu] + 
     960*prr4dot*prrdot*\[Nu]^2 - (60*I)*prr5dot*p\[Phi]*u*\[Nu]^2 - (600*I)*prr3dot*p\[Phi]2dot*u*\[Nu]^2 - 
     (300*I)*prrdot*p\[Phi]4dot*u*\[Nu]^2 - (300*I)*prr4dot*p\[Phi]dot*u*\[Nu]^2 + 
     9600*prrdot^2*r3dot*u*\[Nu]^2 + 19200*prr3dot*prrdot*rdot*u*\[Nu]^2 - 
     2320*p\[Phi]2dot*p\[Phi]3dot*u^2*\[Nu]^2 - 232*p\[Phi]*p\[Phi]5dot*u^2*\[Nu]^2 - 1160*p\[Phi]4dot*p\[Phi]dot*u^2*\[Nu]^2 - 
     (2400*I)*prr3dot*p\[Phi]*r2dot*u^2*\[Nu]^2 - (7200*I)*prrdot*p\[Phi]2dot*r2dot*u^2*\[Nu]^2 - 
     (4800*I)*prrdot*p\[Phi]dot*r3dot*u^2*\[Nu]^2 - (1200*I)*prrdot*p\[Phi]*r4dot*u^2*\[Nu]^2 - 
     88*r5dot*u^2*\[Nu]^2 - (1200*I)*prr4dot*p\[Phi]*rdot*u^2*\[Nu]^2 - (4800*I)*prrdot*p\[Phi]3dot*rdot*u^2*
      \[Nu]^2 - (4800*I)*prr3dot*p\[Phi]dot*rdot*u^2*\[Nu]^2 + 115200*prrdot^2*r2dot*rdot*u^2*\[Nu]^2 - 
     6960*p\[Phi]*p\[Phi]3dot*r2dot*u^3*\[Nu]^2 - 20880*p\[Phi]2dot*p\[Phi]dot*r2dot*u^3*\[Nu]^2 - 
     (10800*I)*prrdot*p\[Phi]*r2dot^2*u^3*\[Nu]^2 - 6960*p\[Phi]*p\[Phi]2dot*r3dot*u^3*\[Nu]^2 - 
     6960*p\[Phi]dot^2*r3dot*u^3*\[Nu]^2 - 7040*r2dot*r3dot*u^3*\[Nu]^2 - 
     3480*p\[Phi]*p\[Phi]dot*r4dot*u^3*\[Nu]^2 + 232*p\[Phi]^2*r5dot*u^3*\[Nu]^2 - 
     10440*p\[Phi]2dot^2*rdot*u^3*\[Nu]^2 - 3480*p\[Phi]*p\[Phi]4dot*rdot*u^3*\[Nu]^2 - 
     13920*p\[Phi]3dot*p\[Phi]dot*rdot*u^3*\[Nu]^2 - (43200*I)*prrdot*p\[Phi]dot*r2dot*rdot*u^3*\[Nu]^2 - 
     (14400*I)*prrdot*p\[Phi]*r3dot*rdot*u^3*\[Nu]^2 - 3520*r4dot*rdot*u^3*\[Nu]^2 - 
     (7200*I)*prr3dot*p\[Phi]*rdot^2*u^3*\[Nu]^2 - (21600*I)*prrdot*p\[Phi]2dot*rdot^2*u^3*\[Nu]^2 + 
     115200*prrdot^2*rdot^3*u^3*\[Nu]^2 - 20880*p\[Phi]*p\[Phi]dot*r2dot^2*u^4*\[Nu]^2 + 
     16240*p\[Phi]^2*r2dot*r3dot*u^4*\[Nu]^2 - 41760*p\[Phi]*p\[Phi]2dot*r2dot*rdot*u^4*\[Nu]^2 - 
     41760*p\[Phi]dot^2*r2dot*rdot*u^4*\[Nu]^2 - 47520*r2dot^2*rdot*u^4*\[Nu]^2 - 
     27840*p\[Phi]*p\[Phi]dot*r3dot*rdot*u^4*\[Nu]^2 + 8120*p\[Phi]^2*r4dot*rdot*u^4*\[Nu]^2 - 
     13920*p\[Phi]*p\[Phi]3dot*rdot^2*u^4*\[Nu]^2 - 41760*p\[Phi]2dot*p\[Phi]dot*rdot^2*u^4*\[Nu]^2 - 
     (43200*I)*prrdot*p\[Phi]*r2dot*rdot^2*u^4*\[Nu]^2 - 31680*r3dot*rdot^2*u^4*\[Nu]^2 - 
     (28800*I)*prrdot*p\[Phi]dot*rdot^3*u^4*\[Nu]^2 + 93960*p\[Phi]^2*r2dot^2*rdot*u^5*\[Nu]^2 - 
     41760*p\[Phi]*p\[Phi]dot*r2dot*rdot^2*u^5*\[Nu]^2 + 62640*p\[Phi]^2*r3dot*rdot^2*u^5*\[Nu]^2 - 
     13920*p\[Phi]*p\[Phi]2dot*rdot^3*u^5*\[Nu]^2 - 13920*p\[Phi]dot^2*rdot^3*u^5*\[Nu]^2 - 
     84480*r2dot*rdot^3*u^5*\[Nu]^2 - (7200*I)*prrdot*p\[Phi]*rdot^4*u^5*\[Nu]^2 + 
     139200*p\[Phi]^2*r2dot*rdot^3*u^6*\[Nu]^2 - 10560*rdot^5*u^6*\[Nu]^2 + 13920*p\[Phi]^2*rdot^5*u^7*\[Nu]^2 + 
     2*prr*prr5dot*(-33 + 2*\[Nu] + 96*\[Nu]^2) + 30*prr2dot^2*(-33 + 2*\[Nu] + 96*\[Nu]^2)*
      (5*rdot*u - (3*I)*\[CapitalOmega]) + (3960*I)*prr3dot*prrdot*\[CapitalOmega] + 480*prr4dot*p\[Phi]*u*\[CapitalOmega] + 
     1920*prrdot*p\[Phi]3dot*u*\[CapitalOmega] + 1920*prr3dot*p\[Phi]dot*u*\[CapitalOmega] + (29700*I)*prrdot^2*r2dot*u*\[CapitalOmega] + 
     (1530*I)*p\[Phi]2dot^2*u^2*\[CapitalOmega] + (510*I)*p\[Phi]*p\[Phi]4dot*u^2*\[CapitalOmega] + (2040*I)*p\[Phi]3dot*p\[Phi]dot*u^2*\[CapitalOmega] + 
     23040*prrdot*p\[Phi]dot*r2dot*u^2*\[CapitalOmega] + 7680*prrdot*p\[Phi]*r3dot*u^2*\[CapitalOmega] + (2325*I)*r4dot*u^2*\[CapitalOmega] + 
     7680*prr3dot*p\[Phi]*rdot*u^2*\[CapitalOmega] + 23040*prrdot*p\[Phi]2dot*rdot*u^2*\[CapitalOmega] + 
     (118800*I)*prrdot^2*rdot^2*u^2*\[CapitalOmega] + (9180*I)*p\[Phi]*p\[Phi]2dot*r2dot*u^3*\[CapitalOmega] + 
     (9180*I)*p\[Phi]dot^2*r2dot*u^3*\[CapitalOmega] + (55800*I)*r2dot^2*u^3*\[CapitalOmega] + 
     (6120*I)*p\[Phi]*p\[Phi]dot*r3dot*u^3*\[CapitalOmega] - (510*I)*p\[Phi]^2*r4dot*u^3*\[CapitalOmega] + 
     (6120*I)*p\[Phi]*p\[Phi]3dot*rdot*u^3*\[CapitalOmega] + (18360*I)*p\[Phi]2dot*p\[Phi]dot*rdot*u^3*\[CapitalOmega] + 
     69120*prrdot*p\[Phi]*r2dot*rdot*u^3*\[CapitalOmega] + (74400*I)*r3dot*rdot*u^3*\[CapitalOmega] + 
     69120*prrdot*p\[Phi]dot*rdot^2*u^3*\[CapitalOmega] - (10710*I)*p\[Phi]^2*r2dot^2*u^4*\[CapitalOmega] + 
     (36720*I)*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^4*\[CapitalOmega] - (14280*I)*p\[Phi]^2*r3dot*rdot*u^4*\[CapitalOmega] + 
     (18360*I)*p\[Phi]*p\[Phi]2dot*rdot^2*u^4*\[CapitalOmega] + (18360*I)*p\[Phi]dot^2*rdot^2*u^4*\[CapitalOmega] + 
     (502200*I)*r2dot*rdot^2*u^4*\[CapitalOmega] + 46080*prrdot*p\[Phi]*rdot^3*u^4*\[CapitalOmega] - 
     (82620*I)*p\[Phi]^2*r2dot*rdot^2*u^5*\[CapitalOmega] + (12240*I)*p\[Phi]*p\[Phi]dot*rdot^3*u^5*\[CapitalOmega] + 
     (223200*I)*rdot^4*u^5*\[CapitalOmega] - (30600*I)*p\[Phi]^2*rdot^4*u^6*\[CapitalOmega] - (240*I)*prr3dot*prrdot*\[Nu]*\[CapitalOmega] - 
     750*prr4dot*p\[Phi]*u*\[Nu]*\[CapitalOmega] - 3000*prrdot*p\[Phi]3dot*u*\[Nu]*\[CapitalOmega] - 3000*prr3dot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega] - 
     (1800*I)*prrdot^2*r2dot*u*\[Nu]*\[CapitalOmega] - (6120*I)*p\[Phi]2dot^2*u^2*\[Nu]*\[CapitalOmega] - 
     (2040*I)*p\[Phi]*p\[Phi]4dot*u^2*\[Nu]*\[CapitalOmega] - (8160*I)*p\[Phi]3dot*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega] - 
     36000*prrdot*p\[Phi]dot*r2dot*u^2*\[Nu]*\[CapitalOmega] - 12000*prrdot*p\[Phi]*r3dot*u^2*\[Nu]*\[CapitalOmega] - 
     (5010*I)*r4dot*u^2*\[Nu]*\[CapitalOmega] - 12000*prr3dot*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega] - 
     36000*prrdot*p\[Phi]2dot*rdot*u^2*\[Nu]*\[CapitalOmega] - (7200*I)*prrdot^2*rdot^2*u^2*\[Nu]*\[CapitalOmega] - 
     (36720*I)*p\[Phi]*p\[Phi]2dot*r2dot*u^3*\[Nu]*\[CapitalOmega] - (36720*I)*p\[Phi]dot^2*r2dot*u^3*\[Nu]*\[CapitalOmega] - 
     (120240*I)*r2dot^2*u^3*\[Nu]*\[CapitalOmega] - (24480*I)*p\[Phi]*p\[Phi]dot*r3dot*u^3*\[Nu]*\[CapitalOmega] + 
     (2040*I)*p\[Phi]^2*r4dot*u^3*\[Nu]*\[CapitalOmega] - (24480*I)*p\[Phi]*p\[Phi]3dot*rdot*u^3*\[Nu]*\[CapitalOmega] - 
     (73440*I)*p\[Phi]2dot*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega] - 108000*prrdot*p\[Phi]*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega] - 
     (160320*I)*r3dot*rdot*u^3*\[Nu]*\[CapitalOmega] - 108000*prrdot*p\[Phi]dot*rdot^2*u^3*\[Nu]*\[CapitalOmega] + 
     (42840*I)*p\[Phi]^2*r2dot^2*u^4*\[Nu]*\[CapitalOmega] - (146880*I)*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^4*\[Nu]*\[CapitalOmega] + 
     (57120*I)*p\[Phi]^2*r3dot*rdot*u^4*\[Nu]*\[CapitalOmega] - (73440*I)*p\[Phi]*p\[Phi]2dot*rdot^2*u^4*\[Nu]*\[CapitalOmega] - 
     (73440*I)*p\[Phi]dot^2*rdot^2*u^4*\[Nu]*\[CapitalOmega] - (1082160*I)*r2dot*rdot^2*u^4*\[Nu]*\[CapitalOmega] - 
     72000*prrdot*p\[Phi]*rdot^3*u^4*\[Nu]*\[CapitalOmega] + (330480*I)*p\[Phi]^2*r2dot*rdot^2*u^5*\[Nu]*\[CapitalOmega] - 
     (48960*I)*p\[Phi]*p\[Phi]dot*rdot^3*u^5*\[Nu]*\[CapitalOmega] - (480960*I)*rdot^4*u^5*\[Nu]*\[CapitalOmega] + 
     (122400*I)*p\[Phi]^2*rdot^4*u^6*\[Nu]*\[CapitalOmega] - (11520*I)*prr3dot*prrdot*\[Nu]^2*\[CapitalOmega] - 
     900*prr4dot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega] - 3600*prrdot*p\[Phi]3dot*u*\[Nu]^2*\[CapitalOmega] - 
     3600*prr3dot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega] - (86400*I)*prrdot^2*r2dot*u*\[Nu]^2*\[CapitalOmega] + 
     (10440*I)*p\[Phi]2dot^2*u^2*\[Nu]^2*\[CapitalOmega] + (3480*I)*p\[Phi]*p\[Phi]4dot*u^2*\[Nu]^2*\[CapitalOmega] + 
     (13920*I)*p\[Phi]3dot*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega] - 43200*prrdot*p\[Phi]dot*r2dot*u^2*\[Nu]^2*\[CapitalOmega] - 
     14400*prrdot*p\[Phi]*r3dot*u^2*\[Nu]^2*\[CapitalOmega] + (1320*I)*r4dot*u^2*\[Nu]^2*\[CapitalOmega] - 
     14400*prr3dot*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega] - 43200*prrdot*p\[Phi]2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] - 
     (345600*I)*prrdot^2*rdot^2*u^2*\[Nu]^2*\[CapitalOmega] + (62640*I)*p\[Phi]*p\[Phi]2dot*r2dot*u^3*\[Nu]^2*\[CapitalOmega] + 
     (62640*I)*p\[Phi]dot^2*r2dot*u^3*\[Nu]^2*\[CapitalOmega] + (31680*I)*r2dot^2*u^3*\[Nu]^2*\[CapitalOmega] + 
     (41760*I)*p\[Phi]*p\[Phi]dot*r3dot*u^3*\[Nu]^2*\[CapitalOmega] - (3480*I)*p\[Phi]^2*r4dot*u^3*\[Nu]^2*\[CapitalOmega] + 
     (41760*I)*p\[Phi]*p\[Phi]3dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] + (125280*I)*p\[Phi]2dot*p\[Phi]dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] - 
     129600*prrdot*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] + (42240*I)*r3dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] - 
     129600*prrdot*p\[Phi]dot*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] - (73080*I)*p\[Phi]^2*r2dot^2*u^4*\[Nu]^2*\[CapitalOmega] + 
     (250560*I)*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^4*\[Nu]^2*\[CapitalOmega] - (97440*I)*p\[Phi]^2*r3dot*rdot*u^4*\[Nu]^2*\[CapitalOmega] + 
     (125280*I)*p\[Phi]*p\[Phi]2dot*rdot^2*u^4*\[Nu]^2*\[CapitalOmega] + (125280*I)*p\[Phi]dot^2*rdot^2*u^4*\[Nu]^2*\[CapitalOmega] + 
     (285120*I)*r2dot*rdot^2*u^4*\[Nu]^2*\[CapitalOmega] - 86400*prrdot*p\[Phi]*rdot^3*u^4*\[Nu]^2*\[CapitalOmega] - 
     (563760*I)*p\[Phi]^2*r2dot*rdot^2*u^5*\[Nu]^2*\[CapitalOmega] + (83520*I)*p\[Phi]*p\[Phi]dot*rdot^3*u^5*\[Nu]^2*\[CapitalOmega] + 
     (126720*I)*rdot^4*u^5*\[Nu]^2*\[CapitalOmega] - (208800*I)*p\[Phi]^2*rdot^4*u^6*\[Nu]^2*\[CapitalOmega] - 
     (2880*I)*prr3dot*p\[Phi]*u*\[CapitalOmega]^2 - (8640*I)*prrdot*p\[Phi]2dot*u*\[CapitalOmega]^2 + 
     89100*prrdot^2*rdot*u*\[CapitalOmega]^2 + 3060*p\[Phi]*p\[Phi]3dot*u^2*\[CapitalOmega]^2 + 9180*p\[Phi]2dot*p\[Phi]dot*u^2*\[CapitalOmega]^2 - 
     (34560*I)*prrdot*p\[Phi]*r2dot*u^2*\[CapitalOmega]^2 + 13950*r3dot*u^2*\[CapitalOmega]^2 - 
     (69120*I)*prrdot*p\[Phi]dot*rdot*u^2*\[CapitalOmega]^2 + 27540*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[CapitalOmega]^2 - 
     3060*p\[Phi]^2*r3dot*u^3*\[CapitalOmega]^2 + 27540*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[CapitalOmega]^2 + 
     27540*p\[Phi]dot^2*rdot*u^3*\[CapitalOmega]^2 + 334800*r2dot*rdot*u^3*\[CapitalOmega]^2 - 
     (103680*I)*prrdot*p\[Phi]*rdot^2*u^3*\[CapitalOmega]^2 - 64260*p\[Phi]^2*r2dot*rdot*u^4*\[CapitalOmega]^2 + 
     55080*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[CapitalOmega]^2 + 502200*rdot^3*u^4*\[CapitalOmega]^2 - 82620*p\[Phi]^2*rdot^3*u^5*\[CapitalOmega]^2 + 
     (4500*I)*prr3dot*p\[Phi]*u*\[Nu]*\[CapitalOmega]^2 + (13500*I)*prrdot*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]^2 - 
     5400*prrdot^2*rdot*u*\[Nu]*\[CapitalOmega]^2 - 12240*p\[Phi]*p\[Phi]3dot*u^2*\[Nu]*\[CapitalOmega]^2 - 
     36720*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]^2 + (54000*I)*prrdot*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]^2 - 
     30060*r3dot*u^2*\[Nu]*\[CapitalOmega]^2 + (108000*I)*prrdot*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]^2 - 
     110160*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu]*\[CapitalOmega]^2 + 12240*p\[Phi]^2*r3dot*u^3*\[Nu]*\[CapitalOmega]^2 - 
     110160*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu]*\[CapitalOmega]^2 - 110160*p\[Phi]dot^2*rdot*u^3*\[Nu]*\[CapitalOmega]^2 - 
     721440*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega]^2 + (162000*I)*prrdot*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]^2 + 
     257040*p\[Phi]^2*r2dot*rdot*u^4*\[Nu]*\[CapitalOmega]^2 - 220320*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[Nu]*\[CapitalOmega]^2 - 
     1082160*rdot^3*u^4*\[Nu]*\[CapitalOmega]^2 + 330480*p\[Phi]^2*rdot^3*u^5*\[Nu]*\[CapitalOmega]^2 + 
     (5400*I)*prr3dot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^2 + (16200*I)*prrdot*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]^2 - 
     259200*prrdot^2*rdot*u*\[Nu]^2*\[CapitalOmega]^2 + 20880*p\[Phi]*p\[Phi]3dot*u^2*\[Nu]^2*\[CapitalOmega]^2 + 
     62640*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]^2 + (64800*I)*prrdot*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^2 + 
     7920*r3dot*u^2*\[Nu]^2*\[CapitalOmega]^2 + (129600*I)*prrdot*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2 + 
     187920*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu]^2*\[CapitalOmega]^2 - 20880*p\[Phi]^2*r3dot*u^3*\[Nu]^2*\[CapitalOmega]^2 + 
     187920*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2 + 187920*p\[Phi]dot^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2 + 
     190080*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2 + (194400*I)*prrdot*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^2 - 
     438480*p\[Phi]^2*r2dot*rdot*u^4*\[Nu]^2*\[CapitalOmega]^2 + 375840*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]^2 + 
     285120*rdot^3*u^4*\[Nu]^2*\[CapitalOmega]^2 - 563760*p\[Phi]^2*rdot^3*u^5*\[Nu]^2*\[CapitalOmega]^2 - 
     (17820*I)*prrdot^2*\[CapitalOmega]^3 - 17280*prrdot*p\[Phi]dot*u*\[CapitalOmega]^3 - (9180*I)*p\[Phi]*p\[Phi]2dot*u^2*\[CapitalOmega]^3 - 
     (9180*I)*p\[Phi]dot^2*u^2*\[CapitalOmega]^3 - (41850*I)*r2dot*u^2*\[CapitalOmega]^3 - 69120*prrdot*p\[Phi]*rdot*u^2*\[CapitalOmega]^3 + 
     (9180*I)*p\[Phi]^2*r2dot*u^3*\[CapitalOmega]^3 - (55080*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[CapitalOmega]^3 - 
     (334800*I)*rdot^2*u^3*\[CapitalOmega]^3 + (64260*I)*p\[Phi]^2*rdot^2*u^4*\[CapitalOmega]^3 + (1080*I)*prrdot^2*\[Nu]*\[CapitalOmega]^3 + 
     27000*prrdot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^3 + (36720*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]*\[CapitalOmega]^3 + 
     (36720*I)*p\[Phi]dot^2*u^2*\[Nu]*\[CapitalOmega]^3 + (90180*I)*r2dot*u^2*\[Nu]*\[CapitalOmega]^3 + 
     108000*prrdot*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^3 - (36720*I)*p\[Phi]^2*r2dot*u^3*\[Nu]*\[CapitalOmega]^3 + 
     (220320*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega]^3 + (721440*I)*rdot^2*u^3*\[Nu]*\[CapitalOmega]^3 - 
     (257040*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]*\[CapitalOmega]^3 + (51840*I)*prrdot^2*\[Nu]^2*\[CapitalOmega]^3 + 
     32400*prrdot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^3 - (62640*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]^2*\[CapitalOmega]^3 - 
     (62640*I)*p\[Phi]dot^2*u^2*\[Nu]^2*\[CapitalOmega]^3 - (23760*I)*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^3 + 
     129600*prrdot*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]^3 + (62640*I)*p\[Phi]^2*r2dot*u^3*\[Nu]^2*\[CapitalOmega]^3 - 
     (375840*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]^3 - (190080*I)*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^3 + 
     (438480*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]^3 + (12960*I)*prrdot*p\[Phi]*u*\[CapitalOmega]^4 - 
     13770*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]^4 - 62775*rdot*u^2*\[CapitalOmega]^4 + 13770*p\[Phi]^2*rdot*u^3*\[CapitalOmega]^4 - 
     (20250*I)*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]^4 + 55080*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]^4 + 135270*rdot*u^2*\[Nu]*\[CapitalOmega]^4 - 
     55080*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]^4 - (24300*I)*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^4 - 
     93960*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]^4 - 35640*rdot*u^2*\[Nu]^2*\[CapitalOmega]^4 + 
     93960*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]^4 + (1980*I)*prrdot^2*\[CapitalOmega]2dot + 1920*prrdot*p\[Phi]dot*u*\[CapitalOmega]2dot + 
     (1020*I)*p\[Phi]*p\[Phi]2dot*u^2*\[CapitalOmega]2dot + (1020*I)*p\[Phi]dot^2*u^2*\[CapitalOmega]2dot + 
     (4650*I)*r2dot*u^2*\[CapitalOmega]2dot + 7680*prrdot*p\[Phi]*rdot*u^2*\[CapitalOmega]2dot - 
     (1020*I)*p\[Phi]^2*r2dot*u^3*\[CapitalOmega]2dot + (6120*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[CapitalOmega]2dot + 
     (37200*I)*rdot^2*u^3*\[CapitalOmega]2dot - (7140*I)*p\[Phi]^2*rdot^2*u^4*\[CapitalOmega]2dot - 
     (120*I)*prrdot^2*\[Nu]*\[CapitalOmega]2dot - 3000*prrdot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]2dot - 
     (4080*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]*\[CapitalOmega]2dot - (4080*I)*p\[Phi]dot^2*u^2*\[Nu]*\[CapitalOmega]2dot - 
     (10020*I)*r2dot*u^2*\[Nu]*\[CapitalOmega]2dot - 12000*prrdot*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]2dot + 
     (4080*I)*p\[Phi]^2*r2dot*u^3*\[Nu]*\[CapitalOmega]2dot - (24480*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega]2dot - 
     (80160*I)*rdot^2*u^3*\[Nu]*\[CapitalOmega]2dot + (28560*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]*\[CapitalOmega]2dot - 
     (5760*I)*prrdot^2*\[Nu]^2*\[CapitalOmega]2dot - 3600*prrdot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]2dot + 
     (6960*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]^2*\[CapitalOmega]2dot + (6960*I)*p\[Phi]dot^2*u^2*\[Nu]^2*\[CapitalOmega]2dot + 
     (2640*I)*r2dot*u^2*\[Nu]^2*\[CapitalOmega]2dot - 14400*prrdot*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]2dot - 
     (6960*I)*p\[Phi]^2*r2dot*u^3*\[Nu]^2*\[CapitalOmega]2dot + (41760*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]2dot + 
     (21120*I)*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]2dot - (48720*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]2dot - 
     (5760*I)*prrdot*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]2dot + 6120*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]*\[CapitalOmega]2dot + 
     27900*rdot*u^2*\[CapitalOmega]*\[CapitalOmega]2dot - 6120*p\[Phi]^2*rdot*u^3*\[CapitalOmega]*\[CapitalOmega]2dot + 
     (9000*I)*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - 24480*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - 
     60120*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot + 24480*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot + 
     (10800*I)*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot + 41760*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot + 
     15840*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot - 41760*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot + 
     480*prrdot*p\[Phi]*u*\[CapitalOmega]3dot + (510*I)*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]3dot + (2325*I)*rdot*u^2*\[CapitalOmega]3dot - 
     (510*I)*p\[Phi]^2*rdot*u^3*\[CapitalOmega]3dot - 750*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]3dot - 
     (2040*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]3dot - (5010*I)*rdot*u^2*\[Nu]*\[CapitalOmega]3dot + 
     (2040*I)*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]3dot - 900*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]3dot + 
     (3480*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]3dot + (1320*I)*rdot*u^2*\[Nu]^2*\[CapitalOmega]3dot - 
     (3480*I)*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]3dot + 960*prr3dot*p\[Phi]*u*\[CapitalOmega]dot + 
     2880*prrdot*p\[Phi]2dot*u*\[CapitalOmega]dot + (29700*I)*prrdot^2*rdot*u*\[CapitalOmega]dot + 
     (1020*I)*p\[Phi]*p\[Phi]3dot*u^2*\[CapitalOmega]dot + (3060*I)*p\[Phi]2dot*p\[Phi]dot*u^2*\[CapitalOmega]dot + 
     11520*prrdot*p\[Phi]*r2dot*u^2*\[CapitalOmega]dot + (4650*I)*r3dot*u^2*\[CapitalOmega]dot + 
     23040*prrdot*p\[Phi]dot*rdot*u^2*\[CapitalOmega]dot + (9180*I)*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[CapitalOmega]dot - 
     (1020*I)*p\[Phi]^2*r3dot*u^3*\[CapitalOmega]dot + (9180*I)*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[CapitalOmega]dot + 
     (9180*I)*p\[Phi]dot^2*rdot*u^3*\[CapitalOmega]dot + (111600*I)*r2dot*rdot*u^3*\[CapitalOmega]dot + 
     34560*prrdot*p\[Phi]*rdot^2*u^3*\[CapitalOmega]dot - (21420*I)*p\[Phi]^2*r2dot*rdot*u^4*\[CapitalOmega]dot + 
     (18360*I)*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[CapitalOmega]dot + (167400*I)*rdot^3*u^4*\[CapitalOmega]dot - 
     (27540*I)*p\[Phi]^2*rdot^3*u^5*\[CapitalOmega]dot - 1500*prr3dot*p\[Phi]*u*\[Nu]*\[CapitalOmega]dot - 
     4500*prrdot*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]dot - (1800*I)*prrdot^2*rdot*u*\[Nu]*\[CapitalOmega]dot - 
     (4080*I)*p\[Phi]*p\[Phi]3dot*u^2*\[Nu]*\[CapitalOmega]dot - (12240*I)*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]dot - 
     18000*prrdot*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]dot - (10020*I)*r3dot*u^2*\[Nu]*\[CapitalOmega]dot - 
     36000*prrdot*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]dot - (36720*I)*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu]*\[CapitalOmega]dot + 
     (4080*I)*p\[Phi]^2*r3dot*u^3*\[Nu]*\[CapitalOmega]dot - (36720*I)*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu]*\[CapitalOmega]dot - 
     (36720*I)*p\[Phi]dot^2*rdot*u^3*\[Nu]*\[CapitalOmega]dot - (240480*I)*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega]dot - 
     54000*prrdot*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]dot + (85680*I)*p\[Phi]^2*r2dot*rdot*u^4*\[Nu]*\[CapitalOmega]dot - 
     (73440*I)*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[Nu]*\[CapitalOmega]dot - (360720*I)*rdot^3*u^4*\[Nu]*\[CapitalOmega]dot + 
     (110160*I)*p\[Phi]^2*rdot^3*u^5*\[Nu]*\[CapitalOmega]dot - 1800*prr3dot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]dot - 
     5400*prrdot*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]dot - (86400*I)*prrdot^2*rdot*u*\[Nu]^2*\[CapitalOmega]dot + 
     (6960*I)*p\[Phi]*p\[Phi]3dot*u^2*\[Nu]^2*\[CapitalOmega]dot + (20880*I)*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]dot - 
     21600*prrdot*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]dot + (2640*I)*r3dot*u^2*\[Nu]^2*\[CapitalOmega]dot - 
     43200*prrdot*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot + (62640*I)*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu]^2*\[CapitalOmega]dot - 
     (6960*I)*p\[Phi]^2*r3dot*u^3*\[Nu]^2*\[CapitalOmega]dot + (62640*I)*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot + 
     (62640*I)*p\[Phi]dot^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot + (63360*I)*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot - 
     64800*prrdot*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]dot - (146160*I)*p\[Phi]^2*r2dot*rdot*u^4*\[Nu]^2*\[CapitalOmega]dot + 
     (125280*I)*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]dot + (95040*I)*rdot^3*u^4*\[Nu]^2*\[CapitalOmega]dot - 
     (187920*I)*p\[Phi]^2*rdot^3*u^5*\[Nu]^2*\[CapitalOmega]dot + 17820*prrdot^2*\[CapitalOmega]*\[CapitalOmega]dot - 
     (17280*I)*prrdot*p\[Phi]dot*u*\[CapitalOmega]*\[CapitalOmega]dot + 9180*p\[Phi]*p\[Phi]2dot*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     9180*p\[Phi]dot^2*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 41850*r2dot*u^2*\[CapitalOmega]*\[CapitalOmega]dot - (69120*I)*prrdot*p\[Phi]*rdot*u^2*\[CapitalOmega]*
      \[CapitalOmega]dot - 9180*p\[Phi]^2*r2dot*u^3*\[CapitalOmega]*\[CapitalOmega]dot + 55080*p\[Phi]*p\[Phi]dot*rdot*u^3*\[CapitalOmega]*\[CapitalOmega]dot + 
     334800*rdot^2*u^3*\[CapitalOmega]*\[CapitalOmega]dot - 64260*p\[Phi]^2*rdot^2*u^4*\[CapitalOmega]*\[CapitalOmega]dot - 1080*prrdot^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
     (27000*I)*prrdot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 36720*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
     36720*p\[Phi]dot^2*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 90180*r2dot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
     (108000*I)*prrdot*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 36720*p\[Phi]^2*r2dot*u^3*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
     220320*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 721440*rdot^2*u^3*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
     257040*p\[Phi]^2*rdot^2*u^4*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 51840*prrdot^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     (32400*I)*prrdot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 62640*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     62640*p\[Phi]dot^2*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 23760*r2dot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     (129600*I)*prrdot*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 62640*p\[Phi]^2*r2dot*u^3*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     375840*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 190080*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 
     438480*p\[Phi]^2*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 25920*prrdot*p\[Phi]*u*\[CapitalOmega]^2*\[CapitalOmega]dot - 
     (27540*I)*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]^2*\[CapitalOmega]dot - (125550*I)*rdot*u^2*\[CapitalOmega]^2*\[CapitalOmega]dot + 
     (27540*I)*p\[Phi]^2*rdot*u^3*\[CapitalOmega]^2*\[CapitalOmega]dot + 40500*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot + 
     (110160*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot + (270540*I)*rdot*u^2*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot - 
     (110160*I)*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot + 48600*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot - 
     (187920*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot - (71280*I)*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot + 
     (187920*I)*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot - (4320*I)*prrdot*p\[Phi]*u*\[CapitalOmega]dot^2 + 
     4590*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]dot^2 + 20925*rdot*u^2*\[CapitalOmega]dot^2 - 4590*p\[Phi]^2*rdot*u^3*\[CapitalOmega]dot^2 + 
     (6750*I)*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]dot^2 - 18360*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]dot^2 - 
     45090*rdot*u^2*\[Nu]*\[CapitalOmega]dot^2 + 18360*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]dot^2 + 
     (8100*I)*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]dot^2 + 31320*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]dot^2 + 
     11880*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot^2 - 31320*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot^2 - 
     (2*I)*prr*((-825*I)*prrdot*r4dot*u - (825*I)*prr4dot*rdot*u - 640*p\[Phi]3dot*r2dot*u^2 - 
       (9900*I)*prrdot*r2dot^2*u^2 - 640*p\[Phi]2dot*r3dot*u^2 - 320*p\[Phi]dot*r4dot*u^2 - 
       64*p\[Phi]*r5dot*u^2 - 320*p\[Phi]4dot*rdot*u^2 - (13200*I)*prrdot*r3dot*rdot*u^2 - 
       2880*p\[Phi]dot*r2dot^2*u^3 - 1920*p\[Phi]*r2dot*r3dot*u^3 - 5760*p\[Phi]2dot*r2dot*rdot*u^3 - 
       3840*p\[Phi]dot*r3dot*rdot*u^3 - 960*p\[Phi]*r4dot*rdot*u^3 - 1920*p\[Phi]3dot*rdot^2*u^3 - 
       (59400*I)*prrdot*r2dot*rdot^2*u^3 - 5760*p\[Phi]*r2dot^2*rdot*u^4 - 
       11520*p\[Phi]dot*r2dot*rdot^2*u^4 - 3840*p\[Phi]*r3dot*rdot^2*u^4 - 3840*p\[Phi]2dot*rdot^3*u^4 - 
       (19800*I)*prrdot*rdot^4*u^4 - 3840*p\[Phi]*r2dot*rdot^3*u^5 - 1920*p\[Phi]dot*rdot^4*u^5 + 
       (50*I)*prrdot*r4dot*u*\[Nu] + (50*I)*prr4dot*rdot*u*\[Nu] + 1000*p\[Phi]3dot*r2dot*u^2*\[Nu] + 
       (600*I)*prrdot*r2dot^2*u^2*\[Nu] + 1000*p\[Phi]2dot*r3dot*u^2*\[Nu] + 500*p\[Phi]dot*r4dot*u^2*\[Nu] + 
       100*p\[Phi]*r5dot*u^2*\[Nu] + 500*p\[Phi]4dot*rdot*u^2*\[Nu] + (800*I)*prrdot*r3dot*rdot*u^2*\[Nu] + 
       4500*p\[Phi]dot*r2dot^2*u^3*\[Nu] + 3000*p\[Phi]*r2dot*r3dot*u^3*\[Nu] + 9000*p\[Phi]2dot*r2dot*rdot*u^3*
        \[Nu] + 6000*p\[Phi]dot*r3dot*rdot*u^3*\[Nu] + 1500*p\[Phi]*r4dot*rdot*u^3*\[Nu] + 
       3000*p\[Phi]3dot*rdot^2*u^3*\[Nu] + (3600*I)*prrdot*r2dot*rdot^2*u^3*\[Nu] + 
       9000*p\[Phi]*r2dot^2*rdot*u^4*\[Nu] + 18000*p\[Phi]dot*r2dot*rdot^2*u^4*\[Nu] + 
       6000*p\[Phi]*r3dot*rdot^2*u^4*\[Nu] + 6000*p\[Phi]2dot*rdot^3*u^4*\[Nu] + 
       (1200*I)*prrdot*rdot^4*u^4*\[Nu] + 6000*p\[Phi]*r2dot*rdot^3*u^5*\[Nu] + 
       3000*p\[Phi]dot*rdot^4*u^5*\[Nu] + (2400*I)*prrdot*r4dot*u*\[Nu]^2 + (2400*I)*prr4dot*rdot*u*
        \[Nu]^2 + 1200*p\[Phi]3dot*r2dot*u^2*\[Nu]^2 + (28800*I)*prrdot*r2dot^2*u^2*\[Nu]^2 + 
       1200*p\[Phi]2dot*r3dot*u^2*\[Nu]^2 + 600*p\[Phi]dot*r4dot*u^2*\[Nu]^2 + 120*p\[Phi]*r5dot*u^2*\[Nu]^2 + 
       600*p\[Phi]4dot*rdot*u^2*\[Nu]^2 + (38400*I)*prrdot*r3dot*rdot*u^2*\[Nu]^2 + 
       5400*p\[Phi]dot*r2dot^2*u^3*\[Nu]^2 + 3600*p\[Phi]*r2dot*r3dot*u^3*\[Nu]^2 + 
       10800*p\[Phi]2dot*r2dot*rdot*u^3*\[Nu]^2 + 7200*p\[Phi]dot*r3dot*rdot*u^3*\[Nu]^2 + 
       1800*p\[Phi]*r4dot*rdot*u^3*\[Nu]^2 + 3600*p\[Phi]3dot*rdot^2*u^3*\[Nu]^2 + 
       (172800*I)*prrdot*r2dot*rdot^2*u^3*\[Nu]^2 + 10800*p\[Phi]*r2dot^2*rdot*u^4*\[Nu]^2 + 
       21600*p\[Phi]dot*r2dot*rdot^2*u^4*\[Nu]^2 + 7200*p\[Phi]*r3dot*rdot^2*u^4*\[Nu]^2 + 
       7200*p\[Phi]2dot*rdot^3*u^4*\[Nu]^2 + (57600*I)*prrdot*rdot^4*u^4*\[Nu]^2 + 
       7200*p\[Phi]*r2dot*rdot^3*u^5*\[Nu]^2 + 3600*p\[Phi]dot*rdot^4*u^5*\[Nu]^2 + 
       p\[Phi]5dot*u*(-16 + 25*\[Nu] + 30*\[Nu]^2) - 495*prr4dot*\[CapitalOmega] + (240*I)*p\[Phi]4dot*u*\[CapitalOmega] - 
       9900*prrdot*r3dot*u*\[CapitalOmega] + (5760*I)*p\[Phi]2dot*r2dot*u^2*\[CapitalOmega] + (3840*I)*p\[Phi]dot*r3dot*u^2*\[CapitalOmega] + 
       (960*I)*p\[Phi]*r4dot*u^2*\[CapitalOmega] + (3840*I)*p\[Phi]3dot*rdot*u^2*\[CapitalOmega] - 118800*prrdot*r2dot*rdot*u^2*
        \[CapitalOmega] + (8640*I)*p\[Phi]*r2dot^2*u^3*\[CapitalOmega] + (34560*I)*p\[Phi]dot*r2dot*rdot*u^3*\[CapitalOmega] + 
       (11520*I)*p\[Phi]*r3dot*rdot*u^3*\[CapitalOmega] + (17280*I)*p\[Phi]2dot*rdot^2*u^3*\[CapitalOmega] - 
       118800*prrdot*rdot^3*u^3*\[CapitalOmega] + (34560*I)*p\[Phi]*r2dot*rdot^2*u^4*\[CapitalOmega] + 
       (23040*I)*p\[Phi]dot*rdot^3*u^4*\[CapitalOmega] + (5760*I)*p\[Phi]*rdot^4*u^5*\[CapitalOmega] + 30*prr4dot*\[Nu]*\[CapitalOmega] - 
       (375*I)*p\[Phi]4dot*u*\[Nu]*\[CapitalOmega] + 600*prrdot*r3dot*u*\[Nu]*\[CapitalOmega] - (9000*I)*p\[Phi]2dot*r2dot*u^2*\[Nu]*\[CapitalOmega] - 
       (6000*I)*p\[Phi]dot*r3dot*u^2*\[Nu]*\[CapitalOmega] - (1500*I)*p\[Phi]*r4dot*u^2*\[Nu]*\[CapitalOmega] - 
       (6000*I)*p\[Phi]3dot*rdot*u^2*\[Nu]*\[CapitalOmega] + 7200*prrdot*r2dot*rdot*u^2*\[Nu]*\[CapitalOmega] - 
       (13500*I)*p\[Phi]*r2dot^2*u^3*\[Nu]*\[CapitalOmega] - (54000*I)*p\[Phi]dot*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega] - 
       (18000*I)*p\[Phi]*r3dot*rdot*u^3*\[Nu]*\[CapitalOmega] - (27000*I)*p\[Phi]2dot*rdot^2*u^3*\[Nu]*\[CapitalOmega] + 
       7200*prrdot*rdot^3*u^3*\[Nu]*\[CapitalOmega] - (54000*I)*p\[Phi]*r2dot*rdot^2*u^4*\[Nu]*\[CapitalOmega] - 
       (36000*I)*p\[Phi]dot*rdot^3*u^4*\[Nu]*\[CapitalOmega] - (9000*I)*p\[Phi]*rdot^4*u^5*\[Nu]*\[CapitalOmega] + 
       1440*prr4dot*\[Nu]^2*\[CapitalOmega] - (450*I)*p\[Phi]4dot*u*\[Nu]^2*\[CapitalOmega] + 28800*prrdot*r3dot*u*\[Nu]^2*\[CapitalOmega] - 
       (10800*I)*p\[Phi]2dot*r2dot*u^2*\[Nu]^2*\[CapitalOmega] - (7200*I)*p\[Phi]dot*r3dot*u^2*\[Nu]^2*\[CapitalOmega] - 
       (1800*I)*p\[Phi]*r4dot*u^2*\[Nu]^2*\[CapitalOmega] - (7200*I)*p\[Phi]3dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] + 
       345600*prrdot*r2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] - (16200*I)*p\[Phi]*r2dot^2*u^3*\[Nu]^2*\[CapitalOmega] - 
       (64800*I)*p\[Phi]dot*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] - (21600*I)*p\[Phi]*r3dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] - 
       (32400*I)*p\[Phi]2dot*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] + 345600*prrdot*rdot^3*u^3*\[Nu]^2*\[CapitalOmega] - 
       (64800*I)*p\[Phi]*r2dot*rdot^2*u^4*\[Nu]^2*\[CapitalOmega] - (43200*I)*p\[Phi]dot*rdot^3*u^4*\[Nu]^2*\[CapitalOmega] - 
       (10800*I)*p\[Phi]*rdot^4*u^5*\[Nu]^2*\[CapitalOmega] + 1440*p\[Phi]3dot*u*\[CapitalOmega]^2 + (44550*I)*prrdot*r2dot*u*\[CapitalOmega]^2 + 
       17280*p\[Phi]dot*r2dot*u^2*\[CapitalOmega]^2 + 5760*p\[Phi]*r3dot*u^2*\[CapitalOmega]^2 + 17280*p\[Phi]2dot*rdot*u^2*\[CapitalOmega]^2 + 
       (178200*I)*prrdot*rdot^2*u^2*\[CapitalOmega]^2 + 51840*p\[Phi]*r2dot*rdot*u^3*\[CapitalOmega]^2 + 
       51840*p\[Phi]dot*rdot^2*u^3*\[CapitalOmega]^2 + 34560*p\[Phi]*rdot^3*u^4*\[CapitalOmega]^2 - 2250*p\[Phi]3dot*u*\[Nu]*\[CapitalOmega]^2 - 
       (2700*I)*prrdot*r2dot*u*\[Nu]*\[CapitalOmega]^2 - 27000*p\[Phi]dot*r2dot*u^2*\[Nu]*\[CapitalOmega]^2 - 
       9000*p\[Phi]*r3dot*u^2*\[Nu]*\[CapitalOmega]^2 - 27000*p\[Phi]2dot*rdot*u^2*\[Nu]*\[CapitalOmega]^2 - 
       (10800*I)*prrdot*rdot^2*u^2*\[Nu]*\[CapitalOmega]^2 - 81000*p\[Phi]*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega]^2 - 
       81000*p\[Phi]dot*rdot^2*u^3*\[Nu]*\[CapitalOmega]^2 - 54000*p\[Phi]*rdot^3*u^4*\[Nu]*\[CapitalOmega]^2 - 
       2700*p\[Phi]3dot*u*\[Nu]^2*\[CapitalOmega]^2 - (129600*I)*prrdot*r2dot*u*\[Nu]^2*\[CapitalOmega]^2 - 
       32400*p\[Phi]dot*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 10800*p\[Phi]*r3dot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 
       32400*p\[Phi]2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2 - (518400*I)*prrdot*rdot^2*u^2*\[Nu]^2*\[CapitalOmega]^2 - 
       97200*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2 - 97200*p\[Phi]dot*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^2 - 
       64800*p\[Phi]*rdot^3*u^4*\[Nu]^2*\[CapitalOmega]^2 - (4320*I)*p\[Phi]2dot*u*\[CapitalOmega]^3 + 89100*prrdot*rdot*u*\[CapitalOmega]^3 - 
       (17280*I)*p\[Phi]*r2dot*u^2*\[CapitalOmega]^3 - (34560*I)*p\[Phi]dot*rdot*u^2*\[CapitalOmega]^3 - 
       (51840*I)*p\[Phi]*rdot^2*u^3*\[CapitalOmega]^3 + (6750*I)*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]^3 - 
       5400*prrdot*rdot*u*\[Nu]*\[CapitalOmega]^3 + (27000*I)*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]^3 + 
       (54000*I)*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]^3 + (81000*I)*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]^3 + 
       (8100*I)*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]^3 - 259200*prrdot*rdot*u*\[Nu]^2*\[CapitalOmega]^3 + 
       (32400*I)*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^3 + (64800*I)*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]^3 + 
       (97200*I)*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^3 - (13365*I)*prrdot*\[CapitalOmega]^4 - 6480*p\[Phi]dot*u*\[CapitalOmega]^4 - 
       25920*p\[Phi]*rdot*u^2*\[CapitalOmega]^4 + (810*I)*prrdot*\[Nu]*\[CapitalOmega]^4 + 10125*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^4 + 
       40500*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^4 + (38880*I)*prrdot*\[Nu]^2*\[CapitalOmega]^4 + 12150*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^4 + 
       48600*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]^4 + (3888*I)*p\[Phi]*u*\[CapitalOmega]^5 - (6075*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]^5 - 
       (7290*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^5 + (480*I)*p\[Phi]2dot*u*\[CapitalOmega]2dot - 9900*prrdot*rdot*u*\[CapitalOmega]2dot + 
       (1920*I)*p\[Phi]*r2dot*u^2*\[CapitalOmega]2dot + (3840*I)*p\[Phi]dot*rdot*u^2*\[CapitalOmega]2dot + 
       (5760*I)*p\[Phi]*rdot^2*u^3*\[CapitalOmega]2dot - (750*I)*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]2dot + 
       600*prrdot*rdot*u*\[Nu]*\[CapitalOmega]2dot - (3000*I)*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]2dot - 
       (6000*I)*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]2dot - (9000*I)*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]2dot - 
       (900*I)*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]2dot + 28800*prrdot*rdot*u*\[Nu]^2*\[CapitalOmega]2dot - 
       (3600*I)*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]2dot - (7200*I)*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]2dot - 
       (10800*I)*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]2dot + (5940*I)*prrdot*\[CapitalOmega]*\[CapitalOmega]2dot + 
       2880*p\[Phi]dot*u*\[CapitalOmega]*\[CapitalOmega]2dot + 11520*p\[Phi]*rdot*u^2*\[CapitalOmega]*\[CapitalOmega]2dot - (360*I)*prrdot*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - 
       4500*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - 18000*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - 
       (17280*I)*prrdot*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot - 5400*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot - 
       21600*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot - (4320*I)*p\[Phi]*u*\[CapitalOmega]^2*\[CapitalOmega]2dot + 
       (6750*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]2dot + (8100*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]2dot - 495*prrdot*\[CapitalOmega]3dot + 
       (240*I)*p\[Phi]dot*u*\[CapitalOmega]3dot + (960*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]3dot + 30*prrdot*\[Nu]*\[CapitalOmega]3dot - 
       (375*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]3dot - (1500*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]3dot + 1440*prrdot*\[Nu]^2*\[CapitalOmega]3dot - 
       (450*I)*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]3dot - (1800*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]3dot + 720*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]3dot - 
       1125*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]3dot - 1350*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]3dot + (48*I)*p\[Phi]*u*\[CapitalOmega]4dot - 
       (75*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]4dot - (90*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]4dot + (480*I)*p\[Phi]3dot*u*\[CapitalOmega]dot - 
       14850*prrdot*r2dot*u*\[CapitalOmega]dot + (5760*I)*p\[Phi]dot*r2dot*u^2*\[CapitalOmega]dot + 
       (1920*I)*p\[Phi]*r3dot*u^2*\[CapitalOmega]dot + (5760*I)*p\[Phi]2dot*rdot*u^2*\[CapitalOmega]dot - 
       59400*prrdot*rdot^2*u^2*\[CapitalOmega]dot + (17280*I)*p\[Phi]*r2dot*rdot*u^3*\[CapitalOmega]dot + 
       (17280*I)*p\[Phi]dot*rdot^2*u^3*\[CapitalOmega]dot + (11520*I)*p\[Phi]*rdot^3*u^4*\[CapitalOmega]dot - 
       (750*I)*p\[Phi]3dot*u*\[Nu]*\[CapitalOmega]dot + 900*prrdot*r2dot*u*\[Nu]*\[CapitalOmega]dot - (9000*I)*p\[Phi]dot*r2dot*u^2*\[Nu]*
        \[CapitalOmega]dot - (3000*I)*p\[Phi]*r3dot*u^2*\[Nu]*\[CapitalOmega]dot - (9000*I)*p\[Phi]2dot*rdot*u^2*\[Nu]*\[CapitalOmega]dot + 
       3600*prrdot*rdot^2*u^2*\[Nu]*\[CapitalOmega]dot - (27000*I)*p\[Phi]*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega]dot - 
       (27000*I)*p\[Phi]dot*rdot^2*u^3*\[Nu]*\[CapitalOmega]dot - (18000*I)*p\[Phi]*rdot^3*u^4*\[Nu]*\[CapitalOmega]dot - 
       (900*I)*p\[Phi]3dot*u*\[Nu]^2*\[CapitalOmega]dot + 43200*prrdot*r2dot*u*\[Nu]^2*\[CapitalOmega]dot - 
       (10800*I)*p\[Phi]dot*r2dot*u^2*\[Nu]^2*\[CapitalOmega]dot - (3600*I)*p\[Phi]*r3dot*u^2*\[Nu]^2*\[CapitalOmega]dot - 
       (10800*I)*p\[Phi]2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot + 172800*prrdot*rdot^2*u^2*\[Nu]^2*\[CapitalOmega]dot - 
       (32400*I)*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot - (32400*I)*p\[Phi]dot*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]dot - 
       (21600*I)*p\[Phi]*rdot^3*u^4*\[Nu]^2*\[CapitalOmega]dot + 4320*p\[Phi]2dot*u*\[CapitalOmega]*\[CapitalOmega]dot + 
       (89100*I)*prrdot*rdot*u*\[CapitalOmega]*\[CapitalOmega]dot + 17280*p\[Phi]*r2dot*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 
       34560*p\[Phi]dot*rdot*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 51840*p\[Phi]*rdot^2*u^3*\[CapitalOmega]*\[CapitalOmega]dot - 
       6750*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - (5400*I)*prrdot*rdot*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
       27000*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 54000*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
       81000*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 8100*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 
       (259200*I)*prrdot*rdot*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 32400*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 
       64800*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 97200*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
       26730*prrdot*\[CapitalOmega]^2*\[CapitalOmega]dot - (12960*I)*p\[Phi]dot*u*\[CapitalOmega]^2*\[CapitalOmega]dot - (51840*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]^2*
        \[CapitalOmega]dot - 1620*prrdot*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot + (20250*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot + 
       (81000*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot - 77760*prrdot*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot + 
       (24300*I)*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot + (97200*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot - 
       12960*p\[Phi]*u*\[CapitalOmega]^3*\[CapitalOmega]dot + 20250*p\[Phi]*u*\[Nu]*\[CapitalOmega]^3*\[CapitalOmega]dot + 24300*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^3*\[CapitalOmega]dot + 
       1440*p\[Phi]*u*\[CapitalOmega]2dot*\[CapitalOmega]dot - 2250*p\[Phi]*u*\[Nu]*\[CapitalOmega]2dot*\[CapitalOmega]dot - 2700*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]2dot*\[CapitalOmega]dot + 
       (4455*I)*prrdot*\[CapitalOmega]dot^2 + 2160*p\[Phi]dot*u*\[CapitalOmega]dot^2 + 8640*p\[Phi]*rdot*u^2*\[CapitalOmega]dot^2 - 
       (270*I)*prrdot*\[Nu]*\[CapitalOmega]dot^2 - 3375*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]dot^2 - 13500*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]dot^2 - 
       (12960*I)*prrdot*\[Nu]^2*\[CapitalOmega]dot^2 - 4050*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]dot^2 - 
       16200*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot^2 - (6480*I)*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]dot^2 + 
       (10125*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot^2 + (12150*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot^2 + 
       10*prr3dot*(-33 + 2*\[Nu] + 96*\[Nu]^2)*((5*I)*r2dot*u + (20*I)*rdot^2*u^2 + 30*rdot*u*\[CapitalOmega] - 
         (9*I)*\[CapitalOmega]^2 + 3*\[CapitalOmega]dot)) + 20*prr2dot*(prr3dot*(-33 + 2*\[Nu] + 96*\[Nu]^2) - 
       I*((-165*I)*prr*r3dot*u - 192*p\[Phi]dot*r2dot*u^2 - 64*p\[Phi]*r3dot*u^2 - 
         192*p\[Phi]2dot*rdot*u^2 - (1980*I)*prr*r2dot*rdot*u^2 - 576*p\[Phi]*r2dot*rdot*u^3 - 
         576*p\[Phi]dot*rdot^2*u^3 - (1980*I)*prr*rdot^3*u^3 - 384*p\[Phi]*rdot^3*u^4 + 
         (10*I)*prr*r3dot*u*\[Nu] + 300*p\[Phi]dot*r2dot*u^2*\[Nu] + 100*p\[Phi]*r3dot*u^2*\[Nu] + 
         300*p\[Phi]2dot*rdot*u^2*\[Nu] + (120*I)*prr*r2dot*rdot*u^2*\[Nu] + 900*p\[Phi]*r2dot*rdot*u^3*\[Nu] + 
         900*p\[Phi]dot*rdot^2*u^3*\[Nu] + (120*I)*prr*rdot^3*u^3*\[Nu] + 600*p\[Phi]*rdot^3*u^4*\[Nu] + 
         (480*I)*prr*r3dot*u*\[Nu]^2 + 360*p\[Phi]dot*r2dot*u^2*\[Nu]^2 + 120*p\[Phi]*r3dot*u^2*\[Nu]^2 + 
         360*p\[Phi]2dot*rdot*u^2*\[Nu]^2 + (5760*I)*prr*r2dot*rdot*u^2*\[Nu]^2 + 
         1080*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2 + 1080*p\[Phi]dot*rdot^2*u^3*\[Nu]^2 + 
         (5760*I)*prr*rdot^3*u^3*\[Nu]^2 + 720*p\[Phi]*rdot^3*u^4*\[Nu]^2 + 
         p\[Phi]3dot*u*(-16 + 25*\[Nu] + 30*\[Nu]^2) + (144*I)*p\[Phi]2dot*u*\[CapitalOmega] - 1485*prr*r2dot*u*\[CapitalOmega] + 
         (576*I)*p\[Phi]*r2dot*u^2*\[CapitalOmega] + (1152*I)*p\[Phi]dot*rdot*u^2*\[CapitalOmega] - 5940*prr*rdot^2*u^2*\[CapitalOmega] + 
         (1728*I)*p\[Phi]*rdot^2*u^3*\[CapitalOmega] - (225*I)*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega] + 90*prr*r2dot*u*\[Nu]*\[CapitalOmega] - 
         (900*I)*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega] - (1800*I)*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega] + 
         360*prr*rdot^2*u^2*\[Nu]*\[CapitalOmega] - (2700*I)*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega] - (270*I)*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega] + 
         4320*prr*r2dot*u*\[Nu]^2*\[CapitalOmega] - (1080*I)*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega] - (2160*I)*p\[Phi]dot*rdot*u^2*
          \[Nu]^2*\[CapitalOmega] + 17280*prr*rdot^2*u^2*\[Nu]^2*\[CapitalOmega] - (3240*I)*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] + 
         432*p\[Phi]dot*u*\[CapitalOmega]^2 + (4455*I)*prr*rdot*u*\[CapitalOmega]^2 + 1728*p\[Phi]*rdot*u^2*\[CapitalOmega]^2 - 
         675*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^2 - (270*I)*prr*rdot*u*\[Nu]*\[CapitalOmega]^2 - 2700*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^2 - 
         810*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^2 - (12960*I)*prr*rdot*u*\[Nu]^2*\[CapitalOmega]^2 - 3240*p\[Phi]*rdot*u^2*\[Nu]^2*
          \[CapitalOmega]^2 + 891*prr*\[CapitalOmega]^3 - (432*I)*p\[Phi]*u*\[CapitalOmega]^3 - 54*prr*\[Nu]*\[CapitalOmega]^3 + (675*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]^3 - 
         2592*prr*\[Nu]^2*\[CapitalOmega]^3 + (810*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^3 - 99*prr*\[CapitalOmega]2dot + (48*I)*p\[Phi]*u*\[CapitalOmega]2dot + 
         6*prr*\[Nu]*\[CapitalOmega]2dot - (75*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]2dot + 288*prr*\[Nu]^2*\[CapitalOmega]2dot - 
         (90*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]2dot + (144*I)*p\[Phi]dot*u*\[CapitalOmega]dot - 1485*prr*rdot*u*\[CapitalOmega]dot + 
         (576*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]dot - (225*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]dot + 90*prr*rdot*u*\[Nu]*\[CapitalOmega]dot - 
         (900*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]dot - (270*I)*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]dot + 
         4320*prr*rdot*u*\[Nu]^2*\[CapitalOmega]dot - (1080*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot + (891*I)*prr*\[CapitalOmega]*\[CapitalOmega]dot + 
         432*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]dot - (54*I)*prr*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 675*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
         (2592*I)*prr*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 810*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 3*prrdot*(-33 + 2*\[Nu] + 96*\[Nu]^2)*
          ((5*I)*r2dot*u + (20*I)*rdot^2*u^2 + 30*rdot*u*\[CapitalOmega] - (9*I)*\[CapitalOmega]^2 + 3*\[CapitalOmega]dot))) + 
     4*prr^2*(-5 - 6*\[Nu] + 24*\[Nu]^2)*(5*r5dot*u + 100*r4dot*rdot*u^2 + 600*r3dot*rdot^2*u^3 + 
       120*rdot^5*u^5 + 900*r2dot^2*u^2*(rdot*u - I*\[CapitalOmega]) - (75*I)*r4dot*u*\[CapitalOmega] - 
       (1200*I)*r3dot*rdot*u^2*\[CapitalOmega] - (1800*I)*rdot^4*u^4*\[CapitalOmega] - 450*r3dot*u*\[CapitalOmega]^2 - 
       5400*rdot^3*u^3*\[CapitalOmega]^2 + (5400*I)*rdot^2*u^2*\[CapitalOmega]^3 + 2025*rdot*u*\[CapitalOmega]^4 - (243*I)*\[CapitalOmega]^5 - 
       (600*I)*rdot^2*u^2*\[CapitalOmega]2dot - 900*rdot*u*\[CapitalOmega]*\[CapitalOmega]2dot + (270*I)*\[CapitalOmega]^2*\[CapitalOmega]2dot - 
       (75*I)*rdot*u*\[CapitalOmega]3dot - 45*\[CapitalOmega]*\[CapitalOmega]3dot - (3*I)*\[CapitalOmega]4dot - (150*I)*r3dot*u*\[CapitalOmega]dot - 
       (1800*I)*rdot^3*u^3*\[CapitalOmega]dot - 5400*rdot^2*u^2*\[CapitalOmega]*\[CapitalOmega]dot + (4050*I)*rdot*u*\[CapitalOmega]^2*\[CapitalOmega]dot + 
       810*\[CapitalOmega]^3*\[CapitalOmega]dot - 90*\[CapitalOmega]2dot*\[CapitalOmega]dot - 675*rdot*u*\[CapitalOmega]dot^2 + (405*I)*\[CapitalOmega]*\[CapitalOmega]dot^2 + 
       50*r2dot*u*(4*r3dot*u + 3*(8*rdot^3*u^3 - (36*I)*rdot^2*u^2*\[CapitalOmega] + (9*I)*\[CapitalOmega]^3 - I*\[CapitalOmega]2dot - 
           12*rdot*u*(3*\[CapitalOmega]^2 + I*\[CapitalOmega]dot) - 9*\[CapitalOmega]*\[CapitalOmega]dot)))))/
   (26*(-1 + 2*\[Nu])*(-5*r5dot*u - 100*r4dot*rdot*u^2 - 600*r3dot*rdot^2*u^3 - 120*rdot^5*u^5 - 
     900*r2dot^2*u^2*(rdot*u - I*\[CapitalOmega]) + (75*I)*r4dot*u*\[CapitalOmega] + (1200*I)*r3dot*rdot*u^2*\[CapitalOmega] + 
     (1800*I)*rdot^4*u^4*\[CapitalOmega] + 450*r3dot*u*\[CapitalOmega]^2 + 5400*rdot^3*u^3*\[CapitalOmega]^2 - 
     (5400*I)*rdot^2*u^2*\[CapitalOmega]^3 - 2025*rdot*u*\[CapitalOmega]^4 + (243*I)*\[CapitalOmega]^5 + (600*I)*rdot^2*u^2*\[CapitalOmega]2dot + 
     900*rdot*u*\[CapitalOmega]*\[CapitalOmega]2dot - (270*I)*\[CapitalOmega]^2*\[CapitalOmega]2dot + (75*I)*rdot*u*\[CapitalOmega]3dot + 45*\[CapitalOmega]*\[CapitalOmega]3dot + 
     (3*I)*\[CapitalOmega]4dot + (150*I)*r3dot*u*\[CapitalOmega]dot + (1800*I)*rdot^3*u^3*\[CapitalOmega]dot + 
     5400*rdot^2*u^2*\[CapitalOmega]*\[CapitalOmega]dot - (4050*I)*rdot*u*\[CapitalOmega]^2*\[CapitalOmega]dot - 810*\[CapitalOmega]^3*\[CapitalOmega]dot + 90*\[CapitalOmega]2dot*\[CapitalOmega]dot + 
     675*rdot*u*\[CapitalOmega]dot^2 - (405*I)*\[CapitalOmega]*\[CapitalOmega]dot^2 - 
     50*r2dot*u*(4*r3dot*u + 3*(8*rdot^3*u^3 - (36*I)*rdot^2*u^2*\[CapitalOmega] + (9*I)*\[CapitalOmega]^3 - I*\[CapitalOmega]2dot - 
         12*rdot*u*(3*\[CapitalOmega]^2 + I*\[CapitalOmega]dot) - 9*\[CapitalOmega]*\[CapitalOmega]dot))))
instNc[5,2]:=1
instNc[5,1]:=1 - (\[Eta]^2*(-990*prr4dot*prrdot + (32*I)*prr5dot*p\[Phi]*u + 
     (320*I)*prr3dot*p\[Phi]2dot*u + (160*I)*prrdot*p\[Phi]4dot*u + (160*I)*prr4dot*p\[Phi]dot*u - 
     9900*prrdot^2*r3dot*u - 19800*prr3dot*prrdot*rdot*u - 2140*p\[Phi]2dot*p\[Phi]3dot*u^2 - 
     214*p\[Phi]*p\[Phi]5dot*u^2 - 1070*p\[Phi]4dot*p\[Phi]dot*u^2 + (1280*I)*prr3dot*p\[Phi]*r2dot*u^2 + 
     (3840*I)*prrdot*p\[Phi]2dot*r2dot*u^2 + (2560*I)*prrdot*p\[Phi]dot*r3dot*u^2 + 
     (640*I)*prrdot*p\[Phi]*r4dot*u^2 - 465*r5dot*u^2 + (640*I)*prr4dot*p\[Phi]*rdot*u^2 + 
     (2560*I)*prrdot*p\[Phi]3dot*rdot*u^2 + (2560*I)*prr3dot*p\[Phi]dot*rdot*u^2 - 
     118800*prrdot^2*r2dot*rdot*u^2 - 6420*p\[Phi]*p\[Phi]3dot*r2dot*u^3 - 
     19260*p\[Phi]2dot*p\[Phi]dot*r2dot*u^3 + (5760*I)*prrdot*p\[Phi]*r2dot^2*u^3 - 
     6420*p\[Phi]*p\[Phi]2dot*r3dot*u^3 - 6420*p\[Phi]dot^2*r3dot*u^3 - 37200*r2dot*r3dot*u^3 - 
     3210*p\[Phi]*p\[Phi]dot*r4dot*u^3 + 214*p\[Phi]^2*r5dot*u^3 - 9630*p\[Phi]2dot^2*rdot*u^3 - 
     3210*p\[Phi]*p\[Phi]4dot*rdot*u^3 - 12840*p\[Phi]3dot*p\[Phi]dot*rdot*u^3 + 
     (23040*I)*prrdot*p\[Phi]dot*r2dot*rdot*u^3 + (7680*I)*prrdot*p\[Phi]*r3dot*rdot*u^3 - 
     18600*r4dot*rdot*u^3 + (3840*I)*prr3dot*p\[Phi]*rdot^2*u^3 + (11520*I)*prrdot*p\[Phi]2dot*rdot^2*
      u^3 - 118800*prrdot^2*rdot^3*u^3 - 19260*p\[Phi]*p\[Phi]dot*r2dot^2*u^4 + 
     14980*p\[Phi]^2*r2dot*r3dot*u^4 - 38520*p\[Phi]*p\[Phi]2dot*r2dot*rdot*u^4 - 
     38520*p\[Phi]dot^2*r2dot*rdot*u^4 - 251100*r2dot^2*rdot*u^4 - 25680*p\[Phi]*p\[Phi]dot*r3dot*rdot*
      u^4 + 7490*p\[Phi]^2*r4dot*rdot*u^4 - 12840*p\[Phi]*p\[Phi]3dot*rdot^2*u^4 - 
     38520*p\[Phi]2dot*p\[Phi]dot*rdot^2*u^4 + (23040*I)*prrdot*p\[Phi]*r2dot*rdot^2*u^4 - 
     167400*r3dot*rdot^2*u^4 + (15360*I)*prrdot*p\[Phi]dot*rdot^3*u^4 + 
     86670*p\[Phi]^2*r2dot^2*rdot*u^5 - 38520*p\[Phi]*p\[Phi]dot*r2dot*rdot^2*u^5 + 
     57780*p\[Phi]^2*r3dot*rdot^2*u^5 - 12840*p\[Phi]*p\[Phi]2dot*rdot^3*u^5 - 12840*p\[Phi]dot^2*rdot^3*u^5 - 
     446400*r2dot*rdot^3*u^5 + (3840*I)*prrdot*p\[Phi]*rdot^4*u^5 + 128400*p\[Phi]^2*r2dot*rdot^3*u^6 - 
     55800*rdot^5*u^6 + 12840*p\[Phi]^2*rdot^5*u^7 + 60*prr4dot*prrdot*\[Nu] - 
     (50*I)*prr5dot*p\[Phi]*u*\[Nu] - (500*I)*prr3dot*p\[Phi]2dot*u*\[Nu] - (250*I)*prrdot*p\[Phi]4dot*u*\[Nu] - 
     (250*I)*prr4dot*p\[Phi]dot*u*\[Nu] + 600*prrdot^2*r3dot*u*\[Nu] + 1200*prr3dot*prrdot*rdot*u*\[Nu] + 
     8560*p\[Phi]2dot*p\[Phi]3dot*u^2*\[Nu] + 856*p\[Phi]*p\[Phi]5dot*u^2*\[Nu] + 4280*p\[Phi]4dot*p\[Phi]dot*u^2*\[Nu] - 
     (2000*I)*prr3dot*p\[Phi]*r2dot*u^2*\[Nu] - (6000*I)*prrdot*p\[Phi]2dot*r2dot*u^2*\[Nu] - 
     (4000*I)*prrdot*p\[Phi]dot*r3dot*u^2*\[Nu] - (1000*I)*prrdot*p\[Phi]*r4dot*u^2*\[Nu] + 
     1002*r5dot*u^2*\[Nu] - (1000*I)*prr4dot*p\[Phi]*rdot*u^2*\[Nu] - (4000*I)*prrdot*p\[Phi]3dot*rdot*u^2*
      \[Nu] - (4000*I)*prr3dot*p\[Phi]dot*rdot*u^2*\[Nu] + 7200*prrdot^2*r2dot*rdot*u^2*\[Nu] + 
     25680*p\[Phi]*p\[Phi]3dot*r2dot*u^3*\[Nu] + 77040*p\[Phi]2dot*p\[Phi]dot*r2dot*u^3*\[Nu] - 
     (9000*I)*prrdot*p\[Phi]*r2dot^2*u^3*\[Nu] + 25680*p\[Phi]*p\[Phi]2dot*r3dot*u^3*\[Nu] + 
     25680*p\[Phi]dot^2*r3dot*u^3*\[Nu] + 80160*r2dot*r3dot*u^3*\[Nu] + 12840*p\[Phi]*p\[Phi]dot*r4dot*u^3*\[Nu] - 
     856*p\[Phi]^2*r5dot*u^3*\[Nu] + 38520*p\[Phi]2dot^2*rdot*u^3*\[Nu] + 12840*p\[Phi]*p\[Phi]4dot*rdot*u^3*\[Nu] + 
     51360*p\[Phi]3dot*p\[Phi]dot*rdot*u^3*\[Nu] - (36000*I)*prrdot*p\[Phi]dot*r2dot*rdot*u^3*\[Nu] - 
     (12000*I)*prrdot*p\[Phi]*r3dot*rdot*u^3*\[Nu] + 40080*r4dot*rdot*u^3*\[Nu] - 
     (6000*I)*prr3dot*p\[Phi]*rdot^2*u^3*\[Nu] - (18000*I)*prrdot*p\[Phi]2dot*rdot^2*u^3*\[Nu] + 
     7200*prrdot^2*rdot^3*u^3*\[Nu] + 77040*p\[Phi]*p\[Phi]dot*r2dot^2*u^4*\[Nu] - 
     59920*p\[Phi]^2*r2dot*r3dot*u^4*\[Nu] + 154080*p\[Phi]*p\[Phi]2dot*r2dot*rdot*u^4*\[Nu] + 
     154080*p\[Phi]dot^2*r2dot*rdot*u^4*\[Nu] + 541080*r2dot^2*rdot*u^4*\[Nu] + 
     102720*p\[Phi]*p\[Phi]dot*r3dot*rdot*u^4*\[Nu] - 29960*p\[Phi]^2*r4dot*rdot*u^4*\[Nu] + 
     51360*p\[Phi]*p\[Phi]3dot*rdot^2*u^4*\[Nu] + 154080*p\[Phi]2dot*p\[Phi]dot*rdot^2*u^4*\[Nu] - 
     (36000*I)*prrdot*p\[Phi]*r2dot*rdot^2*u^4*\[Nu] + 360720*r3dot*rdot^2*u^4*\[Nu] - 
     (24000*I)*prrdot*p\[Phi]dot*rdot^3*u^4*\[Nu] - 346680*p\[Phi]^2*r2dot^2*rdot*u^5*\[Nu] + 
     154080*p\[Phi]*p\[Phi]dot*r2dot*rdot^2*u^5*\[Nu] - 231120*p\[Phi]^2*r3dot*rdot^2*u^5*\[Nu] + 
     51360*p\[Phi]*p\[Phi]2dot*rdot^3*u^5*\[Nu] + 51360*p\[Phi]dot^2*rdot^3*u^5*\[Nu] + 
     961920*r2dot*rdot^3*u^5*\[Nu] - (6000*I)*prrdot*p\[Phi]*rdot^4*u^5*\[Nu] - 
     513600*p\[Phi]^2*r2dot*rdot^3*u^6*\[Nu] + 120240*rdot^5*u^6*\[Nu] - 51360*p\[Phi]^2*rdot^5*u^7*\[Nu] + 
     2880*prr4dot*prrdot*\[Nu]^2 - (60*I)*prr5dot*p\[Phi]*u*\[Nu]^2 - (600*I)*prr3dot*p\[Phi]2dot*u*\[Nu]^2 - 
     (300*I)*prrdot*p\[Phi]4dot*u*\[Nu]^2 - (300*I)*prr4dot*p\[Phi]dot*u*\[Nu]^2 + 
     28800*prrdot^2*r3dot*u*\[Nu]^2 + 57600*prr3dot*prrdot*rdot*u*\[Nu]^2 - 
     10320*p\[Phi]2dot*p\[Phi]3dot*u^2*\[Nu]^2 - 1032*p\[Phi]*p\[Phi]5dot*u^2*\[Nu]^2 - 
     5160*p\[Phi]4dot*p\[Phi]dot*u^2*\[Nu]^2 - (2400*I)*prr3dot*p\[Phi]*r2dot*u^2*\[Nu]^2 - 
     (7200*I)*prrdot*p\[Phi]2dot*r2dot*u^2*\[Nu]^2 - (4800*I)*prrdot*p\[Phi]dot*r3dot*u^2*\[Nu]^2 - 
     (1200*I)*prrdot*p\[Phi]*r4dot*u^2*\[Nu]^2 - 264*r5dot*u^2*\[Nu]^2 - (1200*I)*prr4dot*p\[Phi]*rdot*u^2*
      \[Nu]^2 - (4800*I)*prrdot*p\[Phi]3dot*rdot*u^2*\[Nu]^2 - (4800*I)*prr3dot*p\[Phi]dot*rdot*u^2*\[Nu]^2 + 
     345600*prrdot^2*r2dot*rdot*u^2*\[Nu]^2 - 30960*p\[Phi]*p\[Phi]3dot*r2dot*u^3*\[Nu]^2 - 
     92880*p\[Phi]2dot*p\[Phi]dot*r2dot*u^3*\[Nu]^2 - (10800*I)*prrdot*p\[Phi]*r2dot^2*u^3*\[Nu]^2 - 
     30960*p\[Phi]*p\[Phi]2dot*r3dot*u^3*\[Nu]^2 - 30960*p\[Phi]dot^2*r3dot*u^3*\[Nu]^2 - 
     21120*r2dot*r3dot*u^3*\[Nu]^2 - 15480*p\[Phi]*p\[Phi]dot*r4dot*u^3*\[Nu]^2 + 1032*p\[Phi]^2*r5dot*u^3*\[Nu]^2 - 
     46440*p\[Phi]2dot^2*rdot*u^3*\[Nu]^2 - 15480*p\[Phi]*p\[Phi]4dot*rdot*u^3*\[Nu]^2 - 
     61920*p\[Phi]3dot*p\[Phi]dot*rdot*u^3*\[Nu]^2 - (43200*I)*prrdot*p\[Phi]dot*r2dot*rdot*u^3*\[Nu]^2 - 
     (14400*I)*prrdot*p\[Phi]*r3dot*rdot*u^3*\[Nu]^2 - 10560*r4dot*rdot*u^3*\[Nu]^2 - 
     (7200*I)*prr3dot*p\[Phi]*rdot^2*u^3*\[Nu]^2 - (21600*I)*prrdot*p\[Phi]2dot*rdot^2*u^3*\[Nu]^2 + 
     345600*prrdot^2*rdot^3*u^3*\[Nu]^2 - 92880*p\[Phi]*p\[Phi]dot*r2dot^2*u^4*\[Nu]^2 + 
     72240*p\[Phi]^2*r2dot*r3dot*u^4*\[Nu]^2 - 185760*p\[Phi]*p\[Phi]2dot*r2dot*rdot*u^4*\[Nu]^2 - 
     185760*p\[Phi]dot^2*r2dot*rdot*u^4*\[Nu]^2 - 142560*r2dot^2*rdot*u^4*\[Nu]^2 - 
     123840*p\[Phi]*p\[Phi]dot*r3dot*rdot*u^4*\[Nu]^2 + 36120*p\[Phi]^2*r4dot*rdot*u^4*\[Nu]^2 - 
     61920*p\[Phi]*p\[Phi]3dot*rdot^2*u^4*\[Nu]^2 - 185760*p\[Phi]2dot*p\[Phi]dot*rdot^2*u^4*\[Nu]^2 - 
     (43200*I)*prrdot*p\[Phi]*r2dot*rdot^2*u^4*\[Nu]^2 - 95040*r3dot*rdot^2*u^4*\[Nu]^2 - 
     (28800*I)*prrdot*p\[Phi]dot*rdot^3*u^4*\[Nu]^2 + 417960*p\[Phi]^2*r2dot^2*rdot*u^5*\[Nu]^2 - 
     185760*p\[Phi]*p\[Phi]dot*r2dot*rdot^2*u^5*\[Nu]^2 + 278640*p\[Phi]^2*r3dot*rdot^2*u^5*\[Nu]^2 - 
     61920*p\[Phi]*p\[Phi]2dot*rdot^3*u^5*\[Nu]^2 - 61920*p\[Phi]dot^2*rdot^3*u^5*\[Nu]^2 - 
     253440*r2dot*rdot^3*u^5*\[Nu]^2 - (7200*I)*prrdot*p\[Phi]*rdot^4*u^5*\[Nu]^2 + 
     619200*p\[Phi]^2*r2dot*rdot^3*u^6*\[Nu]^2 - 31680*rdot^5*u^6*\[Nu]^2 + 61920*p\[Phi]^2*rdot^5*u^7*\[Nu]^2 + 
     6*prr*prr5dot*(-33 + 2*\[Nu] + 96*\[Nu]^2) + 90*prr2dot^2*(-33 + 2*\[Nu] + 96*\[Nu]^2)*
      (5*rdot*u - I*\[CapitalOmega]) + (3960*I)*prr3dot*prrdot*\[CapitalOmega] + 160*prr4dot*p\[Phi]*u*\[CapitalOmega] + 
     640*prrdot*p\[Phi]3dot*u*\[CapitalOmega] + 640*prr3dot*p\[Phi]dot*u*\[CapitalOmega] + (29700*I)*prrdot^2*r2dot*u*\[CapitalOmega] + 
     (3210*I)*p\[Phi]2dot^2*u^2*\[CapitalOmega] + (1070*I)*p\[Phi]*p\[Phi]4dot*u^2*\[CapitalOmega] + (4280*I)*p\[Phi]3dot*p\[Phi]dot*u^2*\[CapitalOmega] + 
     7680*prrdot*p\[Phi]dot*r2dot*u^2*\[CapitalOmega] + 2560*prrdot*p\[Phi]*r3dot*u^2*\[CapitalOmega] + (2325*I)*r4dot*u^2*\[CapitalOmega] + 
     2560*prr3dot*p\[Phi]*rdot*u^2*\[CapitalOmega] + 7680*prrdot*p\[Phi]2dot*rdot*u^2*\[CapitalOmega] + 
     (118800*I)*prrdot^2*rdot^2*u^2*\[CapitalOmega] + (19260*I)*p\[Phi]*p\[Phi]2dot*r2dot*u^3*\[CapitalOmega] + 
     (19260*I)*p\[Phi]dot^2*r2dot*u^3*\[CapitalOmega] + (55800*I)*r2dot^2*u^3*\[CapitalOmega] + 
     (12840*I)*p\[Phi]*p\[Phi]dot*r3dot*u^3*\[CapitalOmega] - (1070*I)*p\[Phi]^2*r4dot*u^3*\[CapitalOmega] + 
     (12840*I)*p\[Phi]*p\[Phi]3dot*rdot*u^3*\[CapitalOmega] + (38520*I)*p\[Phi]2dot*p\[Phi]dot*rdot*u^3*\[CapitalOmega] + 
     23040*prrdot*p\[Phi]*r2dot*rdot*u^3*\[CapitalOmega] + (74400*I)*r3dot*rdot*u^3*\[CapitalOmega] + 
     23040*prrdot*p\[Phi]dot*rdot^2*u^3*\[CapitalOmega] - (22470*I)*p\[Phi]^2*r2dot^2*u^4*\[CapitalOmega] + 
     (77040*I)*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^4*\[CapitalOmega] - (29960*I)*p\[Phi]^2*r3dot*rdot*u^4*\[CapitalOmega] + 
     (38520*I)*p\[Phi]*p\[Phi]2dot*rdot^2*u^4*\[CapitalOmega] + (38520*I)*p\[Phi]dot^2*rdot^2*u^4*\[CapitalOmega] + 
     (502200*I)*r2dot*rdot^2*u^4*\[CapitalOmega] + 15360*prrdot*p\[Phi]*rdot^3*u^4*\[CapitalOmega] - 
     (173340*I)*p\[Phi]^2*r2dot*rdot^2*u^5*\[CapitalOmega] + (25680*I)*p\[Phi]*p\[Phi]dot*rdot^3*u^5*\[CapitalOmega] + 
     (223200*I)*rdot^4*u^5*\[CapitalOmega] - (64200*I)*p\[Phi]^2*rdot^4*u^6*\[CapitalOmega] - (240*I)*prr3dot*prrdot*\[Nu]*\[CapitalOmega] - 
     250*prr4dot*p\[Phi]*u*\[Nu]*\[CapitalOmega] - 1000*prrdot*p\[Phi]3dot*u*\[Nu]*\[CapitalOmega] - 1000*prr3dot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega] - 
     (1800*I)*prrdot^2*r2dot*u*\[Nu]*\[CapitalOmega] - (12840*I)*p\[Phi]2dot^2*u^2*\[Nu]*\[CapitalOmega] - 
     (4280*I)*p\[Phi]*p\[Phi]4dot*u^2*\[Nu]*\[CapitalOmega] - (17120*I)*p\[Phi]3dot*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega] - 
     12000*prrdot*p\[Phi]dot*r2dot*u^2*\[Nu]*\[CapitalOmega] - 4000*prrdot*p\[Phi]*r3dot*u^2*\[Nu]*\[CapitalOmega] - 
     (5010*I)*r4dot*u^2*\[Nu]*\[CapitalOmega] - 4000*prr3dot*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega] - 
     12000*prrdot*p\[Phi]2dot*rdot*u^2*\[Nu]*\[CapitalOmega] - (7200*I)*prrdot^2*rdot^2*u^2*\[Nu]*\[CapitalOmega] - 
     (77040*I)*p\[Phi]*p\[Phi]2dot*r2dot*u^3*\[Nu]*\[CapitalOmega] - (77040*I)*p\[Phi]dot^2*r2dot*u^3*\[Nu]*\[CapitalOmega] - 
     (120240*I)*r2dot^2*u^3*\[Nu]*\[CapitalOmega] - (51360*I)*p\[Phi]*p\[Phi]dot*r3dot*u^3*\[Nu]*\[CapitalOmega] + 
     (4280*I)*p\[Phi]^2*r4dot*u^3*\[Nu]*\[CapitalOmega] - (51360*I)*p\[Phi]*p\[Phi]3dot*rdot*u^3*\[Nu]*\[CapitalOmega] - 
     (154080*I)*p\[Phi]2dot*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega] - 36000*prrdot*p\[Phi]*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega] - 
     (160320*I)*r3dot*rdot*u^3*\[Nu]*\[CapitalOmega] - 36000*prrdot*p\[Phi]dot*rdot^2*u^3*\[Nu]*\[CapitalOmega] + 
     (89880*I)*p\[Phi]^2*r2dot^2*u^4*\[Nu]*\[CapitalOmega] - (308160*I)*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^4*\[Nu]*\[CapitalOmega] + 
     (119840*I)*p\[Phi]^2*r3dot*rdot*u^4*\[Nu]*\[CapitalOmega] - (154080*I)*p\[Phi]*p\[Phi]2dot*rdot^2*u^4*\[Nu]*\[CapitalOmega] - 
     (154080*I)*p\[Phi]dot^2*rdot^2*u^4*\[Nu]*\[CapitalOmega] - (1082160*I)*r2dot*rdot^2*u^4*\[Nu]*\[CapitalOmega] - 
     24000*prrdot*p\[Phi]*rdot^3*u^4*\[Nu]*\[CapitalOmega] + (693360*I)*p\[Phi]^2*r2dot*rdot^2*u^5*\[Nu]*\[CapitalOmega] - 
     (102720*I)*p\[Phi]*p\[Phi]dot*rdot^3*u^5*\[Nu]*\[CapitalOmega] - (480960*I)*rdot^4*u^5*\[Nu]*\[CapitalOmega] + 
     (256800*I)*p\[Phi]^2*rdot^4*u^6*\[Nu]*\[CapitalOmega] - (11520*I)*prr3dot*prrdot*\[Nu]^2*\[CapitalOmega] - 
     300*prr4dot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega] - 1200*prrdot*p\[Phi]3dot*u*\[Nu]^2*\[CapitalOmega] - 
     1200*prr3dot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega] - (86400*I)*prrdot^2*r2dot*u*\[Nu]^2*\[CapitalOmega] + 
     (15480*I)*p\[Phi]2dot^2*u^2*\[Nu]^2*\[CapitalOmega] + (5160*I)*p\[Phi]*p\[Phi]4dot*u^2*\[Nu]^2*\[CapitalOmega] + 
     (20640*I)*p\[Phi]3dot*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega] - 14400*prrdot*p\[Phi]dot*r2dot*u^2*\[Nu]^2*\[CapitalOmega] - 
     4800*prrdot*p\[Phi]*r3dot*u^2*\[Nu]^2*\[CapitalOmega] + (1320*I)*r4dot*u^2*\[Nu]^2*\[CapitalOmega] - 
     4800*prr3dot*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega] - 14400*prrdot*p\[Phi]2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] - 
     (345600*I)*prrdot^2*rdot^2*u^2*\[Nu]^2*\[CapitalOmega] + (92880*I)*p\[Phi]*p\[Phi]2dot*r2dot*u^3*\[Nu]^2*\[CapitalOmega] + 
     (92880*I)*p\[Phi]dot^2*r2dot*u^3*\[Nu]^2*\[CapitalOmega] + (31680*I)*r2dot^2*u^3*\[Nu]^2*\[CapitalOmega] + 
     (61920*I)*p\[Phi]*p\[Phi]dot*r3dot*u^3*\[Nu]^2*\[CapitalOmega] - (5160*I)*p\[Phi]^2*r4dot*u^3*\[Nu]^2*\[CapitalOmega] + 
     (61920*I)*p\[Phi]*p\[Phi]3dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] + (185760*I)*p\[Phi]2dot*p\[Phi]dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] - 
     43200*prrdot*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] + (42240*I)*r3dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] - 
     43200*prrdot*p\[Phi]dot*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] - (108360*I)*p\[Phi]^2*r2dot^2*u^4*\[Nu]^2*\[CapitalOmega] + 
     (371520*I)*p\[Phi]*p\[Phi]dot*r2dot*rdot*u^4*\[Nu]^2*\[CapitalOmega] - (144480*I)*p\[Phi]^2*r3dot*rdot*u^4*\[Nu]^2*\[CapitalOmega] + 
     (185760*I)*p\[Phi]*p\[Phi]2dot*rdot^2*u^4*\[Nu]^2*\[CapitalOmega] + (185760*I)*p\[Phi]dot^2*rdot^2*u^4*\[Nu]^2*\[CapitalOmega] + 
     (285120*I)*r2dot*rdot^2*u^4*\[Nu]^2*\[CapitalOmega] - 28800*prrdot*p\[Phi]*rdot^3*u^4*\[Nu]^2*\[CapitalOmega] - 
     (835920*I)*p\[Phi]^2*r2dot*rdot^2*u^5*\[Nu]^2*\[CapitalOmega] + (123840*I)*p\[Phi]*p\[Phi]dot*rdot^3*u^5*\[Nu]^2*\[CapitalOmega] + 
     (126720*I)*rdot^4*u^5*\[Nu]^2*\[CapitalOmega] - (309600*I)*p\[Phi]^2*rdot^4*u^6*\[Nu]^2*\[CapitalOmega] - 
     (320*I)*prr3dot*p\[Phi]*u*\[CapitalOmega]^2 - (960*I)*prrdot*p\[Phi]2dot*u*\[CapitalOmega]^2 + 29700*prrdot^2*rdot*u*\[CapitalOmega]^2 + 
     2140*p\[Phi]*p\[Phi]3dot*u^2*\[CapitalOmega]^2 + 6420*p\[Phi]2dot*p\[Phi]dot*u^2*\[CapitalOmega]^2 - 
     (3840*I)*prrdot*p\[Phi]*r2dot*u^2*\[CapitalOmega]^2 + 4650*r3dot*u^2*\[CapitalOmega]^2 - 
     (7680*I)*prrdot*p\[Phi]dot*rdot*u^2*\[CapitalOmega]^2 + 19260*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[CapitalOmega]^2 - 
     2140*p\[Phi]^2*r3dot*u^3*\[CapitalOmega]^2 + 19260*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[CapitalOmega]^2 + 
     19260*p\[Phi]dot^2*rdot*u^3*\[CapitalOmega]^2 + 111600*r2dot*rdot*u^3*\[CapitalOmega]^2 - 
     (11520*I)*prrdot*p\[Phi]*rdot^2*u^3*\[CapitalOmega]^2 - 44940*p\[Phi]^2*r2dot*rdot*u^4*\[CapitalOmega]^2 + 
     38520*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[CapitalOmega]^2 + 167400*rdot^3*u^4*\[CapitalOmega]^2 - 57780*p\[Phi]^2*rdot^3*u^5*\[CapitalOmega]^2 + 
     (500*I)*prr3dot*p\[Phi]*u*\[Nu]*\[CapitalOmega]^2 + (1500*I)*prrdot*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]^2 - 
     1800*prrdot^2*rdot*u*\[Nu]*\[CapitalOmega]^2 - 8560*p\[Phi]*p\[Phi]3dot*u^2*\[Nu]*\[CapitalOmega]^2 - 
     25680*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]^2 + (6000*I)*prrdot*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]^2 - 
     10020*r3dot*u^2*\[Nu]*\[CapitalOmega]^2 + (12000*I)*prrdot*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]^2 - 
     77040*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu]*\[CapitalOmega]^2 + 8560*p\[Phi]^2*r3dot*u^3*\[Nu]*\[CapitalOmega]^2 - 
     77040*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu]*\[CapitalOmega]^2 - 77040*p\[Phi]dot^2*rdot*u^3*\[Nu]*\[CapitalOmega]^2 - 
     240480*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega]^2 + (18000*I)*prrdot*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]^2 + 
     179760*p\[Phi]^2*r2dot*rdot*u^4*\[Nu]*\[CapitalOmega]^2 - 154080*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[Nu]*\[CapitalOmega]^2 - 
     360720*rdot^3*u^4*\[Nu]*\[CapitalOmega]^2 + 231120*p\[Phi]^2*rdot^3*u^5*\[Nu]*\[CapitalOmega]^2 + 
     (600*I)*prr3dot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^2 + (1800*I)*prrdot*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]^2 - 
     86400*prrdot^2*rdot*u*\[Nu]^2*\[CapitalOmega]^2 + 10320*p\[Phi]*p\[Phi]3dot*u^2*\[Nu]^2*\[CapitalOmega]^2 + 
     30960*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]^2 + (7200*I)*prrdot*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^2 + 
     2640*r3dot*u^2*\[Nu]^2*\[CapitalOmega]^2 + (14400*I)*prrdot*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2 + 
     92880*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu]^2*\[CapitalOmega]^2 - 10320*p\[Phi]^2*r3dot*u^3*\[Nu]^2*\[CapitalOmega]^2 + 
     92880*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2 + 92880*p\[Phi]dot^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2 + 
     63360*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2 + (21600*I)*prrdot*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^2 - 
     216720*p\[Phi]^2*r2dot*rdot*u^4*\[Nu]^2*\[CapitalOmega]^2 + 185760*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]^2 + 
     95040*rdot^3*u^4*\[Nu]^2*\[CapitalOmega]^2 - 278640*p\[Phi]^2*rdot^3*u^5*\[Nu]^2*\[CapitalOmega]^2 - (1980*I)*prrdot^2*\[CapitalOmega]^3 - 
     640*prrdot*p\[Phi]dot*u*\[CapitalOmega]^3 - (2140*I)*p\[Phi]*p\[Phi]2dot*u^2*\[CapitalOmega]^3 - (2140*I)*p\[Phi]dot^2*u^2*\[CapitalOmega]^3 - 
     (4650*I)*r2dot*u^2*\[CapitalOmega]^3 - 2560*prrdot*p\[Phi]*rdot*u^2*\[CapitalOmega]^3 + (2140*I)*p\[Phi]^2*r2dot*u^3*\[CapitalOmega]^3 - 
     (12840*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[CapitalOmega]^3 - (37200*I)*rdot^2*u^3*\[CapitalOmega]^3 + 
     (14980*I)*p\[Phi]^2*rdot^2*u^4*\[CapitalOmega]^3 + (120*I)*prrdot^2*\[Nu]*\[CapitalOmega]^3 + 
     1000*prrdot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^3 + (8560*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]*\[CapitalOmega]^3 + 
     (8560*I)*p\[Phi]dot^2*u^2*\[Nu]*\[CapitalOmega]^3 + (10020*I)*r2dot*u^2*\[Nu]*\[CapitalOmega]^3 + 
     4000*prrdot*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^3 - (8560*I)*p\[Phi]^2*r2dot*u^3*\[Nu]*\[CapitalOmega]^3 + 
     (51360*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega]^3 + (80160*I)*rdot^2*u^3*\[Nu]*\[CapitalOmega]^3 - 
     (59920*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]*\[CapitalOmega]^3 + (5760*I)*prrdot^2*\[Nu]^2*\[CapitalOmega]^3 + 
     1200*prrdot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^3 - (10320*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]^2*\[CapitalOmega]^3 - 
     (10320*I)*p\[Phi]dot^2*u^2*\[Nu]^2*\[CapitalOmega]^3 - (2640*I)*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^3 + 
     4800*prrdot*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]^3 + (10320*I)*p\[Phi]^2*r2dot*u^3*\[Nu]^2*\[CapitalOmega]^3 - 
     (61920*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]^3 - (21120*I)*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^3 + 
     (72240*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]^3 + (160*I)*prrdot*p\[Phi]*u*\[CapitalOmega]^4 - 
     1070*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]^4 - 2325*rdot*u^2*\[CapitalOmega]^4 + 1070*p\[Phi]^2*rdot*u^3*\[CapitalOmega]^4 - 
     (250*I)*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]^4 + 4280*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]^4 + 5010*rdot*u^2*\[Nu]*\[CapitalOmega]^4 - 
     4280*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]^4 - (300*I)*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^4 - 
     5160*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]^4 - 1320*rdot*u^2*\[Nu]^2*\[CapitalOmega]^4 + 5160*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]^4 + 
     (1980*I)*prrdot^2*\[CapitalOmega]2dot + 640*prrdot*p\[Phi]dot*u*\[CapitalOmega]2dot + (2140*I)*p\[Phi]*p\[Phi]2dot*u^2*\[CapitalOmega]2dot + 
     (2140*I)*p\[Phi]dot^2*u^2*\[CapitalOmega]2dot + (4650*I)*r2dot*u^2*\[CapitalOmega]2dot + 
     2560*prrdot*p\[Phi]*rdot*u^2*\[CapitalOmega]2dot - (2140*I)*p\[Phi]^2*r2dot*u^3*\[CapitalOmega]2dot + 
     (12840*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[CapitalOmega]2dot + (37200*I)*rdot^2*u^3*\[CapitalOmega]2dot - 
     (14980*I)*p\[Phi]^2*rdot^2*u^4*\[CapitalOmega]2dot - (120*I)*prrdot^2*\[Nu]*\[CapitalOmega]2dot - 
     1000*prrdot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]2dot - (8560*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]*\[CapitalOmega]2dot - 
     (8560*I)*p\[Phi]dot^2*u^2*\[Nu]*\[CapitalOmega]2dot - (10020*I)*r2dot*u^2*\[Nu]*\[CapitalOmega]2dot - 
     4000*prrdot*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]2dot + (8560*I)*p\[Phi]^2*r2dot*u^3*\[Nu]*\[CapitalOmega]2dot - 
     (51360*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega]2dot - (80160*I)*rdot^2*u^3*\[Nu]*\[CapitalOmega]2dot + 
     (59920*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]*\[CapitalOmega]2dot - (5760*I)*prrdot^2*\[Nu]^2*\[CapitalOmega]2dot - 
     1200*prrdot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]2dot + (10320*I)*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]^2*\[CapitalOmega]2dot + 
     (10320*I)*p\[Phi]dot^2*u^2*\[Nu]^2*\[CapitalOmega]2dot + (2640*I)*r2dot*u^2*\[Nu]^2*\[CapitalOmega]2dot - 
     4800*prrdot*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]2dot - (10320*I)*p\[Phi]^2*r2dot*u^3*\[Nu]^2*\[CapitalOmega]2dot + 
     (61920*I)*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]2dot + (21120*I)*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]2dot - 
     (72240*I)*p\[Phi]^2*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]2dot - (640*I)*prrdot*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]2dot + 
     4280*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]*\[CapitalOmega]2dot + 9300*rdot*u^2*\[CapitalOmega]*\[CapitalOmega]2dot - 4280*p\[Phi]^2*rdot*u^3*\[CapitalOmega]*\[CapitalOmega]2dot + 
     (1000*I)*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - 17120*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - 
     20040*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot + 17120*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot + 
     (1200*I)*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot + 20640*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot + 
     5280*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot - 20640*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot + 
     160*prrdot*p\[Phi]*u*\[CapitalOmega]3dot + (1070*I)*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]3dot + (2325*I)*rdot*u^2*\[CapitalOmega]3dot - 
     (1070*I)*p\[Phi]^2*rdot*u^3*\[CapitalOmega]3dot - 250*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]3dot - 
     (4280*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]3dot - (5010*I)*rdot*u^2*\[Nu]*\[CapitalOmega]3dot + 
     (4280*I)*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]3dot - 300*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]3dot + 
     (5160*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]3dot + (1320*I)*rdot*u^2*\[Nu]^2*\[CapitalOmega]3dot - 
     (5160*I)*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]3dot + 320*prr3dot*p\[Phi]*u*\[CapitalOmega]dot + 
     960*prrdot*p\[Phi]2dot*u*\[CapitalOmega]dot + (29700*I)*prrdot^2*rdot*u*\[CapitalOmega]dot + 
     (2140*I)*p\[Phi]*p\[Phi]3dot*u^2*\[CapitalOmega]dot + (6420*I)*p\[Phi]2dot*p\[Phi]dot*u^2*\[CapitalOmega]dot + 
     3840*prrdot*p\[Phi]*r2dot*u^2*\[CapitalOmega]dot + (4650*I)*r3dot*u^2*\[CapitalOmega]dot + 
     7680*prrdot*p\[Phi]dot*rdot*u^2*\[CapitalOmega]dot + (19260*I)*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[CapitalOmega]dot - 
     (2140*I)*p\[Phi]^2*r3dot*u^3*\[CapitalOmega]dot + (19260*I)*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[CapitalOmega]dot + 
     (19260*I)*p\[Phi]dot^2*rdot*u^3*\[CapitalOmega]dot + (111600*I)*r2dot*rdot*u^3*\[CapitalOmega]dot + 
     11520*prrdot*p\[Phi]*rdot^2*u^3*\[CapitalOmega]dot - (44940*I)*p\[Phi]^2*r2dot*rdot*u^4*\[CapitalOmega]dot + 
     (38520*I)*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[CapitalOmega]dot + (167400*I)*rdot^3*u^4*\[CapitalOmega]dot - 
     (57780*I)*p\[Phi]^2*rdot^3*u^5*\[CapitalOmega]dot - 500*prr3dot*p\[Phi]*u*\[Nu]*\[CapitalOmega]dot - 
     1500*prrdot*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]dot - (1800*I)*prrdot^2*rdot*u*\[Nu]*\[CapitalOmega]dot - 
     (8560*I)*p\[Phi]*p\[Phi]3dot*u^2*\[Nu]*\[CapitalOmega]dot - (25680*I)*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]dot - 
     6000*prrdot*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]dot - (10020*I)*r3dot*u^2*\[Nu]*\[CapitalOmega]dot - 
     12000*prrdot*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]dot - (77040*I)*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu]*\[CapitalOmega]dot + 
     (8560*I)*p\[Phi]^2*r3dot*u^3*\[Nu]*\[CapitalOmega]dot - (77040*I)*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu]*\[CapitalOmega]dot - 
     (77040*I)*p\[Phi]dot^2*rdot*u^3*\[Nu]*\[CapitalOmega]dot - (240480*I)*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega]dot - 
     18000*prrdot*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]dot + (179760*I)*p\[Phi]^2*r2dot*rdot*u^4*\[Nu]*\[CapitalOmega]dot - 
     (154080*I)*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[Nu]*\[CapitalOmega]dot - (360720*I)*rdot^3*u^4*\[Nu]*\[CapitalOmega]dot + 
     (231120*I)*p\[Phi]^2*rdot^3*u^5*\[Nu]*\[CapitalOmega]dot - 600*prr3dot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]dot - 
     1800*prrdot*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]dot - (86400*I)*prrdot^2*rdot*u*\[Nu]^2*\[CapitalOmega]dot + 
     (10320*I)*p\[Phi]*p\[Phi]3dot*u^2*\[Nu]^2*\[CapitalOmega]dot + (30960*I)*p\[Phi]2dot*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]dot - 
     7200*prrdot*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]dot + (2640*I)*r3dot*u^2*\[Nu]^2*\[CapitalOmega]dot - 
     14400*prrdot*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot + (92880*I)*p\[Phi]*p\[Phi]dot*r2dot*u^3*\[Nu]^2*\[CapitalOmega]dot - 
     (10320*I)*p\[Phi]^2*r3dot*u^3*\[Nu]^2*\[CapitalOmega]dot + (92880*I)*p\[Phi]*p\[Phi]2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot + 
     (92880*I)*p\[Phi]dot^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot + (63360*I)*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot - 
     21600*prrdot*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]dot - (216720*I)*p\[Phi]^2*r2dot*rdot*u^4*\[Nu]^2*\[CapitalOmega]dot + 
     (185760*I)*p\[Phi]*p\[Phi]dot*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]dot + (95040*I)*rdot^3*u^4*\[Nu]^2*\[CapitalOmega]dot - 
     (278640*I)*p\[Phi]^2*rdot^3*u^5*\[Nu]^2*\[CapitalOmega]dot + 5940*prrdot^2*\[CapitalOmega]*\[CapitalOmega]dot - 
     (1920*I)*prrdot*p\[Phi]dot*u*\[CapitalOmega]*\[CapitalOmega]dot + 6420*p\[Phi]*p\[Phi]2dot*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     6420*p\[Phi]dot^2*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 13950*r2dot*u^2*\[CapitalOmega]*\[CapitalOmega]dot - (7680*I)*prrdot*p\[Phi]*rdot*u^2*\[CapitalOmega]*
      \[CapitalOmega]dot - 6420*p\[Phi]^2*r2dot*u^3*\[CapitalOmega]*\[CapitalOmega]dot + 38520*p\[Phi]*p\[Phi]dot*rdot*u^3*\[CapitalOmega]*\[CapitalOmega]dot + 
     111600*rdot^2*u^3*\[CapitalOmega]*\[CapitalOmega]dot - 44940*p\[Phi]^2*rdot^2*u^4*\[CapitalOmega]*\[CapitalOmega]dot - 360*prrdot^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
     (3000*I)*prrdot*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 25680*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
     25680*p\[Phi]dot^2*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 30060*r2dot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
     (12000*I)*prrdot*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 25680*p\[Phi]^2*r2dot*u^3*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
     154080*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 240480*rdot^2*u^3*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot + 
     179760*p\[Phi]^2*rdot^2*u^4*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 17280*prrdot^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     (3600*I)*prrdot*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 30960*p\[Phi]*p\[Phi]2dot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     30960*p\[Phi]dot^2*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 7920*r2dot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     (14400*I)*prrdot*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 30960*p\[Phi]^2*r2dot*u^3*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
     185760*p\[Phi]*p\[Phi]dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 63360*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 
     216720*p\[Phi]^2*rdot^2*u^4*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 960*prrdot*p\[Phi]*u*\[CapitalOmega]^2*\[CapitalOmega]dot - 
     (6420*I)*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]^2*\[CapitalOmega]dot - (13950*I)*rdot*u^2*\[CapitalOmega]^2*\[CapitalOmega]dot + 
     (6420*I)*p\[Phi]^2*rdot*u^3*\[CapitalOmega]^2*\[CapitalOmega]dot + 1500*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot + 
     (25680*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot + (30060*I)*rdot*u^2*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot - 
     (25680*I)*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot + 1800*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot - 
     (30960*I)*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot - (7920*I)*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot + 
     (30960*I)*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot - (480*I)*prrdot*p\[Phi]*u*\[CapitalOmega]dot^2 + 
     3210*p\[Phi]*p\[Phi]dot*u^2*\[CapitalOmega]dot^2 + 6975*rdot*u^2*\[CapitalOmega]dot^2 - 3210*p\[Phi]^2*rdot*u^3*\[CapitalOmega]dot^2 + 
     (750*I)*prrdot*p\[Phi]*u*\[Nu]*\[CapitalOmega]dot^2 - 12840*p\[Phi]*p\[Phi]dot*u^2*\[Nu]*\[CapitalOmega]dot^2 - 
     15030*rdot*u^2*\[Nu]*\[CapitalOmega]dot^2 + 12840*p\[Phi]^2*rdot*u^3*\[Nu]*\[CapitalOmega]dot^2 + 
     (900*I)*prrdot*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]dot^2 + 15480*p\[Phi]*p\[Phi]dot*u^2*\[Nu]^2*\[CapitalOmega]dot^2 + 
     3960*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot^2 - 15480*p\[Phi]^2*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot^2 - 
     (2*I)*prr*((-2475*I)*prrdot*r4dot*u - (2475*I)*prr4dot*rdot*u - 640*p\[Phi]3dot*r2dot*u^2 - 
       (29700*I)*prrdot*r2dot^2*u^2 - 640*p\[Phi]2dot*r3dot*u^2 - 320*p\[Phi]dot*r4dot*u^2 - 
       64*p\[Phi]*r5dot*u^2 - 320*p\[Phi]4dot*rdot*u^2 - (39600*I)*prrdot*r3dot*rdot*u^2 - 
       2880*p\[Phi]dot*r2dot^2*u^3 - 1920*p\[Phi]*r2dot*r3dot*u^3 - 5760*p\[Phi]2dot*r2dot*rdot*u^3 - 
       3840*p\[Phi]dot*r3dot*rdot*u^3 - 960*p\[Phi]*r4dot*rdot*u^3 - 1920*p\[Phi]3dot*rdot^2*u^3 - 
       (178200*I)*prrdot*r2dot*rdot^2*u^3 - 5760*p\[Phi]*r2dot^2*rdot*u^4 - 
       11520*p\[Phi]dot*r2dot*rdot^2*u^4 - 3840*p\[Phi]*r3dot*rdot^2*u^4 - 3840*p\[Phi]2dot*rdot^3*u^4 - 
       (59400*I)*prrdot*rdot^4*u^4 - 3840*p\[Phi]*r2dot*rdot^3*u^5 - 1920*p\[Phi]dot*rdot^4*u^5 + 
       (150*I)*prrdot*r4dot*u*\[Nu] + (150*I)*prr4dot*rdot*u*\[Nu] + 1000*p\[Phi]3dot*r2dot*u^2*\[Nu] + 
       (1800*I)*prrdot*r2dot^2*u^2*\[Nu] + 1000*p\[Phi]2dot*r3dot*u^2*\[Nu] + 500*p\[Phi]dot*r4dot*u^2*\[Nu] + 
       100*p\[Phi]*r5dot*u^2*\[Nu] + 500*p\[Phi]4dot*rdot*u^2*\[Nu] + (2400*I)*prrdot*r3dot*rdot*u^2*\[Nu] + 
       4500*p\[Phi]dot*r2dot^2*u^3*\[Nu] + 3000*p\[Phi]*r2dot*r3dot*u^3*\[Nu] + 9000*p\[Phi]2dot*r2dot*rdot*u^3*
        \[Nu] + 6000*p\[Phi]dot*r3dot*rdot*u^3*\[Nu] + 1500*p\[Phi]*r4dot*rdot*u^3*\[Nu] + 
       3000*p\[Phi]3dot*rdot^2*u^3*\[Nu] + (10800*I)*prrdot*r2dot*rdot^2*u^3*\[Nu] + 
       9000*p\[Phi]*r2dot^2*rdot*u^4*\[Nu] + 18000*p\[Phi]dot*r2dot*rdot^2*u^4*\[Nu] + 
       6000*p\[Phi]*r3dot*rdot^2*u^4*\[Nu] + 6000*p\[Phi]2dot*rdot^3*u^4*\[Nu] + 
       (3600*I)*prrdot*rdot^4*u^4*\[Nu] + 6000*p\[Phi]*r2dot*rdot^3*u^5*\[Nu] + 
       3000*p\[Phi]dot*rdot^4*u^5*\[Nu] + (7200*I)*prrdot*r4dot*u*\[Nu]^2 + (7200*I)*prr4dot*rdot*u*
        \[Nu]^2 + 1200*p\[Phi]3dot*r2dot*u^2*\[Nu]^2 + (86400*I)*prrdot*r2dot^2*u^2*\[Nu]^2 + 
       1200*p\[Phi]2dot*r3dot*u^2*\[Nu]^2 + 600*p\[Phi]dot*r4dot*u^2*\[Nu]^2 + 120*p\[Phi]*r5dot*u^2*\[Nu]^2 + 
       600*p\[Phi]4dot*rdot*u^2*\[Nu]^2 + (115200*I)*prrdot*r3dot*rdot*u^2*\[Nu]^2 + 
       5400*p\[Phi]dot*r2dot^2*u^3*\[Nu]^2 + 3600*p\[Phi]*r2dot*r3dot*u^3*\[Nu]^2 + 
       10800*p\[Phi]2dot*r2dot*rdot*u^3*\[Nu]^2 + 7200*p\[Phi]dot*r3dot*rdot*u^3*\[Nu]^2 + 
       1800*p\[Phi]*r4dot*rdot*u^3*\[Nu]^2 + 3600*p\[Phi]3dot*rdot^2*u^3*\[Nu]^2 + 
       (518400*I)*prrdot*r2dot*rdot^2*u^3*\[Nu]^2 + 10800*p\[Phi]*r2dot^2*rdot*u^4*\[Nu]^2 + 
       21600*p\[Phi]dot*r2dot*rdot^2*u^4*\[Nu]^2 + 7200*p\[Phi]*r3dot*rdot^2*u^4*\[Nu]^2 + 
       7200*p\[Phi]2dot*rdot^3*u^4*\[Nu]^2 + (172800*I)*prrdot*rdot^4*u^4*\[Nu]^2 + 
       7200*p\[Phi]*r2dot*rdot^3*u^5*\[Nu]^2 + 3600*p\[Phi]dot*rdot^4*u^5*\[Nu]^2 + 
       p\[Phi]5dot*u*(-16 + 25*\[Nu] + 30*\[Nu]^2) - 495*prr4dot*\[CapitalOmega] + (80*I)*p\[Phi]4dot*u*\[CapitalOmega] - 
       9900*prrdot*r3dot*u*\[CapitalOmega] + (1920*I)*p\[Phi]2dot*r2dot*u^2*\[CapitalOmega] + (1280*I)*p\[Phi]dot*r3dot*u^2*\[CapitalOmega] + 
       (320*I)*p\[Phi]*r4dot*u^2*\[CapitalOmega] + (1280*I)*p\[Phi]3dot*rdot*u^2*\[CapitalOmega] - 118800*prrdot*r2dot*rdot*u^2*
        \[CapitalOmega] + (2880*I)*p\[Phi]*r2dot^2*u^3*\[CapitalOmega] + (11520*I)*p\[Phi]dot*r2dot*rdot*u^3*\[CapitalOmega] + 
       (3840*I)*p\[Phi]*r3dot*rdot*u^3*\[CapitalOmega] + (5760*I)*p\[Phi]2dot*rdot^2*u^3*\[CapitalOmega] - 
       118800*prrdot*rdot^3*u^3*\[CapitalOmega] + (11520*I)*p\[Phi]*r2dot*rdot^2*u^4*\[CapitalOmega] + 
       (7680*I)*p\[Phi]dot*rdot^3*u^4*\[CapitalOmega] + (1920*I)*p\[Phi]*rdot^4*u^5*\[CapitalOmega] + 30*prr4dot*\[Nu]*\[CapitalOmega] - 
       (125*I)*p\[Phi]4dot*u*\[Nu]*\[CapitalOmega] + 600*prrdot*r3dot*u*\[Nu]*\[CapitalOmega] - (3000*I)*p\[Phi]2dot*r2dot*u^2*\[Nu]*\[CapitalOmega] - 
       (2000*I)*p\[Phi]dot*r3dot*u^2*\[Nu]*\[CapitalOmega] - (500*I)*p\[Phi]*r4dot*u^2*\[Nu]*\[CapitalOmega] - 
       (2000*I)*p\[Phi]3dot*rdot*u^2*\[Nu]*\[CapitalOmega] + 7200*prrdot*r2dot*rdot*u^2*\[Nu]*\[CapitalOmega] - 
       (4500*I)*p\[Phi]*r2dot^2*u^3*\[Nu]*\[CapitalOmega] - (18000*I)*p\[Phi]dot*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega] - 
       (6000*I)*p\[Phi]*r3dot*rdot*u^3*\[Nu]*\[CapitalOmega] - (9000*I)*p\[Phi]2dot*rdot^2*u^3*\[Nu]*\[CapitalOmega] + 
       7200*prrdot*rdot^3*u^3*\[Nu]*\[CapitalOmega] - (18000*I)*p\[Phi]*r2dot*rdot^2*u^4*\[Nu]*\[CapitalOmega] - 
       (12000*I)*p\[Phi]dot*rdot^3*u^4*\[Nu]*\[CapitalOmega] - (3000*I)*p\[Phi]*rdot^4*u^5*\[Nu]*\[CapitalOmega] + 
       1440*prr4dot*\[Nu]^2*\[CapitalOmega] - (150*I)*p\[Phi]4dot*u*\[Nu]^2*\[CapitalOmega] + 28800*prrdot*r3dot*u*\[Nu]^2*\[CapitalOmega] - 
       (3600*I)*p\[Phi]2dot*r2dot*u^2*\[Nu]^2*\[CapitalOmega] - (2400*I)*p\[Phi]dot*r3dot*u^2*\[Nu]^2*\[CapitalOmega] - 
       (600*I)*p\[Phi]*r4dot*u^2*\[Nu]^2*\[CapitalOmega] - (2400*I)*p\[Phi]3dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] + 
       345600*prrdot*r2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega] - (5400*I)*p\[Phi]*r2dot^2*u^3*\[Nu]^2*\[CapitalOmega] - 
       (21600*I)*p\[Phi]dot*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] - (7200*I)*p\[Phi]*r3dot*rdot*u^3*\[Nu]^2*\[CapitalOmega] - 
       (10800*I)*p\[Phi]2dot*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] + 345600*prrdot*rdot^3*u^3*\[Nu]^2*\[CapitalOmega] - 
       (21600*I)*p\[Phi]*r2dot*rdot^2*u^4*\[Nu]^2*\[CapitalOmega] - (14400*I)*p\[Phi]dot*rdot^3*u^4*\[Nu]^2*\[CapitalOmega] - 
       (3600*I)*p\[Phi]*rdot^4*u^5*\[Nu]^2*\[CapitalOmega] + 160*p\[Phi]3dot*u*\[CapitalOmega]^2 + (14850*I)*prrdot*r2dot*u*\[CapitalOmega]^2 + 
       1920*p\[Phi]dot*r2dot*u^2*\[CapitalOmega]^2 + 640*p\[Phi]*r3dot*u^2*\[CapitalOmega]^2 + 1920*p\[Phi]2dot*rdot*u^2*\[CapitalOmega]^2 + 
       (59400*I)*prrdot*rdot^2*u^2*\[CapitalOmega]^2 + 5760*p\[Phi]*r2dot*rdot*u^3*\[CapitalOmega]^2 + 
       5760*p\[Phi]dot*rdot^2*u^3*\[CapitalOmega]^2 + 3840*p\[Phi]*rdot^3*u^4*\[CapitalOmega]^2 - 250*p\[Phi]3dot*u*\[Nu]*\[CapitalOmega]^2 - 
       (900*I)*prrdot*r2dot*u*\[Nu]*\[CapitalOmega]^2 - 3000*p\[Phi]dot*r2dot*u^2*\[Nu]*\[CapitalOmega]^2 - 
       1000*p\[Phi]*r3dot*u^2*\[Nu]*\[CapitalOmega]^2 - 3000*p\[Phi]2dot*rdot*u^2*\[Nu]*\[CapitalOmega]^2 - 
       (3600*I)*prrdot*rdot^2*u^2*\[Nu]*\[CapitalOmega]^2 - 9000*p\[Phi]*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega]^2 - 
       9000*p\[Phi]dot*rdot^2*u^3*\[Nu]*\[CapitalOmega]^2 - 6000*p\[Phi]*rdot^3*u^4*\[Nu]*\[CapitalOmega]^2 - 300*p\[Phi]3dot*u*\[Nu]^2*\[CapitalOmega]^2 - 
       (43200*I)*prrdot*r2dot*u*\[Nu]^2*\[CapitalOmega]^2 - 3600*p\[Phi]dot*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 
       1200*p\[Phi]*r3dot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 3600*p\[Phi]2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2 - 
       (172800*I)*prrdot*rdot^2*u^2*\[Nu]^2*\[CapitalOmega]^2 - 10800*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]^2 - 
       10800*p\[Phi]dot*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^2 - 7200*p\[Phi]*rdot^3*u^4*\[Nu]^2*\[CapitalOmega]^2 - 
       (160*I)*p\[Phi]2dot*u*\[CapitalOmega]^3 + 9900*prrdot*rdot*u*\[CapitalOmega]^3 - (640*I)*p\[Phi]*r2dot*u^2*\[CapitalOmega]^3 - 
       (1280*I)*p\[Phi]dot*rdot*u^2*\[CapitalOmega]^3 - (1920*I)*p\[Phi]*rdot^2*u^3*\[CapitalOmega]^3 + 
       (250*I)*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]^3 - 600*prrdot*rdot*u*\[Nu]*\[CapitalOmega]^3 + (1000*I)*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]^3 + 
       (2000*I)*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]^3 + (3000*I)*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]^3 + 
       (300*I)*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]^3 - 28800*prrdot*rdot*u*\[Nu]^2*\[CapitalOmega]^3 + 
       (1200*I)*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]^3 + (2400*I)*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]^3 + 
       (3600*I)*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]^3 - (495*I)*prrdot*\[CapitalOmega]^4 - 80*p\[Phi]dot*u*\[CapitalOmega]^4 - 
       320*p\[Phi]*rdot*u^2*\[CapitalOmega]^4 + (30*I)*prrdot*\[Nu]*\[CapitalOmega]^4 + 125*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^4 + 
       500*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^4 + (1440*I)*prrdot*\[Nu]^2*\[CapitalOmega]^4 + 150*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^4 + 
       600*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]^4 + (16*I)*p\[Phi]*u*\[CapitalOmega]^5 - (25*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]^5 - 
       (30*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^5 + (160*I)*p\[Phi]2dot*u*\[CapitalOmega]2dot - 9900*prrdot*rdot*u*\[CapitalOmega]2dot + 
       (640*I)*p\[Phi]*r2dot*u^2*\[CapitalOmega]2dot + (1280*I)*p\[Phi]dot*rdot*u^2*\[CapitalOmega]2dot + 
       (1920*I)*p\[Phi]*rdot^2*u^3*\[CapitalOmega]2dot - (250*I)*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]2dot + 
       600*prrdot*rdot*u*\[Nu]*\[CapitalOmega]2dot - (1000*I)*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]2dot - 
       (2000*I)*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]2dot - (3000*I)*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]2dot - 
       (300*I)*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]2dot + 28800*prrdot*rdot*u*\[Nu]^2*\[CapitalOmega]2dot - 
       (1200*I)*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]2dot - (2400*I)*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]2dot - 
       (3600*I)*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]2dot + (1980*I)*prrdot*\[CapitalOmega]*\[CapitalOmega]2dot + 
       320*p\[Phi]dot*u*\[CapitalOmega]*\[CapitalOmega]2dot + 1280*p\[Phi]*rdot*u^2*\[CapitalOmega]*\[CapitalOmega]2dot - (120*I)*prrdot*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - 
       500*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - 2000*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]2dot - 
       (5760*I)*prrdot*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot - 600*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot - 
       2400*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]2dot - (160*I)*p\[Phi]*u*\[CapitalOmega]^2*\[CapitalOmega]2dot + 
       (250*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]2dot + (300*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]2dot - 495*prrdot*\[CapitalOmega]3dot + 
       (80*I)*p\[Phi]dot*u*\[CapitalOmega]3dot + (320*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]3dot + 30*prrdot*\[Nu]*\[CapitalOmega]3dot - 
       (125*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]3dot - (500*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]3dot + 1440*prrdot*\[Nu]^2*\[CapitalOmega]3dot - 
       (150*I)*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]3dot - (600*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]3dot + 80*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]3dot - 
       125*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]3dot - 150*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]3dot + (16*I)*p\[Phi]*u*\[CapitalOmega]4dot - 
       (25*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]4dot - (30*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]4dot + (160*I)*p\[Phi]3dot*u*\[CapitalOmega]dot - 
       14850*prrdot*r2dot*u*\[CapitalOmega]dot + (1920*I)*p\[Phi]dot*r2dot*u^2*\[CapitalOmega]dot + 
       (640*I)*p\[Phi]*r3dot*u^2*\[CapitalOmega]dot + (1920*I)*p\[Phi]2dot*rdot*u^2*\[CapitalOmega]dot - 
       59400*prrdot*rdot^2*u^2*\[CapitalOmega]dot + (5760*I)*p\[Phi]*r2dot*rdot*u^3*\[CapitalOmega]dot + 
       (5760*I)*p\[Phi]dot*rdot^2*u^3*\[CapitalOmega]dot + (3840*I)*p\[Phi]*rdot^3*u^4*\[CapitalOmega]dot - 
       (250*I)*p\[Phi]3dot*u*\[Nu]*\[CapitalOmega]dot + 900*prrdot*r2dot*u*\[Nu]*\[CapitalOmega]dot - (3000*I)*p\[Phi]dot*r2dot*u^2*\[Nu]*
        \[CapitalOmega]dot - (1000*I)*p\[Phi]*r3dot*u^2*\[Nu]*\[CapitalOmega]dot - (3000*I)*p\[Phi]2dot*rdot*u^2*\[Nu]*\[CapitalOmega]dot + 
       3600*prrdot*rdot^2*u^2*\[Nu]*\[CapitalOmega]dot - (9000*I)*p\[Phi]*r2dot*rdot*u^3*\[Nu]*\[CapitalOmega]dot - 
       (9000*I)*p\[Phi]dot*rdot^2*u^3*\[Nu]*\[CapitalOmega]dot - (6000*I)*p\[Phi]*rdot^3*u^4*\[Nu]*\[CapitalOmega]dot - 
       (300*I)*p\[Phi]3dot*u*\[Nu]^2*\[CapitalOmega]dot + 43200*prrdot*r2dot*u*\[Nu]^2*\[CapitalOmega]dot - 
       (3600*I)*p\[Phi]dot*r2dot*u^2*\[Nu]^2*\[CapitalOmega]dot - (1200*I)*p\[Phi]*r3dot*u^2*\[Nu]^2*\[CapitalOmega]dot - 
       (3600*I)*p\[Phi]2dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot + 172800*prrdot*rdot^2*u^2*\[Nu]^2*\[CapitalOmega]dot - 
       (10800*I)*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2*\[CapitalOmega]dot - (10800*I)*p\[Phi]dot*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]dot - 
       (7200*I)*p\[Phi]*rdot^3*u^4*\[Nu]^2*\[CapitalOmega]dot + 480*p\[Phi]2dot*u*\[CapitalOmega]*\[CapitalOmega]dot + 
       (29700*I)*prrdot*rdot*u*\[CapitalOmega]*\[CapitalOmega]dot + 1920*p\[Phi]*r2dot*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 
       3840*p\[Phi]dot*rdot*u^2*\[CapitalOmega]*\[CapitalOmega]dot + 5760*p\[Phi]*rdot^2*u^3*\[CapitalOmega]*\[CapitalOmega]dot - 
       750*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - (1800*I)*prrdot*rdot*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
       3000*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 6000*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
       9000*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 900*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 
       (86400*I)*prrdot*rdot*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 3600*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 
       7200*p\[Phi]dot*rdot*u^2*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 10800*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 
       2970*prrdot*\[CapitalOmega]^2*\[CapitalOmega]dot - (480*I)*p\[Phi]dot*u*\[CapitalOmega]^2*\[CapitalOmega]dot - (1920*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]^2*
        \[CapitalOmega]dot - 180*prrdot*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot + (750*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot + 
       (3000*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^2*\[CapitalOmega]dot - 8640*prrdot*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot + 
       (900*I)*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot + (3600*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2*\[CapitalOmega]dot - 
       160*p\[Phi]*u*\[CapitalOmega]^3*\[CapitalOmega]dot + 250*p\[Phi]*u*\[Nu]*\[CapitalOmega]^3*\[CapitalOmega]dot + 300*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^3*\[CapitalOmega]dot + 
       160*p\[Phi]*u*\[CapitalOmega]2dot*\[CapitalOmega]dot - 250*p\[Phi]*u*\[Nu]*\[CapitalOmega]2dot*\[CapitalOmega]dot - 300*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]2dot*\[CapitalOmega]dot + 
       (1485*I)*prrdot*\[CapitalOmega]dot^2 + 240*p\[Phi]dot*u*\[CapitalOmega]dot^2 + 960*p\[Phi]*rdot*u^2*\[CapitalOmega]dot^2 - 
       (90*I)*prrdot*\[Nu]*\[CapitalOmega]dot^2 - 375*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]dot^2 - 1500*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]dot^2 - 
       (4320*I)*prrdot*\[Nu]^2*\[CapitalOmega]dot^2 - 450*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]dot^2 - 
       1800*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot^2 - (240*I)*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]dot^2 + 
       (375*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot^2 + (450*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot^2 + 
       30*prr3dot*(-33 + 2*\[Nu] + 96*\[Nu]^2)*((5*I)*r2dot*u + (20*I)*rdot^2*u^2 + 10*rdot*u*\[CapitalOmega] - 
         I*\[CapitalOmega]^2 + \[CapitalOmega]dot)) + 20*prr2dot*(3*prr3dot*(-33 + 2*\[Nu] + 96*\[Nu]^2) - 
       I*((-495*I)*prr*r3dot*u - 192*p\[Phi]dot*r2dot*u^2 - 64*p\[Phi]*r3dot*u^2 - 
         192*p\[Phi]2dot*rdot*u^2 - (5940*I)*prr*r2dot*rdot*u^2 - 576*p\[Phi]*r2dot*rdot*u^3 - 
         576*p\[Phi]dot*rdot^2*u^3 - (5940*I)*prr*rdot^3*u^3 - 384*p\[Phi]*rdot^3*u^4 + 
         (30*I)*prr*r3dot*u*\[Nu] + 300*p\[Phi]dot*r2dot*u^2*\[Nu] + 100*p\[Phi]*r3dot*u^2*\[Nu] + 
         300*p\[Phi]2dot*rdot*u^2*\[Nu] + (360*I)*prr*r2dot*rdot*u^2*\[Nu] + 900*p\[Phi]*r2dot*rdot*u^3*\[Nu] + 
         900*p\[Phi]dot*rdot^2*u^3*\[Nu] + (360*I)*prr*rdot^3*u^3*\[Nu] + 600*p\[Phi]*rdot^3*u^4*\[Nu] + 
         (1440*I)*prr*r3dot*u*\[Nu]^2 + 360*p\[Phi]dot*r2dot*u^2*\[Nu]^2 + 120*p\[Phi]*r3dot*u^2*\[Nu]^2 + 
         360*p\[Phi]2dot*rdot*u^2*\[Nu]^2 + (17280*I)*prr*r2dot*rdot*u^2*\[Nu]^2 + 
         1080*p\[Phi]*r2dot*rdot*u^3*\[Nu]^2 + 1080*p\[Phi]dot*rdot^2*u^3*\[Nu]^2 + 
         (17280*I)*prr*rdot^3*u^3*\[Nu]^2 + 720*p\[Phi]*rdot^3*u^4*\[Nu]^2 + 
         p\[Phi]3dot*u*(-16 + 25*\[Nu] + 30*\[Nu]^2) + (48*I)*p\[Phi]2dot*u*\[CapitalOmega] - 1485*prr*r2dot*u*\[CapitalOmega] + 
         (192*I)*p\[Phi]*r2dot*u^2*\[CapitalOmega] + (384*I)*p\[Phi]dot*rdot*u^2*\[CapitalOmega] - 5940*prr*rdot^2*u^2*\[CapitalOmega] + 
         (576*I)*p\[Phi]*rdot^2*u^3*\[CapitalOmega] - (75*I)*p\[Phi]2dot*u*\[Nu]*\[CapitalOmega] + 90*prr*r2dot*u*\[Nu]*\[CapitalOmega] - 
         (300*I)*p\[Phi]*r2dot*u^2*\[Nu]*\[CapitalOmega] - (600*I)*p\[Phi]dot*rdot*u^2*\[Nu]*\[CapitalOmega] + 
         360*prr*rdot^2*u^2*\[Nu]*\[CapitalOmega] - (900*I)*p\[Phi]*rdot^2*u^3*\[Nu]*\[CapitalOmega] - (90*I)*p\[Phi]2dot*u*\[Nu]^2*\[CapitalOmega] + 
         4320*prr*r2dot*u*\[Nu]^2*\[CapitalOmega] - (360*I)*p\[Phi]*r2dot*u^2*\[Nu]^2*\[CapitalOmega] - (720*I)*p\[Phi]dot*rdot*u^2*
          \[Nu]^2*\[CapitalOmega] + 17280*prr*rdot^2*u^2*\[Nu]^2*\[CapitalOmega] - (1080*I)*p\[Phi]*rdot^2*u^3*\[Nu]^2*\[CapitalOmega] + 
         48*p\[Phi]dot*u*\[CapitalOmega]^2 + (1485*I)*prr*rdot*u*\[CapitalOmega]^2 + 192*p\[Phi]*rdot*u^2*\[CapitalOmega]^2 - 
         75*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]^2 - (90*I)*prr*rdot*u*\[Nu]*\[CapitalOmega]^2 - 300*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]^2 - 
         90*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]^2 - (4320*I)*prr*rdot*u*\[Nu]^2*\[CapitalOmega]^2 - 360*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]^2 + 
         99*prr*\[CapitalOmega]^3 - (16*I)*p\[Phi]*u*\[CapitalOmega]^3 - 6*prr*\[Nu]*\[CapitalOmega]^3 + (25*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]^3 - 
         288*prr*\[Nu]^2*\[CapitalOmega]^3 + (30*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]^3 - 99*prr*\[CapitalOmega]2dot + (16*I)*p\[Phi]*u*\[CapitalOmega]2dot + 
         6*prr*\[Nu]*\[CapitalOmega]2dot - (25*I)*p\[Phi]*u*\[Nu]*\[CapitalOmega]2dot + 288*prr*\[Nu]^2*\[CapitalOmega]2dot - 
         (30*I)*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]2dot + (48*I)*p\[Phi]dot*u*\[CapitalOmega]dot - 1485*prr*rdot*u*\[CapitalOmega]dot + 
         (192*I)*p\[Phi]*rdot*u^2*\[CapitalOmega]dot - (75*I)*p\[Phi]dot*u*\[Nu]*\[CapitalOmega]dot + 90*prr*rdot*u*\[Nu]*\[CapitalOmega]dot - 
         (300*I)*p\[Phi]*rdot*u^2*\[Nu]*\[CapitalOmega]dot - (90*I)*p\[Phi]dot*u*\[Nu]^2*\[CapitalOmega]dot + 
         4320*prr*rdot*u*\[Nu]^2*\[CapitalOmega]dot - (360*I)*p\[Phi]*rdot*u^2*\[Nu]^2*\[CapitalOmega]dot + (297*I)*prr*\[CapitalOmega]*\[CapitalOmega]dot + 
         48*p\[Phi]*u*\[CapitalOmega]*\[CapitalOmega]dot - (18*I)*prr*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 75*p\[Phi]*u*\[Nu]*\[CapitalOmega]*\[CapitalOmega]dot - 
         (864*I)*prr*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot - 90*p\[Phi]*u*\[Nu]^2*\[CapitalOmega]*\[CapitalOmega]dot + 9*prrdot*(-33 + 2*\[Nu] + 96*\[Nu]^2)*
          ((5*I)*r2dot*u + (20*I)*rdot^2*u^2 + 10*rdot*u*\[CapitalOmega] - I*\[CapitalOmega]^2 + \[CapitalOmega]dot))) + 
     12*prr^2*(-5 - 6*\[Nu] + 24*\[Nu]^2)*(5*r5dot*u + 100*r4dot*rdot*u^2 + 600*r3dot*rdot^2*u^3 + 
       120*rdot^5*u^5 + 300*r2dot^2*u^2*(3*rdot*u - I*\[CapitalOmega]) - (25*I)*r4dot*u*\[CapitalOmega] - 
       (400*I)*r3dot*rdot*u^2*\[CapitalOmega] - (600*I)*rdot^4*u^4*\[CapitalOmega] - 50*r3dot*u*\[CapitalOmega]^2 - 
       600*rdot^3*u^3*\[CapitalOmega]^2 + (200*I)*rdot^2*u^2*\[CapitalOmega]^3 + 25*rdot*u*\[CapitalOmega]^4 - I*\[CapitalOmega]^5 - 
       (200*I)*rdot^2*u^2*\[CapitalOmega]2dot - 100*rdot*u*\[CapitalOmega]*\[CapitalOmega]2dot + (10*I)*\[CapitalOmega]^2*\[CapitalOmega]2dot - 
       (25*I)*rdot*u*\[CapitalOmega]3dot - 5*\[CapitalOmega]*\[CapitalOmega]3dot - I*\[CapitalOmega]4dot - (50*I)*r3dot*u*\[CapitalOmega]dot - 
       (600*I)*rdot^3*u^3*\[CapitalOmega]dot - 600*rdot^2*u^2*\[CapitalOmega]*\[CapitalOmega]dot + (150*I)*rdot*u*\[CapitalOmega]^2*\[CapitalOmega]dot + 
       10*\[CapitalOmega]^3*\[CapitalOmega]dot - 10*\[CapitalOmega]2dot*\[CapitalOmega]dot - 75*rdot*u*\[CapitalOmega]dot^2 + (15*I)*\[CapitalOmega]*\[CapitalOmega]dot^2 + 
       50*r2dot*u*(4*r3dot*u + 24*rdot^3*u^3 - (36*I)*rdot^2*u^2*\[CapitalOmega] - 
         12*rdot*u*(\[CapitalOmega]^2 + I*\[CapitalOmega]dot) + I*(\[CapitalOmega]^3 - \[CapitalOmega]2dot + (3*I)*\[CapitalOmega]*\[CapitalOmega]dot)))))/
   (78*(-1 + 2*\[Nu])*(-5*r5dot*u - 100*r4dot*rdot*u^2 - 600*r3dot*rdot^2*u^3 - 120*rdot^5*u^5 - 
     300*r2dot^2*u^2*(3*rdot*u - I*\[CapitalOmega]) + (25*I)*r4dot*u*\[CapitalOmega] + (400*I)*r3dot*rdot*u^2*\[CapitalOmega] + 
     (600*I)*rdot^4*u^4*\[CapitalOmega] + 50*r3dot*u*\[CapitalOmega]^2 + 600*rdot^3*u^3*\[CapitalOmega]^2 - (200*I)*rdot^2*u^2*\[CapitalOmega]^3 - 
     25*rdot*u*\[CapitalOmega]^4 + I*\[CapitalOmega]^5 + (200*I)*rdot^2*u^2*\[CapitalOmega]2dot + 100*rdot*u*\[CapitalOmega]*\[CapitalOmega]2dot - 
     (10*I)*\[CapitalOmega]^2*\[CapitalOmega]2dot + (25*I)*rdot*u*\[CapitalOmega]3dot + 5*\[CapitalOmega]*\[CapitalOmega]3dot + I*\[CapitalOmega]4dot + 
     (50*I)*r3dot*u*\[CapitalOmega]dot + (600*I)*rdot^3*u^3*\[CapitalOmega]dot + 600*rdot^2*u^2*\[CapitalOmega]*\[CapitalOmega]dot - 
     (150*I)*rdot*u*\[CapitalOmega]^2*\[CapitalOmega]dot - 10*\[CapitalOmega]^3*\[CapitalOmega]dot + 10*\[CapitalOmega]2dot*\[CapitalOmega]dot + 75*rdot*u*\[CapitalOmega]dot^2 - 
     (15*I)*\[CapitalOmega]*\[CapitalOmega]dot^2 - 50*r2dot*u*(4*r3dot*u + 24*rdot^3*u^3 - (36*I)*rdot^2*u^2*\[CapitalOmega] - 
       12*rdot*u*(\[CapitalOmega]^2 + I*\[CapitalOmega]dot) + I*(\[CapitalOmega]^3 - \[CapitalOmega]2dot + (3*I)*\[CapitalOmega]*\[CapitalOmega]dot))))
instNc[6,6]:=1
instNc[6,5]:=1
instNc[6,4]:=1
instNc[6,3]:=1
instNc[6,2]:=1
instNc[6,1]:=1


(* ::Subsection::Closed:: *)
(*tailNc[l,m]*)


"-------------------------------------------------------------------------------";
"tailNc[l,m]: noncircular tail factor";
"\[Gamma] is Euler's constant";
"------------------------------------------------------------------------------";
tailNc[2,2]:=1 + Pi*(prr^3*((-5*I)/48 + (((181*I)/288)*prrdot^3)/u^6 - 
      (((53*I)/96)*prrdot^2)/u^4 + (((15*I)/32)*prrdot)/u^2) + 
    prr^5*((((-111*I)/256)*prrdot)/u^3 + ((589*I)/1920)/u) + 
    prr^4*((-83*prrdot^2)/(128*u^(9/2)) + (115*prrdot)/(192*u^(5/2)) - 5/(16*Sqrt[u])) + 
    prr^2*((257*prrdot^4)/(768*u^(15/2)) - (101*prrdot^3)/(384*u^(11/2)) + 
      prrdot^2/(4*u^(7/2)) - (5*prrdot)/(16*u^(3/2)) - Sqrt[u]/2) + 
    prr*((((-223*I)/3840)*prrdot^5)/u^9 + (((11*I)/384)*prrdot^4)/u^7 - ((I/32)*prrdot^3)/u^5 + 
      (((3*I)/16)*prrdot^2)/u^3 - ((I/4)*prrdot)/u - ((3*I)/2)*u) + 
    (35*prrdot^6)/(4608*u^(21/2)) - (11*prrdot^5)/(1920*u^(17/2)) - prrdot^4/(64*u^(13/2)) + 
    (5*prrdot^3)/(48*u^(9/2)) - prrdot^2/(4*u^(5/2)) + (329*prr^6)/(1920*u^(3/2)))*\[Eta]^3 + 
  \[Eta]^5*(prr^5*(9/4 - (27*prrdot)/(8*u^2)) + prr^4*((((201*I)/16)*prrdot^2)/u^(7/2) - 
      (((39*I)/4)*prrdot)/u^(3/2) + ((15*I)/2)*Sqrt[u]) + 
    prr^3*((111*prrdot^3)/(8*u^5) - (99*prrdot^2)/(8*u^3) + (15*prrdot)/(2*u) - (3*u)/2) + 
    (((891*I)/32)*prrdot^6)/u^(19/2) - (((1731*I)/64)*prrdot^5)/u^(15/2) + 
    (((105*I)/4)*prrdot^4)/u^(11/2) - (((99*I)/4)*prrdot^3)/u^(7/2) + 
    ((24*I)*prrdot^2)/u^(3/2) - (18*I)*prrdot*Sqrt[u] + 
    prr^2*((((-4881*I)/128)*prrdot^4)/u^(13/2) + (((591*I)/16)*prrdot^3)/u^(9/2) - 
      (((255*I)/8)*prrdot^2)/u^(5/2) + (((57*I)/2)*prrdot)/Sqrt[u] - (15*I)*u^(3/2)) + 
    prr*((15*prrdot)/2 - (117*prrdot^5)/(32*u^8) + (33*prrdot^4)/(16*u^6) + 
      (3*prrdot^3)/(8*u^4) - (15*prrdot^2)/(4*u^2) - 9*u^2) + 
    Pi*(prr^5*((330271*I)/80640 - (((181*I)/48)*prrdot^2)/u^4 - (((62341*I)/10080)*prrdot)/
         u^2) + prr^6*((83*prrdot)/(32*u^(5/2)) + 123233/(16128*Sqrt[u])) + 
      prr^4*((-257*prrdot^3)/(96*u^(11/2)) + (1397635*prrdot^2)/(16128*u^(7/2)) + 
        (69833*prrdot)/(4032*u^(3/2)) - (109*Sqrt[u])/224) + 
      prr^3*((((223*I)/384)*prrdot^4)/u^7 - (((73511*I)/504)*prrdot^3)/u^5 - 
        (((54907*I)/2016)*prrdot^2)/u^3 + (((3709*I)/672)*prrdot)/u + ((789*I)/224)*u) - 
      (53466073*prrdot^6)/(53760*u^(19/2)) - (63281*prrdot^5)/(20160*u^(15/2)) + 
      (685*prrdot^4)/(224*u^(11/2)) - (1487*prrdot^3)/(672*u^(7/2)) + 
      (13*prrdot^2)/(84*u^(3/2)) + (((111*I)/128)*prr^7)/u - (11*prrdot*Sqrt[u])/14 + 
      prr^2*((-35*prrdot^5)/(384*u^(17/2)) + (8025629*prrdot^4)/(32256*u^(13/2)) - 
        (312659*prrdot^3)/(16128*u^(9/2)) + (1271*prrdot^2)/(336*u^(5/2)) + 
        (4283*prrdot)/(672*Sqrt[u]) - (43*u^(3/2))/84) + 
      prr*(((95*I)/42)*prrdot - (((12181*I)/72)*prrdot^5)/u^8 + (((32381*I)/16128)*prrdot^4)/
         u^6 + (((2269*I)/672)*prrdot^3)/u^4 - (((4099*I)/672)*prrdot^2)/u^2 + ((23*I)/4)*u^2) + 
      (prr^5*((-179*I)/224 - (((6947*I)/17920)*prrdot)/u^2) + 
        prr^4*((-97339*prrdot^2)/(2688*u^(7/2)) - (7387*prrdot)/(2688*u^(3/2)) + 
          (41*Sqrt[u])/112) + prr^3*((((120217*I)/2016)*prrdot^3)/u^5 + 
          (((4471*I)/1344)*prrdot^2)/u^3 - (((705*I)/448)*prrdot)/u + ((19*I)/56)*u) + 
        (5959887*prrdot^6)/(17920*u^(19/2)) - (793*prrdot^5)/(5376*u^(15/2)) + 
        (33*prrdot^4)/(112*u^(11/2)) - (123*prrdot^3)/(224*u^(7/2)) + 
        (15*prrdot^2)/(28*u^(3/2)) - (10167*prr^6)/(4480*Sqrt[u]) + (13*prrdot*Sqrt[u])/7 + 
        prr^2*((-100313*prrdot^4)/(1344*u^(13/2)) + (4031*prrdot^3)/(1792*u^(9/2)) - 
          (435*prrdot^2)/(224*u^(5/2)) - (97*prrdot)/(224*Sqrt[u]) - (17*u^(3/2))/14) + 
        prr*(((-121*I)/56)*prrdot + (((140289*I)/2560)*prrdot^5)/u^8 - (((31*I)/42)*prrdot^4)/
           u^6 + (((369*I)/448)*prrdot^3)/u^4 - (((61*I)/112)*prrdot^2)/u^2 - (2*I)*u^2))*\[Nu]))
tailNc[2,1]:=1 + 
  (Pi*(prr^3*(-1/6*I + (((115*I)/576)*prrdot^3)/u^6 - (((19*I)/48)*prrdot^2)/u^4 + 
        (((5*I)/16)*prrdot)/u^2) + prr^5*((((-61*I)/640)*prrdot)/u^3 + ((19*I)/480)/u) + 
      prr^4*((-145*prrdot^2)/(1536*u^(9/2)) + (79*prrdot)/(384*u^(5/2)) - 7/(64*Sqrt[u])) + 
      prr^2*((487*prrdot^4)/(1536*u^(15/2)) - prrdot^3/(2*u^(11/2)) + 
        (9*prrdot^2)/(16*u^(7/2)) - (3*prrdot)/(8*u^(3/2)) - Sqrt[u]/4) + 
      prr*((((-511*I)/1920)*prrdot^5)/u^9 + (((11*I)/32)*prrdot^4)/u^7 - 
        (((5*I)/16)*prrdot^3)/u^5 + ((I/2)*prrdot)/u - (2*I)*u) + 
      (343*prrdot^6)/(46080*u^(21/2)) - (31*prrdot^5)/(1280*u^(17/2)) + 
      (9*prrdot^4)/(128*u^(13/2)) - (7*prrdot^3)/(48*u^(9/2)) + prrdot^2/(8*u^(5/2)) + 
      (59*prr^6)/(1280*u^(3/2)) + prrdot/(2*Sqrt[u])) + (((21*I)/2048)*prrdot^6)/u^(21/2) - 
    (((7*I)/512)*prrdot^5)/u^(17/2) + (((5*I)/256)*prrdot^4)/u^(13/2) - 
    ((I/32)*prrdot^3)/u^(9/2) + ((I/16)*prrdot^2)/u^(5/2) - ((I/4)*prrdot)/Sqrt[u] - prr*u)*\[Eta]^3
tailNc[3,3]:=1 + 
  (Pi*(prr^3*((-34*I)/729 - (((63206059*I)/68024448)*prrdot^3)/u^6 + 
        (((252673*I)/472392)*prrdot^2)/u^4 - (((14671*I)/104976)*prrdot)/u^2) + 
      prr^5*((((27211231*I)/45349632)*prrdot)/u^3 - ((590461*I)/4723920)/u) + 
      prr^4*((1192721*prrdot^2)/(1259712*u^(9/2)) - (3165361*prrdot)/(7558272*u^(5/2)) - 
        26161/(419904*Sqrt[u])) + prr^2*((-49153087*prrdot^4)/(90699264*u^(15/2)) + 
        (1286269*prrdot^3)/(3779136*u^(11/2)) - (10895*prrdot^2)/(69984*u^(7/2)) - 
        (2*prrdot)/(81*u^(3/2)) - (56*Sqrt[u])/81) + 
      prr*((((10372969*I)/75582720)*prrdot^5)/u^9 - (((17347*I)/236196)*prrdot^4)/u^7 + 
        (((2383*I)/104976)*prrdot^3)/u^5 + (((8*I)/243)*prrdot^2)/u^3 - (((22*I)/81)*prrdot)/u - 
        ((20*I)/9)*u) - (7308307*prrdot^6)/(544195584*u^(21/2)) + 
      (1858819*prrdot^5)/(75582720*u^(17/2)) - (32033*prrdot^4)/(839808*u^(13/2)) + 
      (863*prrdot^3)/(11664*u^(9/2)) - (155*prrdot^2)/(648*u^(5/2)) - 
      (269913797*prr^6)/(1360488960*u^(3/2)) + (7*prrdot)/(18*Sqrt[u])) - 
    (((9320608120927*I)/5441955840)*prrdot^6)/u^(21/2) + (((4303033*I)/75582720)*prrdot^5)/
     u^(17/2) - (((30919*I)/4199040)*prrdot^4)/u^(13/2) - (((6041*I)/58320)*prrdot^3)/u^(9/2) + 
    (((217*I)/648)*prrdot^2)/u^(5/2) - (((49*I)/90)*prrdot)/Sqrt[u] + 
    (((4782969*I)/2560)*prrdot^6*\[Gamma])/u^(21/2) + prr*((-3106591519147*prrdot^5)/(302330880*u^9) - 
      (118384*prrdot^4)/(295245*u^7) + (9016*prrdot^3)/(32805*u^5) + (56*prrdot^2)/(1215*u^3) - 
      (154*prrdot)/(405*u) - (28*u)/9 + (14348907*prrdot^5*\[Gamma])/(1280*u^9)) + 
    prr^2*((((9320518016129*I)/362797056)*prrdot^4)/u^(15/2) - (((1035727*I)/1180980)*prrdot^3)/
       u^(11/2) + (((1274*I)/2187)*prrdot^2)/u^(7/2) + (((14*I)/405)*prrdot)/u^(3/2) + 
      ((392*I)/405)*Sqrt[u] - (((14348907*I)/512)*prrdot^4*\[Gamma])/u^(15/2)) + 
    prr^3*(-238/3645 + (46599182846213*prrdot^3)/(1360488960*u^6) + 
      (317408*prrdot^2)/(295245*u^4) - (14392*prrdot)/(32805*u^2) - 
      (4782969*prrdot^3*\[Gamma])/(128*u^6)) + 
    prr^4*((((-5178102699037*I)/201553920)*prrdot^2)/u^(9/2) + (((228242*I)/295245)*prrdot)/
       u^(5/2) + ((868*I)/32805)/Sqrt[u] + (((14348907*I)/512)*prrdot^2*\[Gamma])/u^(9/2)) + 
    prr^5*((-9319521469697*prrdot)/(906992640*u^3) - 67676/(295245*u) + 
      (14348907*prrdot*\[Gamma])/(1280*u^3)) + prr^6*(((9321577739521*I)/5441955840)/u^(3/2) - 
      (((4782969*I)/2560)*\[Gamma])/u^(3/2)))*\[Eta]^3
tailNc[3,2]:=1
tailNc[3,1]:=1 + (prr^3*(-798/5 - (3317328*prrdot^3)/(5*u^6) - (290304*prrdot^2)/(5*u^4) - 
      (20664*prrdot)/(5*u^2)) + prr^5*((718956*prrdot)/(5*u^3) + 19908/(5*u)) + 
    prr^4*((((841617*I)/2)*prrdot^2)/u^(9/2) + ((24654*I)*prrdot)/u^(5/2) + 
      ((3948*I)/5)/Sqrt[u]) + Pi*(prr^3*((-392*I)/3 - (((268395113*I)/576)*prrdot^3)/u^6 - 
        (((981035*I)/24)*prrdot^2)/u^4 - (((47155*I)/16)*prrdot)/u^2) + 
      prr^5*((((68370683*I)/640)*prrdot)/u^3 + ((784367*I)/240)/u) + 
      prr^4*((-461324137*prrdot^2)/(1536*u^(9/2)) - (6917477*prrdot)/(384*u^(5/2)) - 
        41503/(64*Sqrt[u])) + prr^2*((635042539*prrdot^4)/(1536*u^(15/2)) + 
        (760369*prrdot^3)/(16*u^(11/2)) + (79875*prrdot^2)/(16*u^(7/2)) + 
        (3645*prrdot)/(8*u^(3/2)) + (107*Sqrt[u])/4) + 
      prr*((((377261057*I)/1920)*prrdot^5)/u^9 + (((222113*I)/8)*prrdot^4)/u^7 + 
        (((60763*I)/16)*prrdot^3)/u^5 + (((987*I)/2)*prrdot^2)/u^3 + (((121*I)/2)*prrdot)/u + 
        (4*I)*u) - (1785857129*prrdot^6)/(46080*u^(21/2)) - (8267851*prrdot^5)/(1280*u^(17/2)) - 
      (137799*prrdot^4)/(128*u^(13/2)) - (8611*prrdot^3)/(48*u^(9/2)) - 
      (239*prrdot^2)/(8*u^(5/2)) + (21122607*prr^6)/(1280*u^(3/2)) - (11*prrdot)/(2*Sqrt[u])) + 
    prr^2*((((-9360561*I)/16)*prrdot^4)/u^(15/2) - (((271425*I)/4)*prrdot^3)/u^(11/2) - 
      ((7182*I)*prrdot^2)/u^(7/2) - (((3318*I)/5)*prrdot)/u^(3/2) - ((168*I)/5)*Sqrt[u]) + 
    (((258015723*I)/5120)*prrdot^6)/u^(21/2) + (((10751531*I)/1280)*prrdot^5)/u^(17/2) + 
    (((179095*I)/128)*prrdot^4)/u^(13/2) + (((3745*I)/16)*prrdot^3)/u^(9/2) + 
    (((1519*I)/40)*prrdot^2)/u^(5/2) - (((100548*I)/5)*prr^6)/u^(3/2) + 
    (((77*I)/10)*prrdot)/Sqrt[u] + prr*((1349712*prrdot^5)/(5*u^9) + (192528*prrdot^4)/(5*u^7) + 
      (26712*prrdot^3)/(5*u^5) + (3528*prrdot^2)/(5*u^3) + (462*prrdot)/(5*u) + (28*u)/5))*\[Eta]^3
tailNc[4,4]:=1 + (((890633864514807*I)/68719476736)*prrdot^6*\[Eta]^3)/(u^(21/2)*(1 - 3*\[Nu])^2) - 
  (77985787771*Pi*prrdot^6*\[Eta]^3)/(1546188226560*u^(21/2)*(1 - 3*\[Nu])^2) + 
  (72894400246028601*prr*prrdot^5*\[Eta]^3)/(687194767360*u^9*(1 - 3*\[Nu])^2) - 
  (((125440950341*I)/1030792151040)*Pi*prr*prrdot^5*\[Eta]^3)/(u^9*(1 - 3*\[Nu])^2) - 
  (((15516848209389*I)/5368709120)*prrdot^5*\[Eta]^3)/(u^(17/2)*(1 - 3*\[Nu])^2) + 
  (459727639*Pi*prrdot^5*\[Eta]^3)/(8053063680*u^(17/2)*(1 - 3*\[Nu])^2) - 
  (((117922631567722551*I)/343597383680)*prr^2*prrdot^4*\[Eta]^3)/(u^(15/2)*(1 - 3*\[Nu])^2) + 
  (25419418193*Pi*prr^2*prrdot^4*\[Eta]^3)/(103079215104*u^(15/2)*(1 - 3*\[Nu])^2) - 
  (155158094439963*prr*prrdot^4*\[Eta]^3)/(10737418240*u^7*(1 - 3*\[Nu])^2) + 
  (((278496179*I)/3221225472)*Pi*prr*prrdot^4*\[Eta]^3)/(u^7*(1 - 3*\[Nu])^2) + 
  (((13202259*I)/83886080)*prrdot^4*\[Eta]^3)/(u^(13/2)*(1 - 3*\[Nu])^2) - 
  (628679*Pi*prrdot^4*\[Eta]^3)/(8388608*u^(13/2)*(1 - 3*\[Nu])^2) - 
  (49069600889727933*prr^3*prrdot^3*\[Eta]^3)/(85899345920*u^6*(1 - 3*\[Nu])^2) + 
  (((29638183087*I)/77309411328)*Pi*prr^3*prrdot^3*\[Eta]^3)/(u^6*(1 - 3*\[Nu])^2) + 
  (((7758144017415*I)/268435456)*prr^2*prrdot^3*\[Eta]^3)/(u^(11/2)*(1 - 3*\[Nu])^2) - 
  (29801477*Pi*prr^2*prrdot^3*\[Eta]^3)/(402653184*u^(11/2)*(1 - 3*\[Nu])^2) - 
  (5860323*prr*prrdot^3*\[Eta]^3)/(33554432*u^5*(1 - 3*\[Nu])^2) - 
  (((1395315*I)/16777216)*Pi*prr*prrdot^3*\[Eta]^3)/(u^5*(1 - 3*\[Nu])^2) + 
  (((22372320331471437*I)/42949672960)*prr^4*prrdot^2*\[Eta]^3)/(u^(9/2)*(1 - 3*\[Nu])^2) - 
  (4971218443*Pi*prr^4*prrdot^2*\[Eta]^3)/(12884901888*u^(9/2)*(1 - 3*\[Nu])^2) + 
  (7757968633605*prr^3*prrdot^2*\[Eta]^3)/(268435456*u^4*(1 - 3*\[Nu])^2) - 
  (((23972897*I)/402653184)*Pi*prr^3*prrdot^2*\[Eta]^3)/(u^4*(1 - 3*\[Nu])^2) + 
  (((4209219*I)/83886080)*prr^2*prrdot^2*\[Eta]^3)/(u^(7/2)*(1 - 3*\[Nu])^2) - 
  (200439*Pi*prr^2*prrdot^2*\[Eta]^3)/(8388608*u^(7/2)*(1 - 3*\[Nu])^2) + 
  (10661483529764253*prr^5*prrdot*\[Eta]^3)/(42949672960*u^3*(1 - 3*\[Nu])^2) - 
  (((13309246169*I)/64424509440)*Pi*prr^5*prrdot*\[Eta]^3)/(u^3*(1 - 3*\[Nu])^2) - 
  (((2424416161761*I)/167772160)*prr^4*prrdot*\[Eta]^3)/(u^(5/2)*(1 - 3*\[Nu])^2) + 
  (1313495*Pi*prr^4*prrdot*\[Eta]^3)/(50331648*u^(5/2)*(1 - 3*\[Nu])^2) - 
  (6239331*prr^3*prrdot*\[Eta]^3)/(41943040*u^2*(1 - 3*\[Nu])^2) - 
  (((297111*I)/4194304)*Pi*prr^3*prrdot*\[Eta]^3)/(u^2*(1 - 3*\[Nu])^2) - 
  (((1041519602045331*I)/21474836480)*prr^6*\[Eta]^3)/(u^(3/2)*(1 - 3*\[Nu])^2) + 
  (1952299579*Pi*prr^6*\[Eta]^3)/(96636764160*u^(3/2)*(1 - 3*\[Nu])^2) - 
  (1939541073003*prr^5*\[Eta]^3)/(671088640*u*(1 - 3*\[Nu])^2) - 
  (((28945777*I)/1006632960)*Pi*prr^5*\[Eta]^3)/(u*(1 - 3*\[Nu])^2) + 
  (((3600387*I)/20971520)*prr^4*\[Eta]^3)/(Sqrt[u]*(1 - 3*\[Nu])^2) - 
  (171447*Pi*prr^4*\[Eta]^3)/(2097152*Sqrt[u]*(1 - 3*\[Nu])^2) - 
  (((37063226781*I)/2621440)*prrdot^6*\[Gamma]*\[Eta]^3)/(u^(21/2)*(1 - 3*\[Nu])^2) - 
  (303350242887*prr*prrdot^5*\[Gamma]*\[Eta]^3)/(2621440*u^9*(1 - 3*\[Nu])^2) + 
  (((129140163*I)/40960)*prrdot^5*\[Gamma]*\[Eta]^3)/(u^(17/2)*(1 - 3*\[Nu])^2) + 
  (((12268315485*I)/32768)*prr^2*prrdot^4*\[Gamma]*\[Eta]^3)/(u^(15/2)*(1 - 3*\[Nu])^2) + 
  (129140163*prr*prrdot^4*\[Gamma]*\[Eta]^3)/(8192*u^7*(1 - 3*\[Nu])^2) + 
  (163362306195*prr^3*prrdot^3*\[Gamma]*\[Eta]^3)/(262144*u^6*(1 - 3*\[Nu])^2) - 
  (((129140163*I)/4096)*prr^2*prrdot^3*\[Gamma]*\[Eta]^3)/(u^(11/2)*(1 - 3*\[Nu])^2) - 
  (((297926356041*I)/524288)*prr^4*prrdot^2*\[Gamma]*\[Eta]^3)/(u^(9/2)*(1 - 3*\[Nu])^2) - 
  (129140163*prr^3*prrdot^2*\[Gamma]*\[Eta]^3)/(4096*u^4*(1 - 3*\[Nu])^2) - 
  (709883476011*prr^5*prrdot*\[Gamma]*\[Eta]^3)/(2621440*u^3*(1 - 3*\[Nu])^2) + 
  (((129140163*I)/8192)*prr^4*prrdot*\[Gamma]*\[Eta]^3)/(u^(5/2)*(1 - 3*\[Nu])^2) + 
  (((69348267531*I)/1310720)*prr^6*\[Gamma]*\[Eta]^3)/(u^(3/2)*(1 - 3*\[Nu])^2) + 
  (129140163*prr^5*\[Gamma]*\[Eta]^3)/(40960*u*(1 - 3*\[Nu])^2) - 
  (((2671901593544421*I)/34359738368)*prrdot^6*\[Eta]^3*\[Nu])/(u^(21/2)*(1 - 3*\[Nu])^2) + 
  (77985787771*Pi*prrdot^6*\[Eta]^3*\[Nu])/(257698037760*u^(21/2)*(1 - 3*\[Nu])^2) - 
  (218683200738085803*prr*prrdot^5*\[Eta]^3*\[Nu])/(343597383680*u^9*(1 - 3*\[Nu])^2) + 
  (((125440950341*I)/171798691840)*Pi*prr*prrdot^5*\[Eta]^3*\[Nu])/(u^9*(1 - 3*\[Nu])^2) + 
  (((46550544628167*I)/2684354560)*prrdot^5*\[Eta]^3*\[Nu])/(u^(17/2)*(1 - 3*\[Nu])^2) - 
  (459727639*Pi*prrdot^5*\[Eta]^3*\[Nu])/(1342177280*u^(17/2)*(1 - 3*\[Nu])^2) + 
  (((353767894703167653*I)/171798691840)*prr^2*prrdot^4*\[Eta]^3*\[Nu])/(u^(15/2)*(1 - 3*\[Nu])^2) - 
  (25419418193*Pi*prr^2*prrdot^4*\[Eta]^3*\[Nu])/(17179869184*u^(15/2)*(1 - 3*\[Nu])^2) + 
  (465474283319889*prr*prrdot^4*\[Eta]^3*\[Nu])/(5368709120*u^7*(1 - 3*\[Nu])^2) - 
  (((278496179*I)/536870912)*Pi*prr*prrdot^4*\[Eta]^3*\[Nu])/(u^7*(1 - 3*\[Nu])^2) - 
  (((39606777*I)/41943040)*prrdot^4*\[Eta]^3*\[Nu])/(u^(13/2)*(1 - 3*\[Nu])^2) + 
  (1886037*Pi*prrdot^4*\[Eta]^3*\[Nu])/(4194304*u^(13/2)*(1 - 3*\[Nu])^2) + 
  (147208802669183799*prr^3*prrdot^3*\[Eta]^3*\[Nu])/(42949672960*u^6*(1 - 3*\[Nu])^2) - 
  (((29638183087*I)/12884901888)*Pi*prr^3*prrdot^3*\[Eta]^3*\[Nu])/(u^6*(1 - 3*\[Nu])^2) - 
  (((23274432052245*I)/134217728)*prr^2*prrdot^3*\[Eta]^3*\[Nu])/(u^(11/2)*(1 - 3*\[Nu])^2) + 
  (29801477*Pi*prr^2*prrdot^3*\[Eta]^3*\[Nu])/(67108864*u^(11/2)*(1 - 3*\[Nu])^2) + 
  (17580969*prr*prrdot^3*\[Eta]^3*\[Nu])/(16777216*u^5*(1 - 3*\[Nu])^2) + 
  (((4185945*I)/8388608)*Pi*prr*prrdot^3*\[Eta]^3*\[Nu])/(u^5*(1 - 3*\[Nu])^2) - 
  (((67116960994414311*I)/21474836480)*prr^4*prrdot^2*\[Eta]^3*\[Nu])/(u^(9/2)*(1 - 3*\[Nu])^2) + 
  (4971218443*Pi*prr^4*prrdot^2*\[Eta]^3*\[Nu])/(2147483648*u^(9/2)*(1 - 3*\[Nu])^2) - 
  (23273905900815*prr^3*prrdot^2*\[Eta]^3*\[Nu])/(134217728*u^4*(1 - 3*\[Nu])^2) + 
  (((23972897*I)/67108864)*Pi*prr^3*prrdot^2*\[Eta]^3*\[Nu])/(u^4*(1 - 3*\[Nu])^2) - 
  (((12627657*I)/41943040)*prr^2*prrdot^2*\[Eta]^3*\[Nu])/(u^(7/2)*(1 - 3*\[Nu])^2) + 
  (601317*Pi*prr^2*prrdot^2*\[Eta]^3*\[Nu])/(4194304*u^(7/2)*(1 - 3*\[Nu])^2) - 
  (31984450589292759*prr^5*prrdot*\[Eta]^3*\[Nu])/(21474836480*u^3*(1 - 3*\[Nu])^2) + 
  (((13309246169*I)/10737418240)*Pi*prr^5*prrdot*\[Eta]^3*\[Nu])/(u^3*(1 - 3*\[Nu])^2) + 
  (((7273248485283*I)/83886080)*prr^4*prrdot*\[Eta]^3*\[Nu])/(u^(5/2)*(1 - 3*\[Nu])^2) - 
  (1313495*Pi*prr^4*prrdot*\[Eta]^3*\[Nu])/(8388608*u^(5/2)*(1 - 3*\[Nu])^2) + 
  (18717993*prr^3*prrdot*\[Eta]^3*\[Nu])/(20971520*u^2*(1 - 3*\[Nu])^2) + 
  (((891333*I)/2097152)*Pi*prr^3*prrdot*\[Eta]^3*\[Nu])/(u^2*(1 - 3*\[Nu])^2) + 
  (((3124558806135993*I)/10737418240)*prr^6*\[Eta]^3*\[Nu])/(u^(3/2)*(1 - 3*\[Nu])^2) - 
  (1952299579*Pi*prr^6*\[Eta]^3*\[Nu])/(16106127360*u^(3/2)*(1 - 3*\[Nu])^2) + 
  (5818623219009*prr^5*\[Eta]^3*\[Nu])/(335544320*u*(1 - 3*\[Nu])^2) + 
  (((28945777*I)/167772160)*Pi*prr^5*\[Eta]^3*\[Nu])/(u*(1 - 3*\[Nu])^2) - 
  (((10801161*I)/10485760)*prr^4*\[Eta]^3*\[Nu])/(Sqrt[u]*(1 - 3*\[Nu])^2) + 
  (514341*Pi*prr^4*\[Eta]^3*\[Nu])/(1048576*Sqrt[u]*(1 - 3*\[Nu])^2) + 
  (((111189680343*I)/1310720)*prrdot^6*\[Gamma]*\[Eta]^3*\[Nu])/(u^(21/2)*(1 - 3*\[Nu])^2) + 
  (910050728661*prr*prrdot^5*\[Gamma]*\[Eta]^3*\[Nu])/(1310720*u^9*(1 - 3*\[Nu])^2) - 
  (((387420489*I)/20480)*prrdot^5*\[Gamma]*\[Eta]^3*\[Nu])/(u^(17/2)*(1 - 3*\[Nu])^2) - 
  (((36804946455*I)/16384)*prr^2*prrdot^4*\[Gamma]*\[Eta]^3*\[Nu])/(u^(15/2)*(1 - 3*\[Nu])^2) - 
  (387420489*prr*prrdot^4*\[Gamma]*\[Eta]^3*\[Nu])/(4096*u^7*(1 - 3*\[Nu])^2) - 
  (490086918585*prr^3*prrdot^3*\[Gamma]*\[Eta]^3*\[Nu])/(131072*u^6*(1 - 3*\[Nu])^2) + 
  (((387420489*I)/2048)*prr^2*prrdot^3*\[Gamma]*\[Eta]^3*\[Nu])/(u^(11/2)*(1 - 3*\[Nu])^2) + 
  (((893779068123*I)/262144)*prr^4*prrdot^2*\[Gamma]*\[Eta]^3*\[Nu])/(u^(9/2)*(1 - 3*\[Nu])^2) + 
  (387420489*prr^3*prrdot^2*\[Gamma]*\[Eta]^3*\[Nu])/(2048*u^4*(1 - 3*\[Nu])^2) + 
  (2129650428033*prr^5*prrdot*\[Gamma]*\[Eta]^3*\[Nu])/(1310720*u^3*(1 - 3*\[Nu])^2) - 
  (((387420489*I)/4096)*prr^4*prrdot*\[Gamma]*\[Eta]^3*\[Nu])/(u^(5/2)*(1 - 3*\[Nu])^2) - 
  (((208044802593*I)/655360)*prr^6*\[Gamma]*\[Eta]^3*\[Nu])/(u^(3/2)*(1 - 3*\[Nu])^2) - 
  (387420489*prr^5*\[Gamma]*\[Eta]^3*\[Nu])/(20480*u*(1 - 3*\[Nu])^2) + 
  (((8015704780633263*I)/68719476736)*prrdot^6*\[Eta]^3*\[Nu]^2)/(u^(21/2)*(1 - 3*\[Nu])^2) - 
  (77985787771*Pi*prrdot^6*\[Eta]^3*\[Nu]^2)/(171798691840*u^(21/2)*(1 - 3*\[Nu])^2) + 
  (656049602214257409*prr*prrdot^5*\[Eta]^3*\[Nu]^2)/(687194767360*u^9*(1 - 3*\[Nu])^2) - 
  (((376322851023*I)/343597383680)*Pi*prr*prrdot^5*\[Eta]^3*\[Nu]^2)/(u^9*(1 - 3*\[Nu])^2) - 
  (((139651633884501*I)/5368709120)*prrdot^5*\[Eta]^3*\[Nu]^2)/(u^(17/2)*(1 - 3*\[Nu])^2) + 
  (1379182917*Pi*prrdot^5*\[Eta]^3*\[Nu]^2)/(2684354560*u^(17/2)*(1 - 3*\[Nu])^2) - 
  (((1061303684109502959*I)/343597383680)*prr^2*prrdot^4*\[Eta]^3*\[Nu]^2)/(u^(15/2)*(1 - 3*\[Nu])^2) + 
  (76258254579*Pi*prr^2*prrdot^4*\[Eta]^3*\[Nu]^2)/(34359738368*u^(15/2)*(1 - 3*\[Nu])^2) - 
  (1396422849959667*prr*prrdot^4*\[Eta]^3*\[Nu]^2)/(10737418240*u^7*(1 - 3*\[Nu])^2) + 
  (((835488537*I)/1073741824)*Pi*prr*prrdot^4*\[Eta]^3*\[Nu]^2)/(u^7*(1 - 3*\[Nu])^2) + 
  (((118820331*I)/83886080)*prrdot^4*\[Eta]^3*\[Nu]^2)/(u^(13/2)*(1 - 3*\[Nu])^2) - 
  (5658111*Pi*prrdot^4*\[Eta]^3*\[Nu]^2)/(8388608*u^(13/2)*(1 - 3*\[Nu])^2) - 
  (441626408007551397*prr^3*prrdot^3*\[Eta]^3*\[Nu]^2)/(85899345920*u^6*(1 - 3*\[Nu])^2) + 
  (((29638183087*I)/8589934592)*Pi*prr^3*prrdot^3*\[Eta]^3*\[Nu]^2)/(u^6*(1 - 3*\[Nu])^2) + 
  (((69823296156735*I)/268435456)*prr^2*prrdot^3*\[Eta]^3*\[Nu]^2)/(u^(11/2)*(1 - 3*\[Nu])^2) - 
  (89404431*Pi*prr^2*prrdot^3*\[Eta]^3*\[Nu]^2)/(134217728*u^(11/2)*(1 - 3*\[Nu])^2) - 
  (52742907*prr*prrdot^3*\[Eta]^3*\[Nu]^2)/(33554432*u^5*(1 - 3*\[Nu])^2) - 
  (((12557835*I)/16777216)*Pi*prr*prrdot^3*\[Eta]^3*\[Nu]^2)/(u^5*(1 - 3*\[Nu])^2) + 
  (((201350882983242933*I)/42949672960)*prr^4*prrdot^2*\[Eta]^3*\[Nu]^2)/(u^(9/2)*(1 - 3*\[Nu])^2) - 
  (14913655329*Pi*prr^4*prrdot^2*\[Eta]^3*\[Nu]^2)/(4294967296*u^(9/2)*(1 - 3*\[Nu])^2) + 
  (69821717702445*prr^3*prrdot^2*\[Eta]^3*\[Nu]^2)/(268435456*u^4*(1 - 3*\[Nu])^2) - 
  (((71918691*I)/134217728)*Pi*prr^3*prrdot^2*\[Eta]^3*\[Nu]^2)/(u^4*(1 - 3*\[Nu])^2) + 
  (((37882971*I)/83886080)*prr^2*prrdot^2*\[Eta]^3*\[Nu]^2)/(u^(7/2)*(1 - 3*\[Nu])^2) - 
  (1803951*Pi*prr^2*prrdot^2*\[Eta]^3*\[Nu]^2)/(8388608*u^(7/2)*(1 - 3*\[Nu])^2) + 
  (95953351767878277*prr^5*prrdot*\[Eta]^3*\[Nu]^2)/(42949672960*u^3*(1 - 3*\[Nu])^2) - 
  (((39927738507*I)/21474836480)*Pi*prr^5*prrdot*\[Eta]^3*\[Nu]^2)/(u^3*(1 - 3*\[Nu])^2) - 
  (((21819745455849*I)/167772160)*prr^4*prrdot*\[Eta]^3*\[Nu]^2)/(u^(5/2)*(1 - 3*\[Nu])^2) + 
  (3940485*Pi*prr^4*prrdot*\[Eta]^3*\[Nu]^2)/(16777216*u^(5/2)*(1 - 3*\[Nu])^2) - 
  (56153979*prr^3*prrdot*\[Eta]^3*\[Nu]^2)/(41943040*u^2*(1 - 3*\[Nu])^2) - 
  (((2673999*I)/4194304)*Pi*prr^3*prrdot*\[Eta]^3*\[Nu]^2)/(u^2*(1 - 3*\[Nu])^2) - 
  (((9373676418407979*I)/21474836480)*prr^6*\[Eta]^3*\[Nu]^2)/(u^(3/2)*(1 - 3*\[Nu])^2) + 
  (1952299579*Pi*prr^6*\[Eta]^3*\[Nu]^2)/(10737418240*u^(3/2)*(1 - 3*\[Nu])^2) - 
  (17455869657027*prr^5*\[Eta]^3*\[Nu]^2)/(671088640*u*(1 - 3*\[Nu])^2) - 
  (((86837331*I)/335544320)*Pi*prr^5*\[Eta]^3*\[Nu]^2)/(u*(1 - 3*\[Nu])^2) + 
  (((32403483*I)/20971520)*prr^4*\[Eta]^3*\[Nu]^2)/(Sqrt[u]*(1 - 3*\[Nu])^2) - 
  (1543023*Pi*prr^4*\[Eta]^3*\[Nu]^2)/(2097152*Sqrt[u]*(1 - 3*\[Nu])^2) - 
  (((333569041029*I)/2621440)*prrdot^6*\[Gamma]*\[Eta]^3*\[Nu]^2)/(u^(21/2)*(1 - 3*\[Nu])^2) - 
  (2730152185983*prr*prrdot^5*\[Gamma]*\[Eta]^3*\[Nu]^2)/(2621440*u^9*(1 - 3*\[Nu])^2) + 
  (((1162261467*I)/40960)*prrdot^5*\[Gamma]*\[Eta]^3*\[Nu]^2)/(u^(17/2)*(1 - 3*\[Nu])^2) + 
  (((110414839365*I)/32768)*prr^2*prrdot^4*\[Gamma]*\[Eta]^3*\[Nu]^2)/(u^(15/2)*(1 - 3*\[Nu])^2) + 
  (1162261467*prr*prrdot^4*\[Gamma]*\[Eta]^3*\[Nu]^2)/(8192*u^7*(1 - 3*\[Nu])^2) + 
  (1470260755755*prr^3*prrdot^3*\[Gamma]*\[Eta]^3*\[Nu]^2)/(262144*u^6*(1 - 3*\[Nu])^2) - 
  (((1162261467*I)/4096)*prr^2*prrdot^3*\[Gamma]*\[Eta]^3*\[Nu]^2)/(u^(11/2)*(1 - 3*\[Nu])^2) - 
  (((2681337204369*I)/524288)*prr^4*prrdot^2*\[Gamma]*\[Eta]^3*\[Nu]^2)/(u^(9/2)*(1 - 3*\[Nu])^2) - 
  (1162261467*prr^3*prrdot^2*\[Gamma]*\[Eta]^3*\[Nu]^2)/(4096*u^4*(1 - 3*\[Nu])^2) - 
  (6388951284099*prr^5*prrdot*\[Gamma]*\[Eta]^3*\[Nu]^2)/(2621440*u^3*(1 - 3*\[Nu])^2) + 
  (((1162261467*I)/8192)*prr^4*prrdot*\[Gamma]*\[Eta]^3*\[Nu]^2)/(u^(5/2)*(1 - 3*\[Nu])^2) + 
  (((624134407779*I)/1310720)*prr^6*\[Gamma]*\[Eta]^3*\[Nu]^2)/(u^(3/2)*(1 - 3*\[Nu])^2) + 
  (1162261467*prr^5*\[Gamma]*\[Eta]^3*\[Nu]^2)/(40960*u*(1 - 3*\[Nu])^2) + 
  (146853*prr^3*\[Eta]^3)/(655360*(-1 + 3*\[Nu])) + (((6993*I)/65536)*Pi*prr^3*\[Eta]^3)/(-1 + 3*\[Nu]) + 
  (((322413*I)/1310720)*prrdot^3*\[Eta]^3)/(u^(9/2)*(-1 + 3*\[Nu])) - 
  (15353*Pi*prrdot^3*\[Eta]^3)/(131072*u^(9/2)*(-1 + 3*\[Nu])) - 
  (127449*prr*prrdot^2*\[Eta]^3)/(524288*u^3*(-1 + 3*\[Nu])) - 
  (((30345*I)/262144)*Pi*prr*prrdot^2*\[Eta]^3)/(u^3*(-1 + 3*\[Nu])) - 
  (((12243*I)/20480)*prrdot^2*\[Eta]^3)/(u^(5/2)*(-1 + 3*\[Nu])) + 
  (583*Pi*prrdot^2*\[Eta]^3)/(2048*u^(5/2)*(-1 + 3*\[Nu])) + (((11529*I)/655360)*prr^2*prrdot*\[Eta]^3)/
   (u^(3/2)*(-1 + 3*\[Nu])) - (549*Pi*prr^2*prrdot*\[Eta]^3)/(65536*u^(3/2)*(-1 + 3*\[Nu])) + 
  (34839*prr*prrdot*\[Eta]^3)/(40960*u*(-1 + 3*\[Nu])) + (((1659*I)/4096)*Pi*prr*prrdot*\[Eta]^3)/
   (u*(-1 + 3*\[Nu])) + (((105*I)/64)*prrdot*\[Eta]^3)/(Sqrt[u]*(-1 + 3*\[Nu])) - 
  (25*Pi*prrdot*\[Eta]^3)/(32*Sqrt[u]*(-1 + 3*\[Nu])) - (((35469*I)/20480)*prr^2*Sqrt[u]*\[Eta]^3)/
   (-1 + 3*\[Nu]) + (1689*Pi*prr^2*Sqrt[u]*\[Eta]^3)/(2048*(-1 + 3*\[Nu])) + 
  (4011*prr*u*\[Eta]^3)/(640*(-1 + 3*\[Nu])) + (((191*I)/64)*Pi*prr*u*\[Eta]^3)/(-1 + 3*\[Nu]) - 
  (440559*prr^3*\[Eta]^3*\[Nu])/(655360*(-1 + 3*\[Nu])) - (((20979*I)/65536)*Pi*prr^3*\[Eta]^3*\[Nu])/
   (-1 + 3*\[Nu]) - (((967239*I)/1310720)*prrdot^3*\[Eta]^3*\[Nu])/(u^(9/2)*(-1 + 3*\[Nu])) + 
  (46059*Pi*prrdot^3*\[Eta]^3*\[Nu])/(131072*u^(9/2)*(-1 + 3*\[Nu])) + 
  (382347*prr*prrdot^2*\[Eta]^3*\[Nu])/(524288*u^3*(-1 + 3*\[Nu])) + 
  (((91035*I)/262144)*Pi*prr*prrdot^2*\[Eta]^3*\[Nu])/(u^3*(-1 + 3*\[Nu])) + 
  (((36729*I)/20480)*prrdot^2*\[Eta]^3*\[Nu])/(u^(5/2)*(-1 + 3*\[Nu])) - 
  (1749*Pi*prrdot^2*\[Eta]^3*\[Nu])/(2048*u^(5/2)*(-1 + 3*\[Nu])) - 
  (((34587*I)/655360)*prr^2*prrdot*\[Eta]^3*\[Nu])/(u^(3/2)*(-1 + 3*\[Nu])) + 
  (1647*Pi*prr^2*prrdot*\[Eta]^3*\[Nu])/(65536*u^(3/2)*(-1 + 3*\[Nu])) - 
  (104517*prr*prrdot*\[Eta]^3*\[Nu])/(40960*u*(-1 + 3*\[Nu])) - (((4977*I)/4096)*Pi*prr*prrdot*\[Eta]^3*\[Nu])/
   (u*(-1 + 3*\[Nu])) - (((315*I)/64)*prrdot*\[Eta]^3*\[Nu])/(Sqrt[u]*(-1 + 3*\[Nu])) + 
  (75*Pi*prrdot*\[Eta]^3*\[Nu])/(32*Sqrt[u]*(-1 + 3*\[Nu])) + (((106407*I)/20480)*prr^2*Sqrt[u]*\[Eta]^3*\[Nu])/
   (-1 + 3*\[Nu]) - (5067*Pi*prr^2*Sqrt[u]*\[Eta]^3*\[Nu])/(2048*(-1 + 3*\[Nu])) - 
  (12033*prr*u*\[Eta]^3*\[Nu])/(640*(-1 + 3*\[Nu])) - (((573*I)/64)*Pi*prr*u*\[Eta]^3*\[Nu])/(-1 + 3*\[Nu])
tailNc[4,3]:=1
tailNc[4,2]:=1 - (3969*prr^3*\[Eta]^3)/(128*(1 - 3*\[Nu])^2) - 
  (((2783*I)/192)*Pi*prr^3*\[Eta]^3)/(1 - 3*\[Nu])^2 + (((37871757*I)/40960)*prrdot^6*\[Eta]^3)/
   (u^(21/2)*(1 - 3*\[Nu])^2) - (81522589*Pi*prrdot^6*\[Eta]^3)/(184320*u^(21/2)*(1 - 3*\[Nu])^2) + 
  (111829977*prr*prrdot^5*\[Eta]^3)/(20480*u^9*(1 - 3*\[Nu])^2) + 
  (((79959227*I)/30720)*Pi*prr*prrdot^5*\[Eta]^3)/(u^9*(1 - 3*\[Nu])^2) + 
  (((3389673*I)/10240)*prrdot^5*\[Eta]^3)/(u^(17/2)*(1 - 3*\[Nu])^2) - 
  (2435723*Pi*prrdot^5*\[Eta]^3)/(15360*u^(17/2)*(1 - 3*\[Nu])^2) - 
  (((524414331*I)/40960)*prr^2*prrdot^4*\[Eta]^3)/(u^(15/2)*(1 - 3*\[Nu])^2) + 
  (74794253*Pi*prr^2*prrdot^4*\[Eta]^3)/(12288*u^(15/2)*(1 - 3*\[Nu])^2) + 
  (16900569*prr*prrdot^4*\[Eta]^3)/(10240*u^7*(1 - 3*\[Nu])^2) + 
  (((2412671*I)/3072)*Pi*prr*prrdot^4*\[Eta]^3)/(u^7*(1 - 3*\[Nu])^2) + 
  (((305907*I)/2560)*prrdot^4*\[Eta]^3)/(u^(13/2)*(1 - 3*\[Nu])^2) - 
  (14587*Pi*prrdot^4*\[Eta]^3)/(256*u^(13/2)*(1 - 3*\[Nu])^2) - (154730709*prr^3*prrdot^3*\[Eta]^3)/
   (10240*u^6*(1 - 3*\[Nu])^2) - (((66254953*I)/9216)*Pi*prr^3*prrdot^3*\[Eta]^3)/(u^6*(1 - 3*\[Nu])^2) - 
  (((7875693*I)/2560)*prr^2*prrdot^3*\[Eta]^3)/(u^(11/2)*(1 - 3*\[Nu])^2) + 
  (1123441*Pi*prr^2*prrdot^3*\[Eta]^3)/(768*u^(11/2)*(1 - 3*\[Nu])^2) + 
  (19089*prr*prrdot^3*\[Eta]^3)/(40*u^5*(1 - 3*\[Nu])^2) + (((911*I)/4)*Pi*prr*prrdot^3*\[Eta]^3)/
   (u^5*(1 - 3*\[Nu])^2) + (((384884829*I)/40960)*prr^4*prrdot^2*\[Eta]^3)/(u^(9/2)*(1 - 3*\[Nu])^2) - 
  (55158323*Pi*prr^4*prrdot^2*\[Eta]^3)/(12288*u^(9/2)*(1 - 3*\[Nu])^2) + 
  (((26859*I)/640)*prrdot^3*\[Eta]^3)/(u^(9/2)*(1 - 3*\[Nu])^2) - 
  (3889*Pi*prrdot^3*\[Eta]^3)/(192*u^(9/2)*(1 - 3*\[Nu])^2) - (2739933*prr^3*prrdot^2*\[Eta]^3)/
   (1024*u^4*(1 - 3*\[Nu])^2) - (((1955575*I)/1536)*Pi*prr^3*prrdot^2*\[Eta]^3)/(u^4*(1 - 3*\[Nu])^2) - 
  (((863541*I)/1280)*prr^2*prrdot^2*\[Eta]^3)/(u^(7/2)*(1 - 3*\[Nu])^2) + 
  (40817*Pi*prr^2*prrdot^2*\[Eta]^3)/(128*u^(7/2)*(1 - 3*\[Nu])^2) + 
  (58939461*prr^5*prrdot*\[Eta]^3)/(20480*u^3*(1 - 3*\[Nu])^2) + 
  (((14092757*I)/10240)*Pi*prr^5*prrdot*\[Eta]^3)/(u^3*(1 - 3*\[Nu])^2) + 
  (86247*prr*prrdot^2*\[Eta]^3)/(640*u^3*(1 - 3*\[Nu])^2) + (((4055*I)/64)*Pi*prr*prrdot^2*\[Eta]^3)/
   (u^3*(1 - 3*\[Nu])^2) + (((10567053*I)/10240)*prr^4*prrdot*\[Eta]^3)/(u^(5/2)*(1 - 3*\[Nu])^2) - 
  (1528435*Pi*prr^4*prrdot*\[Eta]^3)/(3072*u^(5/2)*(1 - 3*\[Nu])^2) + 
  (((2541*I)/160)*prrdot^2*\[Eta]^3)/(u^(5/2)*(1 - 3*\[Nu])^2) - 
  (121*Pi*prrdot^2*\[Eta]^3)/(16*u^(5/2)*(1 - 3*\[Nu])^2) - (227619*prr^3*prrdot*\[Eta]^3)/
   (640*u^2*(1 - 3*\[Nu])^2) - (((11027*I)/64)*Pi*prr^3*prrdot*\[Eta]^3)/(u^2*(1 - 3*\[Nu])^2) - 
  (((3063879*I)/8192)*prr^6*\[Eta]^3)/(u^(3/2)*(1 - 3*\[Nu])^2) + 
  (10423321*Pi*prr^6*\[Eta]^3)/(61440*u^(3/2)*(1 - 3*\[Nu])^2) - (((73899*I)/640)*prr^2*prrdot*\[Eta]^3)/
   (u^(3/2)*(1 - 3*\[Nu])^2) + (3571*Pi*prr^2*prrdot*\[Eta]^3)/(64*u^(3/2)*(1 - 3*\[Nu])^2) + 
  (341649*prr^5*\[Eta]^3)/(2048*u*(1 - 3*\[Nu])^2) + (((1168207*I)/15360)*Pi*prr^5*\[Eta]^3)/
   (u*(1 - 3*\[Nu])^2) + (2583*prr*prrdot*\[Eta]^3)/(80*u*(1 - 3*\[Nu])^2) + 
  (((123*I)/8)*Pi*prr*prrdot*\[Eta]^3)/(u*(1 - 3*\[Nu])^2) + (((186291*I)/2560)*prr^4*\[Eta]^3)/
   (Sqrt[u]*(1 - 3*\[Nu])^2) - (8579*Pi*prr^4*\[Eta]^3)/(256*Sqrt[u]*(1 - 3*\[Nu])^2) + 
  (((231*I)/40)*prrdot*\[Eta]^3)/(Sqrt[u]*(1 - 3*\[Nu])^2) - 
  (11*Pi*prrdot*\[Eta]^3)/(4*Sqrt[u]*(1 - 3*\[Nu])^2) - (((1827*I)/160)*prr^2*Sqrt[u]*\[Eta]^3)/
   (1 - 3*\[Nu])^2 + (87*Pi*prr^2*Sqrt[u]*\[Eta]^3)/(16*(1 - 3*\[Nu])^2) + 
  (21*prr*u*\[Eta]^3)/(40*(1 - 3*\[Nu])^2) + ((I/4)*Pi*prr*u*\[Eta]^3)/(1 - 3*\[Nu])^2 + 
  (11907*prr^3*\[Eta]^3*\[Nu])/(64*(1 - 3*\[Nu])^2) + (((2783*I)/32)*Pi*prr^3*\[Eta]^3*\[Nu])/(1 - 3*\[Nu])^2 - 
  (((113615271*I)/20480)*prrdot^6*\[Eta]^3*\[Nu])/(u^(21/2)*(1 - 3*\[Nu])^2) + 
  (81522589*Pi*prrdot^6*\[Eta]^3*\[Nu])/(30720*u^(21/2)*(1 - 3*\[Nu])^2) - 
  (335489931*prr*prrdot^5*\[Eta]^3*\[Nu])/(10240*u^9*(1 - 3*\[Nu])^2) - 
  (((79959227*I)/5120)*Pi*prr*prrdot^5*\[Eta]^3*\[Nu])/(u^9*(1 - 3*\[Nu])^2) - 
  (((10169019*I)/5120)*prrdot^5*\[Eta]^3*\[Nu])/(u^(17/2)*(1 - 3*\[Nu])^2) + 
  (2435723*Pi*prrdot^5*\[Eta]^3*\[Nu])/(2560*u^(17/2)*(1 - 3*\[Nu])^2) + 
  (((1573242993*I)/20480)*prr^2*prrdot^4*\[Eta]^3*\[Nu])/(u^(15/2)*(1 - 3*\[Nu])^2) - 
  (74794253*Pi*prr^2*prrdot^4*\[Eta]^3*\[Nu])/(2048*u^(15/2)*(1 - 3*\[Nu])^2) - 
  (50701707*prr*prrdot^4*\[Eta]^3*\[Nu])/(5120*u^7*(1 - 3*\[Nu])^2) - 
  (((2412671*I)/512)*Pi*prr*prrdot^4*\[Eta]^3*\[Nu])/(u^7*(1 - 3*\[Nu])^2) - 
  (((917721*I)/1280)*prrdot^4*\[Eta]^3*\[Nu])/(u^(13/2)*(1 - 3*\[Nu])^2) + 
  (43761*Pi*prrdot^4*\[Eta]^3*\[Nu])/(128*u^(13/2)*(1 - 3*\[Nu])^2) + 
  (464192127*prr^3*prrdot^3*\[Eta]^3*\[Nu])/(5120*u^6*(1 - 3*\[Nu])^2) + 
  (((66254953*I)/1536)*Pi*prr^3*prrdot^3*\[Eta]^3*\[Nu])/(u^6*(1 - 3*\[Nu])^2) + 
  (((23627079*I)/1280)*prr^2*prrdot^3*\[Eta]^3*\[Nu])/(u^(11/2)*(1 - 3*\[Nu])^2) - 
  (1123441*Pi*prr^2*prrdot^3*\[Eta]^3*\[Nu])/(128*u^(11/2)*(1 - 3*\[Nu])^2) - 
  (57267*prr*prrdot^3*\[Eta]^3*\[Nu])/(20*u^5*(1 - 3*\[Nu])^2) - (((2733*I)/2)*Pi*prr*prrdot^3*\[Eta]^3*\[Nu])/
   (u^5*(1 - 3*\[Nu])^2) - (((1154654487*I)/20480)*prr^4*prrdot^2*\[Eta]^3*\[Nu])/(u^(9/2)*(1 - 3*\[Nu])^2) + 
  (55158323*Pi*prr^4*prrdot^2*\[Eta]^3*\[Nu])/(2048*u^(9/2)*(1 - 3*\[Nu])^2) - 
  (((80577*I)/320)*prrdot^3*\[Eta]^3*\[Nu])/(u^(9/2)*(1 - 3*\[Nu])^2) + 
  (3889*Pi*prrdot^3*\[Eta]^3*\[Nu])/(32*u^(9/2)*(1 - 3*\[Nu])^2) + (8219799*prr^3*prrdot^2*\[Eta]^3*\[Nu])/
   (512*u^4*(1 - 3*\[Nu])^2) + (((1955575*I)/256)*Pi*prr^3*prrdot^2*\[Eta]^3*\[Nu])/(u^4*(1 - 3*\[Nu])^2) + 
  (((2590623*I)/640)*prr^2*prrdot^2*\[Eta]^3*\[Nu])/(u^(7/2)*(1 - 3*\[Nu])^2) - 
  (122451*Pi*prr^2*prrdot^2*\[Eta]^3*\[Nu])/(64*u^(7/2)*(1 - 3*\[Nu])^2) - 
  (176818383*prr^5*prrdot*\[Eta]^3*\[Nu])/(10240*u^3*(1 - 3*\[Nu])^2) - 
  (((42278271*I)/5120)*Pi*prr^5*prrdot*\[Eta]^3*\[Nu])/(u^3*(1 - 3*\[Nu])^2) - 
  (258741*prr*prrdot^2*\[Eta]^3*\[Nu])/(320*u^3*(1 - 3*\[Nu])^2) - 
  (((12165*I)/32)*Pi*prr*prrdot^2*\[Eta]^3*\[Nu])/(u^3*(1 - 3*\[Nu])^2) - 
  (((31701159*I)/5120)*prr^4*prrdot*\[Eta]^3*\[Nu])/(u^(5/2)*(1 - 3*\[Nu])^2) + 
  (1528435*Pi*prr^4*prrdot*\[Eta]^3*\[Nu])/(512*u^(5/2)*(1 - 3*\[Nu])^2) - 
  (((7623*I)/80)*prrdot^2*\[Eta]^3*\[Nu])/(u^(5/2)*(1 - 3*\[Nu])^2) + 
  (363*Pi*prrdot^2*\[Eta]^3*\[Nu])/(8*u^(5/2)*(1 - 3*\[Nu])^2) + (682857*prr^3*prrdot*\[Eta]^3*\[Nu])/
   (320*u^2*(1 - 3*\[Nu])^2) + (((33081*I)/32)*Pi*prr^3*prrdot*\[Eta]^3*\[Nu])/(u^2*(1 - 3*\[Nu])^2) + 
  (((9191637*I)/4096)*prr^6*\[Eta]^3*\[Nu])/(u^(3/2)*(1 - 3*\[Nu])^2) - 
  (10423321*Pi*prr^6*\[Eta]^3*\[Nu])/(10240*u^(3/2)*(1 - 3*\[Nu])^2) + 
  (((221697*I)/320)*prr^2*prrdot*\[Eta]^3*\[Nu])/(u^(3/2)*(1 - 3*\[Nu])^2) - 
  (10713*Pi*prr^2*prrdot*\[Eta]^3*\[Nu])/(32*u^(3/2)*(1 - 3*\[Nu])^2) - 
  (1024947*prr^5*\[Eta]^3*\[Nu])/(1024*u*(1 - 3*\[Nu])^2) - (((1168207*I)/2560)*Pi*prr^5*\[Eta]^3*\[Nu])/
   (u*(1 - 3*\[Nu])^2) - (7749*prr*prrdot*\[Eta]^3*\[Nu])/(40*u*(1 - 3*\[Nu])^2) - 
  (((369*I)/4)*Pi*prr*prrdot*\[Eta]^3*\[Nu])/(u*(1 - 3*\[Nu])^2) - (((558873*I)/1280)*prr^4*\[Eta]^3*\[Nu])/
   (Sqrt[u]*(1 - 3*\[Nu])^2) + (25737*Pi*prr^4*\[Eta]^3*\[Nu])/(128*Sqrt[u]*(1 - 3*\[Nu])^2) - 
  (((693*I)/20)*prrdot*\[Eta]^3*\[Nu])/(Sqrt[u]*(1 - 3*\[Nu])^2) + 
  (33*Pi*prrdot*\[Eta]^3*\[Nu])/(2*Sqrt[u]*(1 - 3*\[Nu])^2) + (((5481*I)/80)*prr^2*Sqrt[u]*\[Eta]^3*\[Nu])/
   (1 - 3*\[Nu])^2 - (261*Pi*prr^2*Sqrt[u]*\[Eta]^3*\[Nu])/(8*(1 - 3*\[Nu])^2) - 
  (63*prr*u*\[Eta]^3*\[Nu])/(20*(1 - 3*\[Nu])^2) - (((3*I)/2)*Pi*prr*u*\[Eta]^3*\[Nu])/(1 - 3*\[Nu])^2 - 
  (35721*prr^3*\[Eta]^3*\[Nu]^2)/(128*(1 - 3*\[Nu])^2) - (((8349*I)/64)*Pi*prr^3*\[Eta]^3*\[Nu]^2)/(1 - 3*\[Nu])^2 + 
  (((340845813*I)/40960)*prrdot^6*\[Eta]^3*\[Nu]^2)/(u^(21/2)*(1 - 3*\[Nu])^2) - 
  (81522589*Pi*prrdot^6*\[Eta]^3*\[Nu]^2)/(20480*u^(21/2)*(1 - 3*\[Nu])^2) + 
  (1006469793*prr*prrdot^5*\[Eta]^3*\[Nu]^2)/(20480*u^9*(1 - 3*\[Nu])^2) + 
  (((239877681*I)/10240)*Pi*prr*prrdot^5*\[Eta]^3*\[Nu]^2)/(u^9*(1 - 3*\[Nu])^2) + 
  (((30507057*I)/10240)*prrdot^5*\[Eta]^3*\[Nu]^2)/(u^(17/2)*(1 - 3*\[Nu])^2) - 
  (7307169*Pi*prrdot^5*\[Eta]^3*\[Nu]^2)/(5120*u^(17/2)*(1 - 3*\[Nu])^2) - 
  (((4719728979*I)/40960)*prr^2*prrdot^4*\[Eta]^3*\[Nu]^2)/(u^(15/2)*(1 - 3*\[Nu])^2) + 
  (224382759*Pi*prr^2*prrdot^4*\[Eta]^3*\[Nu]^2)/(4096*u^(15/2)*(1 - 3*\[Nu])^2) + 
  (152105121*prr*prrdot^4*\[Eta]^3*\[Nu]^2)/(10240*u^7*(1 - 3*\[Nu])^2) + 
  (((7238013*I)/1024)*Pi*prr*prrdot^4*\[Eta]^3*\[Nu]^2)/(u^7*(1 - 3*\[Nu])^2) + 
  (((2753163*I)/2560)*prrdot^4*\[Eta]^3*\[Nu]^2)/(u^(13/2)*(1 - 3*\[Nu])^2) - 
  (131283*Pi*prrdot^4*\[Eta]^3*\[Nu]^2)/(256*u^(13/2)*(1 - 3*\[Nu])^2) - 
  (1392576381*prr^3*prrdot^3*\[Eta]^3*\[Nu]^2)/(10240*u^6*(1 - 3*\[Nu])^2) - 
  (((66254953*I)/1024)*Pi*prr^3*prrdot^3*\[Eta]^3*\[Nu]^2)/(u^6*(1 - 3*\[Nu])^2) - 
  (((70881237*I)/2560)*prr^2*prrdot^3*\[Eta]^3*\[Nu]^2)/(u^(11/2)*(1 - 3*\[Nu])^2) + 
  (3370323*Pi*prr^2*prrdot^3*\[Eta]^3*\[Nu]^2)/(256*u^(11/2)*(1 - 3*\[Nu])^2) + 
  (171801*prr*prrdot^3*\[Eta]^3*\[Nu]^2)/(40*u^5*(1 - 3*\[Nu])^2) + 
  (((8199*I)/4)*Pi*prr*prrdot^3*\[Eta]^3*\[Nu]^2)/(u^5*(1 - 3*\[Nu])^2) + 
  (((3463963461*I)/40960)*prr^4*prrdot^2*\[Eta]^3*\[Nu]^2)/(u^(9/2)*(1 - 3*\[Nu])^2) - 
  (165474969*Pi*prr^4*prrdot^2*\[Eta]^3*\[Nu]^2)/(4096*u^(9/2)*(1 - 3*\[Nu])^2) + 
  (((241731*I)/640)*prrdot^3*\[Eta]^3*\[Nu]^2)/(u^(9/2)*(1 - 3*\[Nu])^2) - 
  (11667*Pi*prrdot^3*\[Eta]^3*\[Nu]^2)/(64*u^(9/2)*(1 - 3*\[Nu])^2) - 
  (24659397*prr^3*prrdot^2*\[Eta]^3*\[Nu]^2)/(1024*u^4*(1 - 3*\[Nu])^2) - 
  (((5866725*I)/512)*Pi*prr^3*prrdot^2*\[Eta]^3*\[Nu]^2)/(u^4*(1 - 3*\[Nu])^2) - 
  (((7771869*I)/1280)*prr^2*prrdot^2*\[Eta]^3*\[Nu]^2)/(u^(7/2)*(1 - 3*\[Nu])^2) + 
  (367353*Pi*prr^2*prrdot^2*\[Eta]^3*\[Nu]^2)/(128*u^(7/2)*(1 - 3*\[Nu])^2) + 
  (530455149*prr^5*prrdot*\[Eta]^3*\[Nu]^2)/(20480*u^3*(1 - 3*\[Nu])^2) + 
  (((126834813*I)/10240)*Pi*prr^5*prrdot*\[Eta]^3*\[Nu]^2)/(u^3*(1 - 3*\[Nu])^2) + 
  (776223*prr*prrdot^2*\[Eta]^3*\[Nu]^2)/(640*u^3*(1 - 3*\[Nu])^2) + 
  (((36495*I)/64)*Pi*prr*prrdot^2*\[Eta]^3*\[Nu]^2)/(u^3*(1 - 3*\[Nu])^2) + 
  (((95103477*I)/10240)*prr^4*prrdot*\[Eta]^3*\[Nu]^2)/(u^(5/2)*(1 - 3*\[Nu])^2) - 
  (4585305*Pi*prr^4*prrdot*\[Eta]^3*\[Nu]^2)/(1024*u^(5/2)*(1 - 3*\[Nu])^2) + 
  (((22869*I)/160)*prrdot^2*\[Eta]^3*\[Nu]^2)/(u^(5/2)*(1 - 3*\[Nu])^2) - 
  (1089*Pi*prrdot^2*\[Eta]^3*\[Nu]^2)/(16*u^(5/2)*(1 - 3*\[Nu])^2) - (2048571*prr^3*prrdot*\[Eta]^3*\[Nu]^2)/
   (640*u^2*(1 - 3*\[Nu])^2) - (((99243*I)/64)*Pi*prr^3*prrdot*\[Eta]^3*\[Nu]^2)/(u^2*(1 - 3*\[Nu])^2) - 
  (((27574911*I)/8192)*prr^6*\[Eta]^3*\[Nu]^2)/(u^(3/2)*(1 - 3*\[Nu])^2) + 
  (31269963*Pi*prr^6*\[Eta]^3*\[Nu]^2)/(20480*u^(3/2)*(1 - 3*\[Nu])^2) - 
  (((665091*I)/640)*prr^2*prrdot*\[Eta]^3*\[Nu]^2)/(u^(3/2)*(1 - 3*\[Nu])^2) + 
  (32139*Pi*prr^2*prrdot*\[Eta]^3*\[Nu]^2)/(64*u^(3/2)*(1 - 3*\[Nu])^2) + 
  (3074841*prr^5*\[Eta]^3*\[Nu]^2)/(2048*u*(1 - 3*\[Nu])^2) + (((3504621*I)/5120)*Pi*prr^5*\[Eta]^3*\[Nu]^2)/
   (u*(1 - 3*\[Nu])^2) + (23247*prr*prrdot*\[Eta]^3*\[Nu]^2)/(80*u*(1 - 3*\[Nu])^2) + 
  (((1107*I)/8)*Pi*prr*prrdot*\[Eta]^3*\[Nu]^2)/(u*(1 - 3*\[Nu])^2) + 
  (((1676619*I)/2560)*prr^4*\[Eta]^3*\[Nu]^2)/(Sqrt[u]*(1 - 3*\[Nu])^2) - 
  (77211*Pi*prr^4*\[Eta]^3*\[Nu]^2)/(256*Sqrt[u]*(1 - 3*\[Nu])^2) + (((2079*I)/40)*prrdot*\[Eta]^3*\[Nu]^2)/
   (Sqrt[u]*(1 - 3*\[Nu])^2) - (99*Pi*prrdot*\[Eta]^3*\[Nu]^2)/(4*Sqrt[u]*(1 - 3*\[Nu])^2) - 
  (((16443*I)/160)*prr^2*Sqrt[u]*\[Eta]^3*\[Nu]^2)/(1 - 3*\[Nu])^2 + (783*Pi*prr^2*Sqrt[u]*\[Eta]^3*\[Nu]^2)/
   (16*(1 - 3*\[Nu])^2) + (189*prr*u*\[Eta]^3*\[Nu]^2)/(40*(1 - 3*\[Nu])^2) + 
  (((9*I)/4)*Pi*prr*u*\[Eta]^3*\[Nu]^2)/(1 - 3*\[Nu])^2
tailNc[4,1]:=1
tailNc[5,5]:=1
tailNc[5,4]:=1
tailNc[5,3]:=1
tailNc[5,2]:=1
tailNc[5,1]:=1
tailNc[6,6]:=1
tailNc[6,5]:=1
tailNc[6,4]:=1
tailNc[6,3]:=1
tailNc[6,2]:=1
tailNc[6,1]:=1


(* ::Subsection::Closed:: *)
(*memoNc[l,m]*)


memoNc[2,2]:=1 + (prr^3*(13/252 - (5*prrdot^3)/(21*u^6) + (223*prrdot^2)/(1008*u^4) - 
      (5*prrdot)/(36*u^2)) + prr^5*((-17*prrdot)/(252*u^3) + 1/(126*u)) + 
    prr*((2797*prrdot^5)/(2016*u^9) - (41*prrdot^4)/(42*u^7) + 
      (307*prrdot^3)/(504*u^5) - (13*prrdot^2)/(42*u^3) + (13*prrdot)/(126*u)) + 
    prr^4*((((89*I)/1344)*prrdot^2)/u^(9/2) + (((5*I)/336)*prrdot)/u^(5/2) - 
      (I/56)/Sqrt[u]) + prr^2*((((30463*I)/32256)*prrdot^4)/u^(15/2) - 
      (((1397*I)/2016)*prrdot^3)/u^(11/2) + (((871*I)/2016)*prrdot^2)/u^(7/2) - 
      (((13*I)/63)*prrdot)/u^(3/2) + ((13*I)/252)*Sqrt[u]) - 
    (((1163*I)/1536)*prrdot^6)/u^(21/2) + (((37*I)/72)*prrdot^5)/u^(17/2) - 
    (((209*I)/672)*prrdot^4)/u^(13/2) + (((13*I)/84)*prrdot^3)/u^(9/2) - 
    (((13*I)/252)*prrdot^2)/u^(5/2) - (((17*I)/1008)*prr^6)/u^(3/2))*\[Eta]^3*\[Nu] + 
  \[Eta]^5*((prr^5*(-27133/10584 + (10*prrdot^2)/(7*u^4) + (125191*prrdot)/(8064*u^2)) + 
      prr^6*((((-89*I)/336)*prrdot)/u^(5/2) + ((130079*I)/338688)/Sqrt[u]) + 
      prr^4*((((-30463*I)/4032)*prrdot^3)/u^(11/2) - (((5557381*I)/169344)*prrdot^2)/
         u^(7/2) + (((625855*I)/84672)*prrdot)/u^(3/2) - ((19651*I)/14112)*Sqrt[u]) + 
      prr^3*((-13985*prrdot^4)/(1008*u^7) + (116659*prrdot^3)/(7056*u^5) - 
        (56885*prrdot^2)/(9408*u^3) + (39475*prrdot)/(10584*u) - (6893*u)/3024) + 
      (((11920471*I)/100352)*prrdot^6)/u^(19/2) - (((8720815*I)/169344)*prrdot^5)/
       u^(15/2) + (((1372751*I)/56448)*prrdot^4)/u^(11/2) - (((49193*I)/5292)*prrdot^3)/
       u^(7/2) + (((54527*I)/21168)*prrdot^2)/u^(3/2) + (17*prr^7)/(126*u) - 
      ((8*I)/63)*prrdot*Sqrt[u] + prr^2*((((1163*I)/128)*prrdot^5)/u^(17/2) - 
        (((380313197*I)/2709504)*prrdot^4)/u^(13/2) + (((2580769*I)/42336)*prrdot^3)/
         u^(9/2) - (((704255*I)/24192)*prrdot^2)/u^(5/2) + (((242149*I)/21168)*prrdot)/
         Sqrt[u] - ((54695*I)/21168)*u^(3/2)) + 
      prr*((-54527*prrdot)/10584 - (718831*prrdot^5)/(3528*u^8) + 
        (1055861*prrdot^4)/(10584*u^6) - (675011*prrdot^3)/(14112*u^4) + 
        (28001*prrdot^2)/(1512*u^2) + (16*u^2)/63))*\[Nu] + 
    (prr^5*(1495/392 - (68317*prrdot)/(4032*u^2)) + 
      prr*((7127*prrdot)/882 + (9409879*prrdot^5)/(28224*u^8) - 
        (1276265*prrdot^4)/(7056*u^6) + (75899*prrdot^3)/(882*u^4) - 
        (581*prrdot^2)/(18*u^2)) + prr^4*((((462715*I)/14112)*prrdot^2)/u^(7/2) - 
        (((36413*I)/3528)*prrdot)/u^(3/2) + ((4327*I)/2352)*Sqrt[u]) - 
      (((8948213*I)/50176)*prrdot^6)/u^(19/2) + (((2618503*I)/28224)*prrdot^5)/
       u^(15/2) - (((408577*I)/9408)*prrdot^4)/u^(11/2) + (((56743*I)/3528)*prrdot^3)/
       u^(7/2) - (((4721*I)/1176)*prrdot^2)/u^(3/2) - (((125215*I)/56448)*prr^6)/
       Sqrt[u] + prr^3*((-193597*prrdot^3)/(7056*u^5) + (222211*prrdot^2)/(14112*u^3) - 
        (3263*prrdot)/(392*u) + (667*u)/168) + 
      prr^2*((((32230781*I)/150528)*prrdot^4)/u^(13/2) - (((3209273*I)/28224)*prrdot^3)/
         u^(9/2) + (((216551*I)/4032)*prrdot^2)/u^(5/2) - (((23683*I)/1176)*prrdot)/
         Sqrt[u] + ((14345*I)/3528)*u^(3/2)))*\[Nu]^2)
memoNc[2,1]:=1
memoNc[3,3]:=1 + 
  \[Eta]^3*(Pi*(prr^3*((-34*I)/729 - (((63206059*I)/68024448)*prrdot^3)/u^6 + 
        (((252673*I)/472392)*prrdot^2)/u^4 - (((14671*I)/104976)*prrdot)/u^2) + 
      prr^5*((((27211231*I)/45349632)*prrdot)/u^3 - ((590461*I)/4723920)/u) + 
      prr^4*((1192721*prrdot^2)/(1259712*u^(9/2)) - (3165361*prrdot)/(7558272*u^(5/2)) - 
        26161/(419904*Sqrt[u])) + prr^2*((-49153087*prrdot^4)/(90699264*u^(15/2)) + 
        (1286269*prrdot^3)/(3779136*u^(11/2)) - (10895*prrdot^2)/(69984*u^(7/2)) - 
        (2*prrdot)/(81*u^(3/2)) - (56*Sqrt[u])/81) + 
      prr*((((10372969*I)/75582720)*prrdot^5)/u^9 - (((17347*I)/236196)*prrdot^4)/u^7 + 
        (((2383*I)/104976)*prrdot^3)/u^5 + (((8*I)/243)*prrdot^2)/u^3 - 
        (((22*I)/81)*prrdot)/u - ((20*I)/9)*u) - (7308307*prrdot^6)/
       (544195584*u^(21/2)) + (1858819*prrdot^5)/(75582720*u^(17/2)) - 
      (32033*prrdot^4)/(839808*u^(13/2)) + (863*prrdot^3)/(11664*u^(9/2)) - 
      (155*prrdot^2)/(648*u^(5/2)) - (269913797*prr^6)/(1360488960*u^(3/2)) + 
      (7*prrdot)/(18*Sqrt[u])) - (((9320608120927*I)/5441955840)*prrdot^6)/u^(21/2) + 
    (((4303033*I)/75582720)*prrdot^5)/u^(17/2) - (((30919*I)/4199040)*prrdot^4)/
     u^(13/2) - (((6041*I)/58320)*prrdot^3)/u^(9/2) + (((217*I)/648)*prrdot^2)/u^(5/2) - 
    (((49*I)/90)*prrdot)/Sqrt[u] + (((4782969*I)/2560)*prrdot^6*\[Gamma])/u^(21/2) + 
    prr*((-3106591519147*prrdot^5)/(302330880*u^9) - (118384*prrdot^4)/(295245*u^7) + 
      (9016*prrdot^3)/(32805*u^5) + (56*prrdot^2)/(1215*u^3) - (154*prrdot)/(405*u) - 
      (28*u)/9 + (14348907*prrdot^5*\[Gamma])/(1280*u^9)) + 
    prr^2*((((9320518016129*I)/362797056)*prrdot^4)/u^(15/2) - 
      (((1035727*I)/1180980)*prrdot^3)/u^(11/2) + (((1274*I)/2187)*prrdot^2)/u^(7/2) + 
      (((14*I)/405)*prrdot)/u^(3/2) + ((392*I)/405)*Sqrt[u] - 
      (((14348907*I)/512)*prrdot^4*\[Gamma])/u^(15/2)) + 
    prr^3*(-238/3645 + (46599182846213*prrdot^3)/(1360488960*u^6) + 
      (317408*prrdot^2)/(295245*u^4) - (14392*prrdot)/(32805*u^2) - 
      (4782969*prrdot^3*\[Gamma])/(128*u^6)) + 
    prr^4*((((-5178102699037*I)/201553920)*prrdot^2)/u^(9/2) + 
      (((228242*I)/295245)*prrdot)/u^(5/2) + ((868*I)/32805)/Sqrt[u] + 
      (((14348907*I)/512)*prrdot^2*\[Gamma])/u^(9/2)) + 
    prr^5*((-9319521469697*prrdot)/(906992640*u^3) - 67676/(295245*u) + 
      (14348907*prrdot*\[Gamma])/(1280*u^3)) + prr^6*(((9321577739521*I)/5441955840)/u^(3/2) - 
      (((4782969*I)/2560)*\[Gamma])/u^(3/2)) + 
    (prr*((-3970543*prrdot^5)/(2361960*u^9) + (429505*prrdot^4)/(472392*u^7) - 
        (26093*prrdot^3)/(65610*u^5) + (269*prrdot^2)/(2430*u^3)) + 
      prr^3*(-269/7290 + (13909*prrdot^3)/(13122*u^6) - (633283*prrdot^2)/
         (1180980*u^4) + (1345*prrdot)/(6561*u^2)) + 
      prr^2*((((-52251281*I)/28343520)*prrdot^4)/u^(15/2) + 
        (((4672033*I)/4723920)*prrdot^3)/u^(11/2) - (((6187*I)/14580)*prrdot^2)/
         u^(7/2) + (((269*I)/2430)*prrdot)/u^(3/2)) + 
      prr^5*((-123641*prrdot)/(2361960*u^3) + 43097/(2361960*u)) + 
      prr^4*((((4806329*I)/14171760)*prrdot^2)/u^(9/2) - (((356327*I)/2361960)*prrdot)/
         u^(5/2) + ((269*I)/6561)/Sqrt[u]) + (((52224361*I)/85030560)*prrdot^6)/
       u^(21/2) - (((1529689*I)/4723920)*prrdot^5)/u^(17/2) + 
      (((18023*I)/131220)*prrdot^4)/u^(13/2) - (((269*I)/7290)*prrdot^3)/u^(9/2) - 
      (((12121*I)/10628820)*prr^6)/u^(3/2))*\[Nu])
memoNc[3,2]:=1
memoNc[3,1]:=1 + (prr^3*(23371/30 + (1284319*prrdot^3)/(9*u^6) + 
      (1989104*prrdot^2)/(45*u^4) + (94901*prrdot)/(15*u^2)) + 
    prr^5*((-63143671*prrdot)/(180*u^3) - 3497801/(180*u)) + 
    prr^4*((((-15221321*I)/30)*prrdot^2)/u^(9/2) - (((9138589*I)/180)*prrdot)/u^(5/2) - 
      ((57793*I)/15)/Sqrt[u]) + prr^2*((((-114207187*I)/288)*prrdot^4)/u^(15/2) - 
      (((3589471*I)/144)*prrdot^3)/u^(11/2) + (((24053*I)/20)*prrdot^2)/u^(7/2) + 
      (((13589*I)/30)*prrdot)/u^(3/2) + ((2464*I)/15)*Sqrt[u]) + 
    prr*((25752281*prrdot^5)/(60*u^9) + (9760783*prrdot^4)/(180*u^7) + 
      (597853*prrdot^3)/(90*u^5) + (901*prrdot^2)/(2*u^3) + (1232*prrdot)/(15*u) - 
      (1232*u)/45) + (((185959333*I)/1440)*prrdot^6)/u^(21/2) + 
    (((3137407*I)/144)*prrdot^5)/u^(17/2) + (((41617*I)/12)*prrdot^4)/u^(13/2) + 
    (((20057*I)/30)*prrdot^3)/u^(9/2) + (((616*I)/9)*prrdot^2)/u^(5/2) + 
    (((2944511*I)/30)*prr^6)/u^(3/2) + (((1232*I)/45)*prrdot)/Sqrt[u])*\[Eta]^3*\[Nu]
memoNc[4,4]:=1 + (I*u^(3/2)*\[Eta]^3*\[Nu])/(40 - 120*\[Nu]) - (72896423586373*I*prrdot^6*\[Eta]^3*\[Nu])/
   (453548546457600*u^(21/2)*(1 - 3*\[Nu])^2) + (96040759153591*prr*prrdot^5*\[Eta]^3*\[Nu])/
   (113387136614400*u^9*(1 - 3*\[Nu])^2) + (254838372777*I*prrdot^5*\[Eta]^3*\[Nu])/
   (2362232012800*u^(17/2)*(1 - 3*\[Nu])^2) + (109423455930491*I*prr^2*prrdot^4*\[Eta]^3*\[Nu])/
   (113387136614400*u^(15/2)*(1 - 3*\[Nu])^2) - (1528525301551*prr*prrdot^4*\[Eta]^3*\[Nu])/
   (3543348019200*u^7*(1 - 3*\[Nu])^2) - (1702792133*I*prrdot^4*\[Eta]^3*\[Nu])/
   (110729625600*u^(13/2)*(1 - 3*\[Nu])^2) - (2534173249899*prr^3*prrdot^3*\[Eta]^3*\[Nu])/
   (4724464025600*u^6*(1 - 3*\[Nu])^2) - (597821641447*I*prr^2*prrdot^3*\[Eta]^3*\[Nu])/
   (885837004800*u^(11/2)*(1 - 3*\[Nu])^2) + (338567951*prr*prrdot^3*\[Eta]^3*\[Nu])/
   (4613734400*u^5*(1 - 3*\[Nu])^2) - (66107189733*I*prr^4*prrdot^2*\[Eta]^3*\[Nu])/
   (1889785610240*u^(9/2)*(1 - 3*\[Nu])^2) + (78439626117*prr^3*prrdot^2*\[Eta]^3*\[Nu])/
   (147639500800*u^4*(1 - 3*\[Nu])^2) + (1625446607*I*prr^2*prrdot^2*\[Eta]^3*\[Nu])/
   (13841203200*u^(7/2)*(1 - 3*\[Nu])^2) - (141218491369*prr^5*prrdot*\[Eta]^3*\[Nu])/
   (7086696038400*u^3*(1 - 3*\[Nu])^2) + (32091832717*I*prr^4*prrdot*\[Eta]^3*\[Nu])/
   (147639500800*u^(5/2)*(1 - 3*\[Nu])^2) - (279653261*prr^3*prrdot*\[Eta]^3*\[Nu])/
   (3460300800*u^2*(1 - 3*\[Nu])^2) + (345331007*I*prr^6*\[Eta]^3*\[Nu])/
   (94489280512*u^(3/2)*(1 - 3*\[Nu])^2) - (2861135457*prr^5*\[Eta]^3*\[Nu])/
   (73819750400*u*(1 - 3*\[Nu])^2) - (47992279*I*prr^4*\[Eta]^3*\[Nu])/
   (2306867200*Sqrt[u]*(1 - 3*\[Nu])^2) + (586602042998479*I*prrdot^6*\[Eta]^3*\[Nu]^2)/
   (453548546457600*u^(21/2)*(1 - 3*\[Nu])^2) - (635449256491813*prr*prrdot^5*\[Eta]^3*\[Nu]^2)/
   (113387136614400*u^9*(1 - 3*\[Nu])^2) - (1520052710651*I*prrdot^5*\[Eta]^3*\[Nu]^2)/
   (2362232012800*u^(17/2)*(1 - 3*\[Nu])^2) - (278172181137531*I*prr^2*prrdot^4*\[Eta]^3*\[Nu]^2)/
   (37795712204800*u^(15/2)*(1 - 3*\[Nu])^2) + (2970635314991*prr*prrdot^4*\[Eta]^3*\[Nu]^2)/
   (1181116006400*u^7*(1 - 3*\[Nu])^2) + (1187930189*I*prrdot^4*\[Eta]^3*\[Nu]^2)/
   (10066329600*u^(13/2)*(1 - 3*\[Nu])^2) + (71483794267331*prr^3*prrdot^3*\[Eta]^3*\[Nu]^2)/
   (14173392076800*u^6*(1 - 3*\[Nu])^2) + (1140247241447*I*prr^2*prrdot^3*\[Eta]^3*\[Nu]^2)/
   (295279001600*u^(11/2)*(1 - 3*\[Nu])^2) - (636728309*prr*prrdot^3*\[Eta]^3*\[Nu]^2)/
   (1258291200*u^5*(1 - 3*\[Nu])^2) + (8956673747213*I*prr^4*prrdot^2*\[Eta]^3*\[Nu]^2)/
   (5669356830720*u^(9/2)*(1 - 3*\[Nu])^2) - (439225315471*prr^3*prrdot^2*\[Eta]^3*\[Nu]^2)/
   (147639500800*u^4*(1 - 3*\[Nu])^2) - (326602957*I*prr^2*prrdot^2*\[Eta]^3*\[Nu]^2)/
   (419430400*u^(7/2)*(1 - 3*\[Nu])^2) - (65190566821*prr^5*prrdot*\[Eta]^3*\[Nu]^2)/
   (214748364800*u^3*(1 - 3*\[Nu])^2) - (175399481511*I*prr^4*prrdot*\[Eta]^3*\[Nu]^2)/
   (147639500800*u^(5/2)*(1 - 3*\[Nu])^2) + (165174613*prr^3*prrdot*\[Eta]^3*\[Nu]^2)/
   (314572800*u^2*(1 - 3*\[Nu])^2) - (26026493617*I*prr^6*\[Eta]^3*\[Nu]^2)/
   (472446402560*u^(3/2)*(1 - 3*\[Nu])^2) + (15277253411*prr^5*\[Eta]^3*\[Nu]^2)/
   (73819750400*u*(1 - 3*\[Nu])^2) + (83463181*I*prr^4*\[Eta]^3*\[Nu]^2)/
   (629145600*Sqrt[u]*(1 - 3*\[Nu])^2) - (280467783*I*prrdot^6*\[Eta]^3*\[Nu]^3)/
   (115343360*u^(21/2)*(1 - 3*\[Nu])^2) + (1058705963*prr*prrdot^5*\[Eta]^3*\[Nu]^3)/
   (115343360*u^9*(1 - 3*\[Nu])^2) + (13804739*I*prrdot^5*\[Eta]^3*\[Nu]^3)/
   (14417920*u^(17/2)*(1 - 3*\[Nu])^2) + (3083756653*I*prr^2*prrdot^4*\[Eta]^3*\[Nu]^3)/
   (230686720*u^(15/2)*(1 - 3*\[Nu])^2) - (13170639*prr*prrdot^4*\[Eta]^3*\[Nu]^3)/
   (3604480*u^7*(1 - 3*\[Nu])^2) - (24161*I*prrdot^4*\[Eta]^3*\[Nu]^3)/
   (112640*u^(13/2)*(1 - 3*\[Nu])^2) - (2368681213*prr^3*prrdot^3*\[Eta]^3*\[Nu]^3)/
   (230686720*u^6*(1 - 3*\[Nu])^2) - (7920355*I*prr^2*prrdot^3*\[Eta]^3*\[Nu]^3)/
   (1441792*u^(11/2)*(1 - 3*\[Nu])^2) + (48047*prr*prrdot^3*\[Eta]^3*\[Nu]^3)/
   (56320*u^5*(1 - 3*\[Nu])^2) - (1014593683*I*prr^4*prrdot^2*\[Eta]^3*\[Nu]^3)/
   (230686720*u^(9/2)*(1 - 3*\[Nu])^2) + (3716069*prr^3*prrdot^2*\[Eta]^3*\[Nu]^3)/
   (901120*u^4*(1 - 3*\[Nu])^2) + (35829*I*prr^2*prrdot^2*\[Eta]^3*\[Nu]^3)/
   (28160*u^(7/2)*(1 - 3*\[Nu])^2) + (4523071*prr^5*prrdot*\[Eta]^3*\[Nu]^3)/
   (4194304*u^3*(1 - 3*\[Nu])^2) + (23010087*I*prr^4*prrdot*\[Eta]^3*\[Nu]^3)/
   (14417920*u^(5/2)*(1 - 3*\[Nu])^2) - (47497*prr^3*prrdot*\[Eta]^3*\[Nu]^3)/
   (56320*u^2*(1 - 3*\[Nu])^2) + (14978471*I*prr^6*\[Eta]^3*\[Nu]^3)/
   (115343360*u^(3/2)*(1 - 3*\[Nu])^2) - (969679*prr^5*\[Eta]^3*\[Nu]^3)/
   (3604480*u*(1 - 3*\[Nu])^2) - (23611*I*prr^4*\[Eta]^3*\[Nu]^3)/(112640*Sqrt[u]*(1 - 3*\[Nu])^2) + 
  (157925*I*prrdot^6*\[Eta]*\[Nu])/(25165824*u^(23/2)*(-1 + 3*\[Nu])) - 
  (23755*prr*prrdot^5*\[Eta]*\[Nu])/(1048576*u^10*(-1 + 3*\[Nu])) - 
  (1115*I*prrdot^5*\[Eta]*\[Nu])/(393216*u^(19/2)*(-1 + 3*\[Nu])) - 
  (141355*I*prr^2*prrdot^4*\[Eta]*\[Nu])/(4194304*u^(17/2)*(-1 + 3*\[Nu])) + 
  (2105*prr*prrdot^4*\[Eta]*\[Nu])/(196608*u^8*(-1 + 3*\[Nu])) + 
  (5*I*prrdot^4*\[Eta]*\[Nu])/(6144*u^(15/2)*(-1 + 3*\[Nu])) + (171335*prr^3*prrdot^3*\[Eta]*\[Nu])/
   (6291456*u^7*(-1 + 3*\[Nu])) + (1055*I*prr^2*prrdot^3*\[Eta]*\[Nu])/
   (65536*u^(13/2)*(-1 + 3*\[Nu])) - (5*prr*prrdot^3*\[Eta]*\[Nu])/(1536*u^6*(-1 + 3*\[Nu])) + 
  (110095*I*prr^4*prrdot^2*\[Eta]*\[Nu])/(8388608*u^(11/2)*(-1 + 3*\[Nu])) - 
  (305*prr^3*prrdot^2*\[Eta]*\[Nu])/(24576*u^5*(-1 + 3*\[Nu])) - 
  (5*I*prr^2*prrdot^2*\[Eta]*\[Nu])/(1024*u^(9/2)*(-1 + 3*\[Nu])) - 
  (7835*prr^5*prrdot*\[Eta]*\[Nu])/(2097152*u^4*(-1 + 3*\[Nu])) - 
  (2035*I*prr^4*prrdot*\[Eta]*\[Nu])/(393216*u^(7/2)*(-1 + 3*\[Nu])) + 
  (5*prr^3*prrdot*\[Eta]*\[Nu])/(1536*u^3*(-1 + 3*\[Nu])) - (1095*I*prr^6*\[Eta]*\[Nu])/
   (2097152*u^(5/2)*(-1 + 3*\[Nu])) + (65*prr^5*\[Eta]*\[Nu])/(65536*u^2*(-1 + 3*\[Nu])) + 
  (5*I*prr^4*\[Eta]*\[Nu])/(6144*u^(3/2)*(-1 + 3*\[Nu])) + (203623*prr^3*\[Eta]^3*\[Nu])/
   (19660800*(-1 + 3*\[Nu])) + (157925*I*prrdot^6*\[Eta]^3*\[Nu])/(2097152*u^(21/2)*(-1 + 3*\[Nu])) - 
  (157925*I*prr^2*prrdot^5*\[Eta]^3*\[Nu])/(2097152*u^(19/2)*(-1 + 3*\[Nu])) - 
  (71265*prr*prrdot^5*\[Eta]^3*\[Nu])/(262144*u^9*(-1 + 3*\[Nu])) - 
  (5575*I*prrdot^5*\[Eta]^3*\[Nu])/(196608*u^(17/2)*(-1 + 3*\[Nu])) + 
  (118775*prr^3*prrdot^4*\[Eta]^3*\[Nu])/(524288*u^8*(-1 + 3*\[Nu])) - 
  (1182995*I*prr^2*prrdot^4*\[Eta]^3*\[Nu])/(3145728*u^(15/2)*(-1 + 3*\[Nu])) + 
  (10525*prr*prrdot^4*\[Eta]^3*\[Nu])/(98304*u^7*(-1 + 3*\[Nu])) + 
  (141355*I*prr^4*prrdot^3*\[Eta]^3*\[Nu])/(524288*u^(13/2)*(-1 + 3*\[Nu])) + 
  (5*I*prrdot^4*\[Eta]^3*\[Nu])/(768*u^(13/2)*(-1 + 3*\[Nu])) + (379285*prr^3*prrdot^3*\[Eta]^3*\[Nu])/
   (1572864*u^6*(-1 + 3*\[Nu])) + (15185*I*prr^2*prrdot^3*\[Eta]^3*\[Nu])/
   (98304*u^(11/2)*(-1 + 3*\[Nu])) - (171335*prr^5*prrdot^2*\[Eta]^3*\[Nu])/
   (1048576*u^5*(-1 + 3*\[Nu])) - (5*prr*prrdot^3*\[Eta]^3*\[Nu])/(192*u^5*(-1 + 3*\[Nu])) + 
  (127725*I*prr^4*prrdot^2*\[Eta]^3*\[Nu])/(2097152*u^(9/2)*(-1 + 3*\[Nu])) + 
  (886703*I*prrdot^3*\[Eta]^3*\[Nu])/(157286400*u^(9/2)*(-1 + 3*\[Nu])) - 
  (1285*prr^3*prrdot^2*\[Eta]^3*\[Nu])/(12288*u^4*(-1 + 3*\[Nu])) - 
  (110095*I*prr^6*prrdot*\[Eta]^3*\[Nu])/(2097152*u^(7/2)*(-1 + 3*\[Nu])) - 
  (5*I*prr^2*prrdot^2*\[Eta]^3*\[Nu])/(128*u^(7/2)*(-1 + 3*\[Nu])) + 
  (7565*prr^5*prrdot*\[Eta]^3*\[Nu])/(1572864*u^3*(-1 + 3*\[Nu])) - 
  (1178789*prr*prrdot^2*\[Eta]^3*\[Nu])/(78643200*u^3*(-1 + 3*\[Nu])) - 
  (6335*I*prr^4*prrdot*\[Eta]^3*\[Nu])/(196608*u^(5/2)*(-1 + 3*\[Nu])) - 
  (1553*I*prrdot^2*\[Eta]^3*\[Nu])/(2457600*u^(5/2)*(-1 + 3*\[Nu])) + 
  (7835*prr^7*\[Eta]^3*\[Nu])/(1048576*u^2*(-1 + 3*\[Nu])) + (5*prr^3*prrdot*\[Eta]^3*\[Nu])/
   (192*u^2*(-1 + 3*\[Nu])) + (6425*I*prr^6*\[Eta]^3*\[Nu])/(1572864*u^(3/2)*(-1 + 3*\[Nu])) - 
  (680797*I*prr^2*prrdot*\[Eta]^3*\[Nu])/(39321600*u^(3/2)*(-1 + 3*\[Nu])) + 
  (335*prr^5*\[Eta]^3*\[Nu])/(98304*u*(-1 + 3*\[Nu])) + (233*prr*prrdot*\[Eta]^3*\[Nu])/
   (614400*u*(-1 + 3*\[Nu])) + (5*I*prr^4*\[Eta]^3*\[Nu])/(768*Sqrt[u]*(-1 + 3*\[Nu])) - 
  (27*I*prrdot*\[Eta]^3*\[Nu])/(12800*Sqrt[u]*(-1 + 3*\[Nu])) - (4063*I*prr^2*Sqrt[u]*\[Eta]^3*\[Nu])/
   (614400*(-1 + 3*\[Nu])) - (61*prr*u*\[Eta]^3*\[Nu])/(6400*(-1 + 3*\[Nu])) + 
  (I*u^(3/2)*\[Eta]^3*\[Nu])/(40*(-1 + 3*\[Nu]))
memoNc[4,3]:=1
memoNc[4,2]:=1 - (7478371*prr^3*\[Eta]^3*\[Nu])/(211200*(1 - 3*\[Nu])^2) + (946851929*I*prrdot^6*\[Eta]^3*\[Nu])/
   (2703360*u^(21/2)*(1 - 3*\[Nu])^2) + (189920271*prr*prrdot^5*\[Eta]^3*\[Nu])/
   (2252800*u^9*(1 - 3*\[Nu])^2) - (534291*I*prrdot^5*\[Eta]^3*\[Nu])/
   (25600*u^(17/2)*(1 - 3*\[Nu])^2) - (3609354733*I*prr^2*prrdot^4*\[Eta]^3*\[Nu])/
   (13516800*u^(15/2)*(1 - 3*\[Nu])^2) + (216081719*prr*prrdot^4*\[Eta]^3*\[Nu])/
   (675840*u^7*(1 - 3*\[Nu])^2) + (18369819*I*prrdot^4*\[Eta]^3*\[Nu])/
   (281600*u^(13/2)*(1 - 3*\[Nu])^2) + (836337031*prr^3*prrdot^3*\[Eta]^3*\[Nu])/
   (675840*u^6*(1 - 3*\[Nu])^2) + (25613953*I*prr^2*prrdot^3*\[Eta]^3*\[Nu])/
   (70400*u^(11/2)*(1 - 3*\[Nu])^2) - (530847*prr*prrdot^3*\[Eta]^3*\[Nu])/
   (5632*u^5*(1 - 3*\[Nu])^2) - (971378261*I*prr^4*prrdot^2*\[Eta]^3*\[Nu])/
   (4505600*u^(9/2)*(1 - 3*\[Nu])^2) - (1143653*I*prrdot^3*\[Eta]^3*\[Nu])/
   (105600*u^(9/2)*(1 - 3*\[Nu])^2) + (187329023*prr^3*prrdot^2*\[Eta]^3*\[Nu])/
   (1689600*u^4*(1 - 3*\[Nu])^2) - (20982691*I*prr^2*prrdot^2*\[Eta]^3*\[Nu])/
   (422400*u^(7/2)*(1 - 3*\[Nu])^2) + (1286208373*prr^5*prrdot*\[Eta]^3*\[Nu])/
   (1351680*u^3*(1 - 3*\[Nu])^2) + (3152737*prr*prrdot^2*\[Eta]^3*\[Nu])/
   (70400*u^3*(1 - 3*\[Nu])^2) + (14408367*I*prr^4*prrdot*\[Eta]^3*\[Nu])/
   (140800*u^(5/2)*(1 - 3*\[Nu])^2) + (150891*I*prrdot^2*\[Eta]^3*\[Nu])/
   (17600*u^(5/2)*(1 - 3*\[Nu])^2) + (11434791*prr^3*prrdot*\[Eta]^3*\[Nu])/
   (140800*u^2*(1 - 3*\[Nu])^2) - (388384999*I*prr^6*\[Eta]^3*\[Nu])/
   (901120*u^(3/2)*(1 - 3*\[Nu])^2) + (1151033*I*prr^2*prrdot*\[Eta]^3*\[Nu])/
   (17600*u^(3/2)*(1 - 3*\[Nu])^2) + (42147317*prr^5*\[Eta]^3*\[Nu])/(225280*u*(1 - 3*\[Nu])^2) - 
  (462353*prr*prrdot*\[Eta]^3*\[Nu])/(26400*u*(1 - 3*\[Nu])^2) + 
  (70456369*I*prr^4*\[Eta]^3*\[Nu])/(844800*Sqrt[u]*(1 - 3*\[Nu])^2) - 
  (2*I*prrdot*\[Eta]^3*\[Nu])/(15*Sqrt[u]*(1 - 3*\[Nu])^2) - (511193*I*prr^2*Sqrt[u]*\[Eta]^3*\[Nu])/
   (52800*(1 - 3*\[Nu])^2) + (4*prr*u*\[Eta]^3*\[Nu])/(15*(1 - 3*\[Nu])^2) + 
  (8072213*prr^3*\[Eta]^3*\[Nu]^2)/(42240*(1 - 3*\[Nu])^2) - (5120131811*I*prrdot^6*\[Eta]^3*\[Nu]^2)/
   (2703360*u^(21/2)*(1 - 3*\[Nu])^2) - (647434637*prr*prrdot^5*\[Eta]^3*\[Nu]^2)/
   (1351680*u^9*(1 - 3*\[Nu])^2) + (81877663*I*prrdot^5*\[Eta]^3*\[Nu]^2)/
   (675840*u^(17/2)*(1 - 3*\[Nu])^2) + (1277251887*I*prr^2*prrdot^4*\[Eta]^3*\[Nu]^2)/
   (901120*u^(15/2)*(1 - 3*\[Nu])^2) - (242930089*prr*prrdot^4*\[Eta]^3*\[Nu]^2)/
   (135168*u^7*(1 - 3*\[Nu])^2) - (20657627*I*prrdot^4*\[Eta]^3*\[Nu]^2)/
   (56320*u^(13/2)*(1 - 3*\[Nu])^2) - (1597132697*prr^3*prrdot^3*\[Eta]^3*\[Nu]^2)/
   (225280*u^6*(1 - 3*\[Nu])^2) - (115907453*I*prr^2*prrdot^3*\[Eta]^3*\[Nu]^2)/
   (56320*u^(11/2)*(1 - 3*\[Nu])^2) + (338607*prr*prrdot^3*\[Eta]^3*\[Nu]^2)/
   (640*u^5*(1 - 3*\[Nu])^2) + (135073041*I*prr^4*prrdot^2*\[Eta]^3*\[Nu]^2)/
   (81920*u^(9/2)*(1 - 3*\[Nu])^2) + (169679*I*prrdot^3*\[Eta]^3*\[Nu]^2)/
   (2816*u^(9/2)*(1 - 3*\[Nu])^2) - (228993211*prr^3*prrdot^2*\[Eta]^3*\[Nu]^2)/
   (337920*u^4*(1 - 3*\[Nu])^2) + (23416471*I*prr^2*prrdot^2*\[Eta]^3*\[Nu]^2)/
   (84480*u^(7/2)*(1 - 3*\[Nu])^2) - (425736703*prr^5*prrdot*\[Eta]^3*\[Nu]^2)/
   (90112*u^3*(1 - 3*\[Nu])^2) - (10649963*prr*prrdot^2*\[Eta]^3*\[Nu]^2)/
   (42240*u^3*(1 - 3*\[Nu])^2) - (289695203*I*prr^4*prrdot*\[Eta]^3*\[Nu]^2)/
   (675840*u^(5/2)*(1 - 3*\[Nu])^2) - (46283*I*prrdot^2*\[Eta]^3*\[Nu]^2)/
   (960*u^(5/2)*(1 - 3*\[Nu])^2) - (20546971*prr^3*prrdot*\[Eta]^3*\[Nu]^2)/
   (42240*u^2*(1 - 3*\[Nu])^2) + (6019809869*I*prr^6*\[Eta]^3*\[Nu]^2)/
   (2703360*u^(3/2)*(1 - 3*\[Nu])^2) - (5224573*I*prr^2*prrdot*\[Eta]^3*\[Nu]^2)/
   (14080*u^(3/2)*(1 - 3*\[Nu])^2) - (132943669*prr^5*\[Eta]^3*\[Nu]^2)/(135168*u*(1 - 3*\[Nu])^2) + 
  (46837*prr*prrdot*\[Eta]^3*\[Nu]^2)/(480*u*(1 - 3*\[Nu])^2) - 
  (25103963*I*prr^4*\[Eta]^3*\[Nu]^2)/(56320*Sqrt[u]*(1 - 3*\[Nu])^2) + 
  (2*I*prrdot*\[Eta]^3*\[Nu]^2)/(5*Sqrt[u]*(1 - 3*\[Nu])^2) + (16509*I*prr^2*Sqrt[u]*\[Eta]^3*\[Nu]^2)/
   (320*(1 - 3*\[Nu])^2) - (4*prr*u*\[Eta]^3*\[Nu]^2)/(5*(1 - 3*\[Nu])^2) - 
  (896399*prr^3*\[Eta]^3*\[Nu]^3)/(3520*(1 - 3*\[Nu])^2) + (284850677*I*prrdot^6*\[Eta]^3*\[Nu]^3)/
   (112640*u^(21/2)*(1 - 3*\[Nu])^2) + (152570923*prr*prrdot^5*\[Eta]^3*\[Nu]^3)/
   (225280*u^9*(1 - 3*\[Nu])^2) - (19777059*I*prrdot^5*\[Eta]^3*\[Nu]^3)/
   (112640*u^(17/2)*(1 - 3*\[Nu])^2) - (416541629*I*prr^2*prrdot^4*\[Eta]^3*\[Nu]^3)/
   (225280*u^(15/2)*(1 - 3*\[Nu])^2) + (141572561*prr*prrdot^4*\[Eta]^3*\[Nu]^3)/
   (56320*u^7*(1 - 3*\[Nu])^2) + (7225323*I*prrdot^4*\[Eta]^3*\[Nu]^3)/
   (14080*u^(13/2)*(1 - 3*\[Nu])^2) + (1140743567*prr^3*prrdot^3*\[Eta]^3*\[Nu]^3)/
   (112640*u^6*(1 - 3*\[Nu])^2) + (81634141*I*prr^2*prrdot^3*\[Eta]^3*\[Nu]^3)/
   (28160*u^(11/2)*(1 - 3*\[Nu])^2) - (650099*prr*prrdot^3*\[Eta]^3*\[Nu]^3)/
   (880*u^5*(1 - 3*\[Nu])^2) - (84649941*I*prr^4*prrdot^2*\[Eta]^3*\[Nu]^3)/
   (28160*u^(9/2)*(1 - 3*\[Nu])^2) - (586103*I*prrdot^3*\[Eta]^3*\[Nu]^3)/
   (7040*u^(9/2)*(1 - 3*\[Nu])^2) + (3643033*prr^3*prrdot^2*\[Eta]^3*\[Nu]^3)/
   (3520*u^4*(1 - 3*\[Nu])^2) - (2706237*I*prr^2*prrdot^2*\[Eta]^3*\[Nu]^3)/
   (7040*u^(7/2)*(1 - 3*\[Nu])^2) + (1263391443*prr^5*prrdot*\[Eta]^3*\[Nu]^3)/
   (225280*u^3*(1 - 3*\[Nu])^2) + (77723*prr*prrdot^2*\[Eta]^3*\[Nu]^3)/(220*u^3*(1 - 3*\[Nu])^2) + 
  (41093931*I*prr^4*prrdot*\[Eta]^3*\[Nu]^3)/(112640*u^(5/2)*(1 - 3*\[Nu])^2) + 
  (3711*I*prrdot^2*\[Eta]^3*\[Nu]^3)/(55*u^(5/2)*(1 - 3*\[Nu])^2) + 
  (466187*prr^3*prrdot*\[Eta]^3*\[Nu]^3)/(640*u^2*(1 - 3*\[Nu])^2) - 
  (630873823*I*prr^6*\[Eta]^3*\[Nu]^3)/(225280*u^(3/2)*(1 - 3*\[Nu])^2) + 
  (3693259*I*prr^2*prrdot*\[Eta]^3*\[Nu]^3)/(7040*u^(3/2)*(1 - 3*\[Nu])^2) + 
  (71339699*prr^5*\[Eta]^3*\[Nu]^3)/(56320*u*(1 - 3*\[Nu])^2) - 
  (23779*prr*prrdot*\[Eta]^3*\[Nu]^3)/(176*u*(1 - 3*\[Nu])^2) + 
  (8259979*I*prr^4*\[Eta]^3*\[Nu]^3)/(14080*Sqrt[u]*(1 - 3*\[Nu])^2) - 
  (59519*I*prr^2*Sqrt[u]*\[Eta]^3*\[Nu]^3)/(880*(1 - 3*\[Nu])^2) + 
  (96827*I*prrdot^6*\[Eta]*\[Nu])/(61440*u^(23/2)*(-1 + 3*\[Nu])) + 
  (81109*prr*prrdot^5*\[Eta]*\[Nu])/(30720*u^10*(-1 + 3*\[Nu])) + 
  (4141*I*prrdot^5*\[Eta]*\[Nu])/(15360*u^(19/2)*(-1 + 3*\[Nu])) + 
  (10401*I*prr^2*prrdot^4*\[Eta]*\[Nu])/(20480*u^(17/2)*(-1 + 3*\[Nu])) + 
  (19279*prr*prrdot^4*\[Eta]*\[Nu])/(15360*u^8*(-1 + 3*\[Nu])) + 
  (379*I*prrdot^4*\[Eta]*\[Nu])/(1280*u^(15/2)*(-1 + 3*\[Nu])) + 
  (25435*prr^3*prrdot^3*\[Eta]*\[Nu])/(3072*u^7*(-1 + 3*\[Nu])) + 
  (6311*I*prr^2*prrdot^3*\[Eta]*\[Nu])/(3840*u^(13/2)*(-1 + 3*\[Nu])) - 
  (211*prr*prrdot^3*\[Eta]*\[Nu])/(960*u^6*(-1 + 3*\[Nu])) - (11607*I*prr^4*prrdot^2*\[Eta]*\[Nu])/
   (4096*u^(11/2)*(-1 + 3*\[Nu])) - (13*I*prrdot^3*\[Eta]*\[Nu])/(960*u^(11/2)*(-1 + 3*\[Nu])) + 
  (2269*prr^3*prrdot^2*\[Eta]*\[Nu])/(1536*u^5*(-1 + 3*\[Nu])) + 
  (13*I*prr^2*prrdot^2*\[Eta]*\[Nu])/(128*u^(9/2)*(-1 + 3*\[Nu])) + 
  (52123*prr^5*prrdot*\[Eta]*\[Nu])/(10240*u^4*(-1 + 3*\[Nu])) + 
  (169*prr*prrdot^2*\[Eta]*\[Nu])/(960*u^4*(-1 + 3*\[Nu])) + (7327*I*prr^4*prrdot*\[Eta]*\[Nu])/
   (15360*u^(7/2)*(-1 + 3*\[Nu])) + (13*I*prrdot^2*\[Eta]*\[Nu])/(240*u^(7/2)*(-1 + 3*\[Nu])) + 
  (113*prr^3*prrdot*\[Eta]*\[Nu])/(240*u^3*(-1 + 3*\[Nu])) - 
  (52903*I*prr^6*\[Eta]*\[Nu])/(20480*u^(5/2)*(-1 + 3*\[Nu])) + 
  (117*I*prr^2*prrdot*\[Eta]*\[Nu])/(320*u^(5/2)*(-1 + 3*\[Nu])) + 
  (5937*prr^5*\[Eta]*\[Nu])/(5120*u^2*(-1 + 3*\[Nu])) - (13*prr*prrdot*\[Eta]*\[Nu])/
   (120*u^2*(-1 + 3*\[Nu])) + (1957*I*prr^4*\[Eta]*\[Nu])/(3840*u^(3/2)*(-1 + 3*\[Nu])) - 
  (13*prr^3*\[Eta]*\[Nu])/(64*u*(-1 + 3*\[Nu])) - (13*I*prr^2*\[Eta]*\[Nu])/(240*Sqrt[u]*(-1 + 3*\[Nu])) - 
  (481*prr^3*\[Eta]^3*\[Nu])/(480*(-1 + 3*\[Nu])) + (96827*I*prrdot^6*\[Eta]^3*\[Nu])/
   (5120*u^(21/2)*(-1 + 3*\[Nu])) - (96827*I*prr^2*prrdot^5*\[Eta]^3*\[Nu])/
   (5120*u^(19/2)*(-1 + 3*\[Nu])) + (81109*prr*prrdot^5*\[Eta]^3*\[Nu])/(2560*u^9*(-1 + 3*\[Nu])) + 
  (4141*I*prrdot^5*\[Eta]^3*\[Nu])/(1536*u^(17/2)*(-1 + 3*\[Nu])) - 
  (81109*prr^3*prrdot^4*\[Eta]^3*\[Nu])/(3072*u^8*(-1 + 3*\[Nu])) + 
  (52199*I*prr^2*prrdot^4*\[Eta]^3*\[Nu])/(15360*u^(15/2)*(-1 + 3*\[Nu])) + 
  (19279*prr*prrdot^4*\[Eta]^3*\[Nu])/(1536*u^7*(-1 + 3*\[Nu])) - 
  (10401*I*prr^4*prrdot^3*\[Eta]^3*\[Nu])/(2560*u^(13/2)*(-1 + 3*\[Nu])) + 
  (379*I*prrdot^4*\[Eta]^3*\[Nu])/(160*u^(13/2)*(-1 + 3*\[Nu])) + 
  (342967*prr^3*prrdot^3*\[Eta]^3*\[Nu])/(3840*u^6*(-1 + 3*\[Nu])) + 
  (27007*I*prr^2*prrdot^3*\[Eta]^3*\[Nu])/(1920*u^(11/2)*(-1 + 3*\[Nu])) - 
  (25435*prr^5*prrdot^2*\[Eta]^3*\[Nu])/(512*u^5*(-1 + 3*\[Nu])) - 
  (211*prr*prrdot^3*\[Eta]^3*\[Nu])/(120*u^5*(-1 + 3*\[Nu])) - (224593*I*prr^4*prrdot^2*\[Eta]^3*\[Nu])/
   (5120*u^(9/2)*(-1 + 3*\[Nu])) - (13*I*prrdot^3*\[Eta]^3*\[Nu])/(160*u^(9/2)*(-1 + 3*\[Nu])) + 
  (61789*prr^3*prrdot^2*\[Eta]^3*\[Nu])/(3840*u^4*(-1 + 3*\[Nu])) + 
  (11607*I*prr^6*prrdot*\[Eta]^3*\[Nu])/(1024*u^(7/2)*(-1 + 3*\[Nu])) + 
  (143*I*prr^2*prrdot^2*\[Eta]^3*\[Nu])/(160*u^(7/2)*(-1 + 3*\[Nu])) + 
  (423727*prr^5*prrdot*\[Eta]^3*\[Nu])/(7680*u^3*(-1 + 3*\[Nu])) + 
  (169*prr*prrdot^2*\[Eta]^3*\[Nu])/(160*u^3*(-1 + 3*\[Nu])) + (6703*I*prr^4*prrdot*\[Eta]^3*\[Nu])/
   (1536*u^(5/2)*(-1 + 3*\[Nu])) + (13*I*prrdot^2*\[Eta]^3*\[Nu])/(60*u^(5/2)*(-1 + 3*\[Nu])) - 
  (52123*prr^7*\[Eta]^3*\[Nu])/(5120*u^2*(-1 + 3*\[Nu])) + (49*prr^3*prrdot*\[Eta]^3*\[Nu])/
   (16*u^2*(-1 + 3*\[Nu])) - (490781*I*prr^6*\[Eta]^3*\[Nu])/(15360*u^(3/2)*(-1 + 3*\[Nu])) + 
  (949*I*prr^2*prrdot*\[Eta]^3*\[Nu])/(480*u^(3/2)*(-1 + 3*\[Nu])) + 
  (81823*prr^5*\[Eta]^3*\[Nu])/(7680*u*(-1 + 3*\[Nu])) - (13*prr*prrdot*\[Eta]^3*\[Nu])/
   (30*u*(-1 + 3*\[Nu])) + (803*I*prr^4*\[Eta]^3*\[Nu])/(240*Sqrt[u]*(-1 + 3*\[Nu])) - 
  (13*I*prr^2*Sqrt[u]*\[Eta]^3*\[Nu])/(60*(-1 + 3*\[Nu]))
memoNc[4,1]:=1
memoNc[5,5]:=1 - (((5329*I)/1875000)*prrdot^6*\[Eta]*\[Nu])/(u^(23/2)*(-1 + 2*\[Nu])) + 
  (6293*prr*prrdot^5*\[Eta]*\[Nu])/(468750*u^10*(-1 + 2*\[Nu])) + 
  ((I/1500)*prrdot^5*\[Eta]*\[Nu])/(u^(19/2)*(-1 + 2*\[Nu])) + 
  (((327*I)/12500)*prr^2*prrdot^4*\[Eta]*\[Nu])/(u^(17/2)*(-1 + 2*\[Nu])) - 
  (prr*prrdot^4*\[Eta]*\[Nu])/(300*u^8*(-1 + 2*\[Nu])) - (851*prr^3*prrdot^3*\[Eta]*\[Nu])/
   (31250*u^7*(-1 + 2*\[Nu])) - ((I/150)*prr^2*prrdot^3*\[Eta]*\[Nu])/(u^(13/2)*(-1 + 2*\[Nu])) - 
  (((6133*I)/375000)*prr^4*prrdot^2*\[Eta]*\[Nu])/(u^(11/2)*(-1 + 2*\[Nu])) + 
  (prr^3*prrdot^2*\[Eta]*\[Nu])/(150*u^5*(-1 + 2*\[Nu])) + (436*prr^5*prrdot*\[Eta]*\[Nu])/
   (78125*u^4*(-1 + 2*\[Nu])) + ((I/300)*prr^4*prrdot*\[Eta]*\[Nu])/(u^(7/2)*(-1 + 2*\[Nu])) + 
  (((413*I)/468750)*prr^6*\[Eta]*\[Nu])/(u^(5/2)*(-1 + 2*\[Nu])) - 
  (prr^5*\[Eta]*\[Nu])/(1500*u^2*(-1 + 2*\[Nu]))
memoNc[5,4]:=1
memoNc[5,3]:=1 - (((897547145*I)/4649045868)*prrdot^6*\[Eta]*\[Nu])/(u^(23/2)*(-1 + 2*\[Nu])) + 
  (1897868813*prr*prrdot^5*\[Eta]*\[Nu])/(2324522934*u^10*(-1 + 2*\[Nu])) + 
  (((2177165*I)/14348907)*prrdot^5*\[Eta]*\[Nu])/(u^(19/2)*(-1 + 2*\[Nu])) + 
  (((36249928255*I)/27894275208)*prr^2*prrdot^4*\[Eta]*\[Nu])/(u^(17/2)*(-1 + 2*\[Nu])) - 
  (74601551*prr*prrdot^4*\[Eta]*\[Nu])/(172186884*u^8*(-1 + 2*\[Nu])) - 
  (((9455*I)/177147)*prrdot^4*\[Eta]*\[Nu])/(u^(15/2)*(-1 + 2*\[Nu])) - 
  (50183291963*prr^3*prrdot^3*\[Eta]*\[Nu])/(62762119218*u^7*(-1 + 2*\[Nu])) - 
  (((278867825*I)/516560652)*prr^2*prrdot^3*\[Eta]*\[Nu])/(u^(13/2)*(-1 + 2*\[Nu])) + 
  (110236*prr*prrdot^3*\[Eta]*\[Nu])/(531441*u^6*(-1 + 2*\[Nu])) - 
  (((22924582235*I)/83682825624)*prr^4*prrdot^2*\[Eta]*\[Nu])/(u^(11/2)*(-1 + 2*\[Nu])) + 
  (((62*I)/2187)*prrdot^3*\[Eta]*\[Nu])/(u^(11/2)*(-1 + 2*\[Nu])) + 
  (46390987*prr^3*prrdot^2*\[Eta]*\[Nu])/(86093442*u^5*(-1 + 2*\[Nu])) + 
  (((61039*I)/177147)*prr^2*prrdot^2*\[Eta]*\[Nu])/(u^(9/2)*(-1 + 2*\[Nu])) + 
  (4492840660*prr^5*prrdot*\[Eta]*\[Nu])/(10460353203*u^4*(-1 + 2*\[Nu])) - 
  (62*prr*prrdot^2*\[Eta]*\[Nu])/(729*u^4*(-1 + 2*\[Nu])) + 
  (((78133465*I)/172186884)*prr^4*prrdot*\[Eta]*\[Nu])/(u^(7/2)*(-1 + 2*\[Nu])) - 
  (5518*prr^3*prrdot*\[Eta]*\[Nu])/(19683*u^3*(-1 + 2*\[Nu])) + 
  (((17732540225*I)/62762119218)*prr^6*\[Eta]*\[Nu])/(u^(5/2)*(-1 + 2*\[Nu])) - 
  (((62*I)/729)*prr^2*prrdot*\[Eta]*\[Nu])/(u^(5/2)*(-1 + 2*\[Nu])) - 
  (89495585*prr^5*\[Eta]*\[Nu])/(516560652*u^2*(-1 + 2*\[Nu])) - 
  (((47740*I)/531441)*prr^4*\[Eta]*\[Nu])/(u^(3/2)*(-1 + 2*\[Nu])) + 
  (62*prr^3*\[Eta]*\[Nu])/(2187*u*(-1 + 2*\[Nu]))
memoNc[5,2]:=1
memoNc[5,1]:=1 + (172*prr*\[Eta]*\[Nu])/(3*(-1 + 2*\[Nu])) - 
  (((2908508155411*I)/192)*prrdot^6*\[Eta]*\[Nu])/(u^(23/2)*(-1 + 2*\[Nu])) - 
  (59288995653*prr*prrdot^5*\[Eta]*\[Nu])/(u^10*(-1 + 2*\[Nu])) - 
  (((29967838025*I)/96)*prrdot^5*\[Eta]*\[Nu])/(u^(19/2)*(-1 + 2*\[Nu])) + 
  (((1140926878255*I)/16)*prr^2*prrdot^4*\[Eta]*\[Nu])/(u^(17/2)*(-1 + 2*\[Nu])) - 
  (5514835637*prr*prrdot^4*\[Eta]*\[Nu])/(6*u^8*(-1 + 2*\[Nu])) - 
  (((25731015*I)/4)*prrdot^4*\[Eta]*\[Nu])/(u^(15/2)*(-1 + 2*\[Nu])) - 
  (3840799161*prr^3*prrdot^3*\[Eta]*\[Nu])/(u^7*(-1 + 2*\[Nu])) + 
  (((6969163015*I)/12)*prr^2*prrdot^3*\[Eta]*\[Nu])/(u^(13/2)*(-1 + 2*\[Nu])) - 
  (12704468*prr*prrdot^3*\[Eta]*\[Nu])/(u^6*(-1 + 2*\[Nu])) + 
  (((295709597835*I)/4)*prr^4*prrdot^2*\[Eta]*\[Nu])/(u^(11/2)*(-1 + 2*\[Nu])) - 
  (((265127*I)/2)*prrdot^3*\[Eta]*\[Nu])/(u^(11/2)*(-1 + 2*\[Nu])) - 
  (638113319*prr^3*prrdot^2*\[Eta]*\[Nu])/(u^5*(-1 + 2*\[Nu])) - 
  ((299566*I)*prr^2*prrdot^2*\[Eta]*\[Nu])/(u^(9/2)*(-1 + 2*\[Nu])) + 
  (169981877600*prr^5*prrdot*\[Eta]*\[Nu])/(3*u^4*(-1 + 2*\[Nu])) - 
  (399766*prr*prrdot^2*\[Eta]*\[Nu])/(3*u^4*(-1 + 2*\[Nu])) + 
  (((5433517865*I)/6)*prr^4*prrdot*\[Eta]*\[Nu])/(u^(7/2)*(-1 + 2*\[Nu])) - 
  (((8170*I)/3)*prrdot^2*\[Eta]*\[Nu])/(u^(7/2)*(-1 + 2*\[Nu])) - 
  (12823046*prr^3*prrdot*\[Eta]*\[Nu])/(u^3*(-1 + 2*\[Nu])) - (((41222997715*I)/3)*prr^6*\[Eta]*\[Nu])/
   (u^(5/2)*(-1 + 2*\[Nu])) - (((402958*I)/3)*prr^2*prrdot*\[Eta]*\[Nu])/(u^(5/2)*(-1 + 2*\[Nu])) + 
  (1762671835*prr^5*\[Eta]*\[Nu])/(6*u^2*(-1 + 2*\[Nu])) - (344*prr*prrdot*\[Eta]*\[Nu])/
   (3*u^2*(-1 + 2*\[Nu])) + (((18842780*I)/3)*prr^4*\[Eta]*\[Nu])/(u^(3/2)*(-1 + 2*\[Nu])) - 
  (((172*I)/3)*prrdot*\[Eta]*\[Nu])/(u^(3/2)*(-1 + 2*\[Nu])) - 
  (402862*prr^3*\[Eta]*\[Nu])/(3*u*(-1 + 2*\[Nu])) - (((8600*I)/3)*prr^2*\[Eta]*\[Nu])/
   (Sqrt[u]*(-1 + 2*\[Nu]))
memoNc[6,6]:=1 - (((2375*I)/5971968)*prrdot^6*\[Eta]*\[Nu])/(u^(23/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (2375*prr*prrdot^5*\[Eta]*\[Nu])/(995328*u^10*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (((11875*I)/1990656)*prr^2*prrdot^4*\[Eta]*\[Nu])/(u^(17/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (11875*prr^3*prrdot^3*\[Eta]*\[Nu])/(1492992*u^7*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (((11875*I)/1990656)*prr^4*prrdot^2*\[Eta]*\[Nu])/(u^(11/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (2375*prr^5*prrdot*\[Eta]*\[Nu])/(995328*u^4*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (((2375*I)/5971968)*prr^6*\[Eta]*\[Nu])/(u^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (((125*I)/93312)*prrdot^6*\[Eta]*\[Nu]^2)/(u^(23/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (125*prr*prrdot^5*\[Eta]*\[Nu]^2)/(15552*u^10*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (((625*I)/31104)*prr^2*prrdot^4*\[Eta]*\[Nu]^2)/(u^(17/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (625*prr^3*prrdot^3*\[Eta]*\[Nu]^2)/(23328*u^7*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (((625*I)/31104)*prr^4*prrdot^2*\[Eta]*\[Nu]^2)/(u^(11/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (125*prr^5*prrdot*\[Eta]*\[Nu]^2)/(15552*u^4*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (((125*I)/93312)*prr^6*\[Eta]*\[Nu]^2)/(u^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2))
memoNc[6,5]:=1
memoNc[6,4]:=1 - (((115721020275*I)/1099511627776)*prrdot^6*\[Eta]*\[Nu])/
   (u^(23/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (116683715505*prr*prrdot^5*\[Eta]*\[Nu])/
   (274877906944*u^10*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (((22091775*I)/536870912)*prrdot^5*\[Eta]*\[Nu])/
   (u^(19/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (((408140526625*I)/549755813888)*prr^2*prrdot^4*\[Eta]*
    \[Nu])/(u^(17/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (11891245*prr*prrdot^4*\[Eta]*\[Nu])/
   (67108864*u^8*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (((3515*I)/262144)*prrdot^4*\[Eta]*\[Nu])/
   (u^(15/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (214195062935*prr^3*prrdot^3*\[Eta]*\[Nu])/
   (274877906944*u^7*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (((86999765*I)/268435456)*prr^2*prrdot^3*\[Eta]*\[Nu])/(u^(13/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (3515*prr*prrdot^3*\[Eta]*\[Nu])/(65536*u^6*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (((626302219635*I)/1099511627776)*prr^4*prrdot^2*\[Eta]*\[Nu])/
   (u^(11/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (43034145*prr^3*prrdot^2*\[Eta]*\[Nu])/
   (134217728*u^5*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (((10545*I)/131072)*prr^2*prrdot^2*\[Eta]*\[Nu])/
   (u^(9/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (38504963575*prr^5*prrdot*\[Eta]*\[Nu])/
   (137438953472*u^4*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (((92335535*I)/536870912)*prr^4*prrdot*\[Eta]*\[Nu])/(u^(7/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (3515*prr^3*prrdot*\[Eta]*\[Nu])/(65536*u^3*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (((4578158075*I)/68719476736)*prr^6*\[Eta]*\[Nu])/(u^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (5290075*prr^5*\[Eta]*\[Nu])/(134217728*u^2*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (((3515*I)/262144)*prr^4*\[Eta]*\[Nu])/(u^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (((92269172925*I)/274877906944)*prrdot^6*\[Eta]*\[Nu]^2)/(u^(23/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (93037411935*prr*prrdot^5*\[Eta]*\[Nu]^2)/(68719476736*u^10*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (((17629425*I)/134217728)*prrdot^5*\[Eta]*\[Nu]^2)/(u^(19/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (((325506651375*I)/137438953472)*prr^2*prrdot^4*\[Eta]*\[Nu]^2)/
   (u^(17/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (9489315*prr*prrdot^4*\[Eta]*\[Nu]^2)/
   (16777216*u^8*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (((2805*I)/65536)*prrdot^4*\[Eta]*\[Nu]^2)/
   (u^(15/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (170929488345*prr^3*prrdot^3*\[Eta]*\[Nu]^2)/
   (68719476736*u^7*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (((69426555*I)/67108864)*prr^2*prrdot^3*\[Eta]*\[Nu]^2)/(u^(13/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (2805*prr*prrdot^3*\[Eta]*\[Nu]^2)/(16384*u^6*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (((500180461245*I)/274877906944)*prr^4*prrdot^2*\[Eta]*\[Nu]^2)/
   (u^(11/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (34341615*prr^3*prrdot^2*\[Eta]*\[Nu]^2)/
   (33554432*u^5*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (((8415*I)/32768)*prr^2*prrdot^2*\[Eta]*\[Nu]^2)/
   (u^(9/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (30765884025*prr^5*prrdot*\[Eta]*\[Nu]^2)/
   (34359738368*u^4*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (((73684545*I)/134217728)*prr^4*prrdot*\[Eta]*\[Nu]^2)/(u^(7/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (2805*prr^3*prrdot*\[Eta]*\[Nu]^2)/(16384*u^3*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (((3658233525*I)/17179869184)*prr^6*\[Eta]*\[Nu]^2)/(u^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (4221525*prr^5*\[Eta]*\[Nu]^2)/(33554432*u^2*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (((2805*I)/65536)*prr^4*\[Eta]*\[Nu]^2)/(u^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2))
memoNc[6,3]:=1
memoNc[6,2]:=1 + (((744864987763335*I)/3758096384)*prrdot^6*\[Eta]*\[Nu])/
   (u^(23/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (766166316359709*prr*prrdot^5*\[Eta]*\[Nu])/
   (1879048192*u^10*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (((1719178959465*I)/117440512)*prrdot^5*\[Eta]*\[Nu])/(u^(19/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (((830483120030849*I)/3758096384)*prr^2*prrdot^4*\[Eta]*\[Nu])/
   (u^(17/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (59677467025*prr*prrdot^4*\[Eta]*\[Nu])/
   (3670016*u^8*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (((3997538215*I)/3670016)*prrdot^4*\[Eta]*\[Nu])/
   (u^(15/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (398209362694369*prr^3*prrdot^3*\[Eta]*\[Nu])/
   (469762048*u^7*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (((3673877059919*I)/117440512)*prr^2*prrdot^3*
    \[Eta]*\[Nu])/(u^(13/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (273025379*prr*prrdot^3*\[Eta]*\[Nu])/
   (1835008*u^6*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (((85282678546509*I)/469762048)*prr^4*prrdot^2*\[Eta]*
    \[Nu])/(u^(11/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (((8791497*I)/114688)*prrdot^3*\[Eta]*\[Nu])/
   (u^(11/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (1930575530103*prr^3*prrdot^2*\[Eta]*\[Nu])/
   (58720256*u^5*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (((8806199589*I)/3670016)*prr^2*prrdot^2*\[Eta]*\[Nu])/
   (u^(9/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (3694124410925*prr^5*prrdot*\[Eta]*\[Nu])/
   (8388608*u^4*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (1527867*prr*prrdot^2*\[Eta]*\[Nu])/
   (28672*u^4*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (((489808424215*I)/29360128)*prr^4*prrdot*\[Eta]*\[Nu])/
   (u^(7/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (((25047*I)/3584)*prrdot^2*\[Eta]*\[Nu])/
   (u^(7/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (167683681*prr^3*prrdot*\[Eta]*\[Nu])/
   (917504*u^3*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (((48169669976375*I)/234881024)*prr^6*\[Eta]*\[Nu])/
   (u^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (((14953059*I)/114688)*prr^2*prrdot*\[Eta]*\[Nu])/
   (u^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (34861186525*prr^5*\[Eta]*\[Nu])/
   (2097152*u^2*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (25047*prr*prrdot*\[Eta]*\[Nu])/
   (1792*u^2*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (((1234939343*I)/917504)*prr^4*\[Eta]*\[Nu])/
   (u^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (876645*prr^3*\[Eta]*\[Nu])/(8192*u*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (((25047*I)/3584)*prr^2*\[Eta]*\[Nu])/(Sqrt[u]*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (((42563778724935*I)/67108864)*prrdot^6*\[Eta]*\[Nu]^2)/(u^(23/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (43773651020637*prr*prrdot^5*\[Eta]*\[Nu]^2)/(33554432*u^10*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (((98238227625*I)/2097152)*prrdot^5*\[Eta]*\[Nu]^2)/(u^(19/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
  (((47473019293377*I)/67108864)*prr^2*prrdot^4*\[Eta]*\[Nu]^2)/
   (u^(17/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (3409157265*prr*prrdot^4*\[Eta]*\[Nu]^2)/
   (65536*u^8*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (((228438375*I)/65536)*prrdot^4*\[Eta]*\[Nu]^2)/
   (u^(15/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (22751007548577*prr^3*prrdot^3*\[Eta]*\[Nu]^2)/
   (8388608*u^7*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (((209945801487*I)/2097152)*prr^2*prrdot^3*\[Eta]*
    \[Nu]^2)/(u^(13/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (15549987*prr*prrdot^3*\[Eta]*\[Nu]^2)/
   (32768*u^6*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (((4868959285197*I)/8388608)*prr^4*prrdot^2*\[Eta]*
    \[Nu]^2)/(u^(11/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (((502281*I)/2048)*prrdot^3*\[Eta]*\[Nu]^2)/
   (u^(11/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (110279366199*prr^3*prrdot^2*\[Eta]*\[Nu]^2)/
   (1048576*u^5*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (((503120997*I)/65536)*prr^2*prrdot^2*\[Eta]*\[Nu]^2)/
   (u^(9/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (1477394413275*prr^5*prrdot*\[Eta]*\[Nu]^2)/
   (1048576*u^4*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (87291*prr*prrdot^2*\[Eta]*\[Nu]^2)/
   (512*u^4*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (((27990897495*I)/524288)*prr^4*prrdot*\[Eta]*\[Nu]^2)/
   (u^(7/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (((1431*I)/64)*prrdot^2*\[Eta]*\[Nu]^2)/
   (u^(7/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (9555873*prr^3*prrdot*\[Eta]*\[Nu]^2)/
   (16384*u^3*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (((2751454867575*I)/4194304)*prr^6*\[Eta]*\[Nu]^2)/
   (u^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (((854307*I)/2048)*prr^2*prrdot*\[Eta]*\[Nu]^2)/
   (u^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (13938988875*prr^5*\[Eta]*\[Nu]^2)/
   (262144*u^2*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (1431*prr*prrdot*\[Eta]*\[Nu]^2)/
   (32*u^2*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (((70543119*I)/16384)*prr^4*\[Eta]*\[Nu]^2)/
   (u^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (350595*prr^3*\[Eta]*\[Nu]^2)/(1024*u*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
  (((1431*I)/64)*prr^2*\[Eta]*\[Nu]^2)/(Sqrt[u]*(1 - 5*\[Nu] + 5*\[Nu]^2))
memoNc[6,1]:=1


(* ::Subsection::Closed:: *)
(*padiabNc[l, m]*)


padiabNc[2,2]:=1+(prr^5 (2913559/2400-(103645601 prrdot)/(14400 u^2))+prr^4 ((62750353 I prrdot^2)/(4800 u^(7/2))-(8015 I prrdot)/(9 u^(3/2))-(81049 I Sqrt[u])/360)-(12761219 I prrdot^6)/(18000 u^(19/2))+(113749 I prrdot^5)/(480 u^(15/2))-(15721 I prrdot^4)/(36 u^(11/2))+(7031 I prrdot^3)/(180 u^(7/2))-(5624 I prrdot^2)/(45 u^(3/2))-(14394157 I prr^6)/(7200 Sqrt[u])-32/3 I prrdot Sqrt[u]+prr^3 ((261308707 prrdot^3)/(14400 u^5)+(3284027 prrdot^2)/(1440 u^3)+(23753 prrdot)/(720 u)+(62857 u)/120)+prr^2 (-((144190933 I prrdot^4)/(14400 u^(13/2)))-(1340921 I prrdot^3)/(1440 u^(9/2))-(20069 I prrdot^2)/(40 u^(5/2))-(6641 I prrdot)/(36 Sqrt[u])-4168/45 I u^(3/2))+prr (-((408 prrdot)/5)-(18871627 prrdot^5)/(4000 u^8)+(79082 prrdot^4)/(45 u^6)-(83141 prrdot^3)/(144 u^4)+(212911 prrdot^2)/(360 u^2)+96 u^2)) \[Eta]^5 \[Nu];

